On the irreducible character degrees of symmetric groups and their multiplicities

We consider problems concerning the largest degrees of irreducible characters of symmetric groups, and the multiplicities of character degrees of symmetric groups. Using evidence from computer experiments, we posit several new conjectures or extensions of previous conjectures, and prove a number of results. One of these is that, if $n\geq 21$, then there are at least eight irreducible characters of $S_n$, all of which have the same degree, and which have irreducible restriction to $A_n$. We explore similar questions about unipotent degrees of $\mathrm{GL}_n(q)$. We also make some remarks about how the experiments here shed light on posited algorithms for finding the largest irreducible character degree of $S_n$.

==> anc/Degrees/gldegrees.m <==
intrinsic LusztigaFunction(pa::[RngIntElt]) -> RngIntElt
{Returns the Lusztig a-function associated to the partition pa, i.e., the sum over i of (i-1) times the size of the ith part of pa.}
require IsPartition(pa): "Input must be a partition";
return &+[(i-1)*pa[i]:i in [1..#pa]];
end intrinsic;

intrinsic LusztigAFunction(pa::[RngIntElt]) -> RngIntElt
{Returns the Lusztig A-function associated to the partition pa, i.e., the degree of the generic degree of the unipotent character, so the sum of the Lusztig a-function and n+1 choose 2 minus the sum of the hook lengths of pa.}
require IsPartition(pa): "Input must be a partition";
require pa[#pa] ge 1: "Input cannot have trailing zeros";
n:=&+pa;
return &+[(i-1)*pa[i]:i in [1..#pa]]+(n*(n+1) div 2)-&+[HookLength(pa,i,j):j in [1..pa[i]],i in [1..#pa]];
end intrinsic;


intrinsic GLGenericDegree(pa::[RngIntElt]) -> RngUPolElt
{ Computes the generic degree of the unipotent character of GLn(q) associated to the partition pa. }
require IsPartition(pa): "Input must be a partition";
require pa[#pa] ge 1: "Input cannot have trailing zeros";
n:=&+pa;
R<q>:=PolynomialRing(Integers());
return q^(&+[(i-1)*pa[i]:i in [1..#pa]])*&*[q^i-1:i in [1..n]] div &*[q^HookLength(pa,i,j)-1:j in [1..pa[i]],i in [1..#pa]];
end intrinsic;

intrinsic GUGenericDegree(pa::[RngIntElt]) -> RngUPolElt
{ Computes the generic degree of the unipotent character of GUn(q) associated to the partition pa. }
require IsPartition(pa): "Input must be a partition";
require pa[#pa] ge 1: "Input cannot have trailing zeros";
n:=&+pa;
R<q>:=PolynomialRing(Integers());
poly:=q^(&+[(i-1)*pa[i]:i in [1..#pa]])*&*[(-q)^i-1:i in [1..n]] div &*[(-q)^HookLength(pa,i,j)-1:j in [1..pa[i]],i in [1..#pa]];
return poly/LeadingCoefficient(poly);
end intrinsic;

==> anc/Degrees/largestdegrees.m <==
intrinsic MaximalSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt,SetEnum
{Returns the largest degree of an irreducible character of the symmetric group of degree n. The first output is the degree, the second is the set of partitions corresponding to the irreducible characters of that degree. For n at most 150  this is returned from a lookup table. Otherwise the result is calculated, which will take a very long time and definitely fail if your computer has less than 5TB of RAM.}

requirege n,1;

MaximalDegrees:=[1,1,2,3,6,16,35,90,216,768,2310,7700,21450,69498,292864,1153152,4873050,16336320,64664600,249420600,1118939184,5462865408,28542158568,117487079424,
547591590000,2474843571200,12760912164000,57424104738000,295284192952320,1865134921890240,9241827385190400,50385731994259200,268401306245529600,1579812376072320000,
7821859115070000000,40971642983700000000,222250513478508715200,1592694283209952665600,9335226290275709091840,58965081685061803130880,366086379166733146521600,
2455861544135906461632000,14064743140340298422496480,82628724406182220050744960,500283928761422348434320000,3099186881321017005002484000,20368873512400427423405568000,
139108709149402516499579535360,1007882872827294450598918225920,7213044178117167522200420352000,54862456282689907329134847590400,360271734400780906661162863257600,
2416328017978835907706221223561800,16032089198265876501244987648140000,112332940080014807351231850047731500,780924182374434489607494144716850000,
5759492688586530968032605948341040000,39204228543251710567342810799102400000,284360991016399770894957040134389760000,2321999844171845578871179664651452416000,
19896436084338134974427586952682903961600,148493270650299093215991941843059928064000,1128084815471490923775238783188995891011200,8229081864439402212381478702631306868113280,
64744511859060420712290642354586811061519360,492648887206925778427244427860670202969057200,4025571251354748853301084014788823689834654000,
30473167912125109106974726128840645867371520000,234417911643806987948678393500955835502166016000,1788611255686599443441275423897069708421376000000,
14061798146634215100928457529846541203122400000000,130752274327952321538989760952406388528535044096000,1099941833914297566548100976306304543754345185280000,
9393814297722007346466225462665628282244030499904000,75591730449481189068765207148175917862445398493000000,660943493657107495213974182754150511637360513303040000,
5507479956694844226612276769373271537654140064265320000,49718318339225029555103035309089735554926840176109440000,418920939879777844937260609944023276410019030898651955200,
3579026417818008407776702958356552842464133458949423759360,29326030832439019031092736803263846956891854060380047278080,245717058969967243667527972726893680531472205822714908672000,
1958510306535009521762165974428282510483897121566558093312000,17199984970509310503422142406316778944531851299986079744000000,161866387856671801830938160974282163319008607501789408788480000,
1543188965753898098745955145496379055557243125097337202422906880,13652515506675457063836747192041480586149162971910780027773255200,132012112829058929697216055665548406632996088226054058331660288000,
1202770010851978089499001986967434093160593877549352313484968012800,11952161805200485671523852732672950906233029612342903238952910848000,
111536354532746933705105521827401388958780700059721074267272511488000,1053454252419345014848313815715121307642151973096789037261887897600000,
9298019732498692589306447931761769662631984023874447420141412024320000,83528869990036960061655065586806227330592230516749107406742623092736000,
738856195291160637064439093409373209747689102713743192921850842710016000,6830694040117548932247228149858288447418106733746110630642358121073868800,
63933734724523910394059324668425220557070884535418451305089068784299552000,587608644132988669062315659190628313018199189598748549625037176301076447232,
5629956124941094770622386912044341575706909420518139046529417862613615814000,54539477511295000975066379739366669128884298419169669212903038310103287500000,
565378959002571348526487738883086152928500083237801155401255766231772364800000,5686551912381574511129147722159555766486912859732682235293686582973153935360000, 61214329016711158166505670767097073373225632044596866872062611556033207085301760,629571928828905856385137619784652309874964139464234066432099908346091489198080000,
6543617427878537957159797488174446866494284857950790449673796864650405478400000000,62248998806107993222904021013832709197228288195326145558076624865148293611520000000,
600822535255522047374450656754652331112658343843410146461744233385203670292889600000,5859053607504252923711044267102909797677033029585662217958005496073729528960122880000,
59379551491616867820813793786673418100650673100467326423241849100982654799687188480000,593754279116521722049929039398826768910603501370575717477957906392395310042149879808000,
5843131836928986744562472498190299615029892226822600183226816624070074070360015831040000,61105493625303738395253114613131217949919457622033925706446568203732810893059278458880000,
645284300395922462346988764778610006799667957567032614439503191406364806919846176670528000,6471311714640738998035388676878361545551725384849470054442985279137987684523862560930800000,
66128905523715119393658109922164820371664898533283474357337419642390289909199389685625000000,638413540225466549323771634427856615642473725894742100863592254944610659948329752000000000000,
7264677475665757809588865469324114857951498304424610468804884130954372253510635214340096000000,81957821889006269343939932925565702494371135067346828364830110395108173678039294474715136000000,
933265651485302990456973680195002814630181335963531167035311179395532156804616895040428441600000,9561748744622283052749506679404608802911488096180764339610035441459656958678315846074368000000000,
99168394465082746801226508797212412342381673249847876815200769992656534951269110277734400000000000,1060317412401790133664921362238355614964072509661204015496834618921891762559143365769696343647846400,
11735633863911204938490639412913207457256769393971699554486924429354933320408383703506908708864000000,125523394771381975831786289849651910702470806649337320960975362584641188490390808459367474046668800000,
1322896608562657954567427866796349722403587506448681903827035398815645964192770284234405686280192000000,15053793377258935921026197289527106978430680279327971210023260869830845635254897943633742871848960000000,
172796287471960987860822815262100856489260856157731537393069903298538421091240496540395511426764480000000,1833008139189744060655687517745838727856197212468517540568765333173580850312094186536014481201471488000000,
19733338904897136848652524451398725618283047755321823547856141401392164546581430011844388902685979443200000,200534932023735151679946820980226809219196038868645819410390500611064332442495282408304952199479296000000000,
2122735461683156019264203330227856209122179197425703850494039038120750966572155464908542450271495651328000000,22023678843442451997799208731033593155726813961332400647060525628383438796780784758181516770009833275392000000,
266124582022533412468479293246197893319663607744492553808837457658052204464108991413097141752703934791680000000,3306013929179103943043901815888913835215541080396985145337839749334237802268176600068570956603751209422028800000,
36426421823787422423850536980861410755870124327132086522562760105586889562061526866373613512329736172339200000000,405579479634910898543619455432379411380731602346265433468484143221644499460830208962257236200055153623040000000000,
4732026577924815333900794220018675362227185365110655550362093177258761454933994574029475410021043312156213248000000,56986628015408922337218404750470520059445719042938516116749701812796892939797109663858058191325206602055680000000000,
651933300636720302833210922509046815946775248409954516062945548205683644714404925282322511954606000984162304000000000,
7354741150622141286131650026433270329974630990521071138079316447313843388831941481279743552508969783449969427200000000,
90765292487466887354952114766891875397553781573037728594416556151755329236602489537757595843747582103869699990224896000,
1129114595566355834723538918518547605511288359677692817552488978257212658845876463316665835829501268791383738765571200000,
12697357867423167848164683503994790231036726959503621475643719931282519252877289186368608591633227905951386308898749600000,
144522881992797174072290715055011043724948964411863720158150049595292306663471769543985109553201326824749922044394232320000,
1589005959228396797527539054746597575639056322517351492620461645107972054211805990313307197499442479605683924372976979148800,
18101293762320277259623416926147151906878675932145877848144377287431666268621765953212853916285250088284743174787205038080000,
203237748845281435384278484901531575082980508139066412932042097180823917166850458604152370057945923821598137636536660787200000,
2399590874138736925951739468466214852206513319364806783799737596381230391306169977956507872886347079712552144844012240896000000,
27778881984977052989942617383019884317973086676295778722642724390775852133828745172757315529180081954784893333482964831232000000,
319797170701790292036758602938903195946705245044971131559772031649146924985791407045001604826094783958664397279284862910464000000
];

WitnessPartitions:=[{[1]},{[2],[1,1]},{[2,1]},{[2,1,1],[3,1]},{[3,1,1]},{[3,2,1]},{[4,2,1],[3,2,1,1]},{[4,2,1,1]},{[4,2,2,1],[4,3,1,1]},{[4,3,2,1]},{[4,3,2,1,1],[5,3,2,1]},
{[5,3,2,1,1]},{[5,3,2,2,1],[5,4,2,1,1]},{[6,4,2,1,1],[5,3,2,2,1,1]},{[5,4,3,2,1]},{[6,4,3,2,1],[5,4,3,2,1,1]},{[6,4,3,2,1,1]},{[7,4,3,2,1,1],[6,4,3,2,1,1,1]},
{[6,4,3,2,2,1,1],[7,5,3,2,1,1]},{[7,5,3,2,2,1],[6,5,3,2,2,1,1]},{[7,5,3,2,2,1,1]},{[7,5,4,3,2,1],[6,5,4,3,2,1,1]},{[7,5,4,3,2,1,1]},
{[8,5,4,3,2,1,1],[7,5,4,3,2,1,1,1]},{[8,6,4,3,2,1,1],[7,5,4,3,2,2,1,1]},{[8,5,4,3,2,2,1,1],[8,6,4,3,2,1,1,1]},{[8,6,4,3,2,2,1,1]},{[8,6,5,3,2,2,1,1],[8,6,4,3,3,2,1,1]},
{[8,6,5,4,3,2,1],[7,6,5,4,3,2,1,1]},{[8,6,5,4,3,2,1,1]},{[8,6,5,4,3,2,1,1,1],[9,6,5,4,3,2,1,1]},{[8,6,5,4,3,2,2,1,1],[9,7,5,4,3,2,1,1]},
{[9,6,5,4,3,2,2,1,1],[9,7,5,4,3,2,1,1,1]},{[9,7,5,4,3,2,2,1,1]},{[9,7,5,4,3,3,2,1,1],[9,7,6,4,3,2,2,1,1]},{[9,7,6,4,3,3,2,1,1]},
{[10,8,6,4,3,2,2,1,1],[9,7,5,4,3,3,2,2,1,1]},{[9,7,6,5,4,3,2,1,1]},{[10,7,6,5,4,3,2,1,1],[9,7,6,5,4,3,2,1,1,1]},{[10,8,6,5,4,3,2,1,1],[9,7,6,5,4,3,2,2,1,1]},
{[10,7,6,5,4,3,2,2,1,1],[10,8,6,5,4,3,2,1,1,1]},{[10,8,6,5,4,3,2,2,1,1]},{[11,8,6,5,4,3,2,2,1,1],[10,8,6,5,4,3,2,2,1,1,1]},{[11,8,6,5,4,3,2,2,1,1,1]},
{[11,9,7,5,4,3,2,2,1,1],[10,8,6,5,4,3,3,2,2,1,1]},{[11,9,7,5,4,3,2,2,1,1,1],[11,8,6,5,4,3,3,2,2,1,1]},{[10,8,7,6,5,4,3,2,1,1]},{[11,8,7,6,5,4,3,2,1,1],[10,8,7,6,5,4,3,2,1,1,1]},
{[11,9,7,6,5,4,3,2,1,1],[10,8,7,6,5,4,3,2,2,1,1]},{[11,9,7,6,5,4,3,2,1,1,1],[11,8,7,6,5,4,3,2,2,1,1]},{[11,9,7,6,5,4,3,2,2,1,1]},
{[11,9,7,6,5,4,3,2,2,1,1,1],[12,9,7,6,5,4,3,2,2,1,1]},{[12,9,7,6,5,4,3,2,2,1,1,1]},{[12,10,8,6,5,4,3,2,2,1,1],[11,9,7,6,5,4,3,3,2,2,1,1]},
{[12,9,7,6,5,4,3,3,2,2,1,1],[12,10,8,6,5,4,3,2,2,1,1,1]},{[12,9,8,6,5,4,3,3,2,2,1,1],[12,10,8,6,5,4,3,3,2,1,1,1]},{[12,10,8,6,5,4,3,3,2,2,1,1]},
{[12,10,8,7,5,4,3,3,2,2,1,1],[12,10,8,6,5,4,4,3,2,2,1,1]},{[12,10,8,7,6,5,4,3,2,1,1],[11,9,8,7,6,5,4,3,2,2,1,1]},{[12,9,8,7,6,5,4,3,2,2,1,1],[12,10,8,7,6,5,4,3,2,1,1,1]},
{[12,10,8,7,6,5,4,3,2,2,1,1]},{[12,10,8,7,6,5,4,3,2,2,1,1,1],[13,10,8,7,6,5,4,3,2,2,1,1]},{[13,10,8,7,6,5,4,3,2,2,1,1,1]},{[13,10,8,7,6,5,4,3,3,2,1,1,1],
[13,10,9,7,6,5,4,3,2,2,1,1,1]},{[13,11,9,7,6,5,4,3,2,2,1,1,1],[13,10,8,7,6,5,4,3,3,2,2,1,1]},{[13,11,9,7,6,5,4,3,3,2,1,1,1],[13,10,9,7,6,5,4,3,3,2,2,1,1]},
{[13,11,9,7,6,5,4,3,3,2,2,1,1]},{[13,11,9,7,6,5,4,3,3,2,2,1,1,1],[14,11,9,7,6,5,4,3,3,2,2,1,1]},{[14,11,9,7,6,5,4,3,3,2,2,1,1,1]},
{[14,11,9,7,6,5,4,4,3,2,2,1,1,1],[14,11,9,8,6,5,4,3,3,2,2,1,1,1]},{[14,11,9,8,6,5,4,4,3,2,2,1,1,1]},{[13,11,9,8,7,6,5,4,3,2,2,1,1]},{[14,11,9,8,7,6,5,4,3,2,2,1,1],
[13,11,9,8,7,6,5,4,3,2,2,1,1,1]},{[14,11,9,8,7,6,5,4,3,2,2,1,1,1]},{[14,11,10,8,7,6,5,4,3,2,2,1,1,1],[14,11,9,8,7,6,5,4,3,3,2,1,1,1]},{[14,11,9,8,7,6,5,4,3,3,2,2,1,1],
[14,12,10,8,7,6,5,4,3,2,2,1,1,1]},{[14,11,10,8,7,6,5,4,3,3,2,2,1,1],[14,12,10,8,7,6,5,4,3,3,2,1,1,1]},{[14,12,10,8,7,6,5,4,3,3,2,2,1,1]},
{[15,12,10,8,7,6,5,4,3,3,2,2,1,1],[14,12,10,8,7,6,5,4,3,3,2,2,1,1,1]},{[15,12,10,8,7,6,5,4,3,3,2,2,1,1,1]},{[15,12,10,8,7,6,5,4,4,3,2,2,1,1,1],
[15,12,10,9,7,6,5,4,3,3,2,2,1,1,1]},{[15,12,10,9,7,6,5,4,4,3,2,2,1,1,1]},{[15,12,10,8,7,6,5,4,4,3,3,2,2,1,1],[15,13,11,9,7,6,5,4,3,3,2,2,1,1,1]},
{[14,12,10,9,8,7,6,5,4,3,2,2,1,1]},{[14,12,10,9,8,7,6,5,4,3,2,2,1,1,1],[15,12,10,9,8,7,6,5,4,3,2,2,1,1]},{[15,12,10,9,8,7,6,5,4,3,2,2,1,1,1]},
{[15,12,10,9,8,7,6,5,4,3,3,2,1,1,1],[15,12,11,9,8,7,6,5,4,3,2,2,1,1,1]},{[15,12,10,9,8,7,6,5,4,3,3,2,2,1,1],[15,13,11,9,8,7,6,5,4,3,2,2,1,1,1]},
{[15,12,11,9,8,7,6,5,4,3,3,2,2,1,1],[15,13,11,9,8,7,6,5,4,3,3,2,1,1,1]},{[15,13,11,9,8,7,6,5,4,3,3,2,2,1,1]},{[15,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1],
[16,13,11,9,8,7,6,5,4,3,3,2,2,1,1]},{[16,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[16,13,11,9,8,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,4,3,3,2,2,1,1,1]},
{[16,13,11,10,8,7,6,5,4,4,3,2,2,1,1,1]},{[16,14,12,10,8,7,6,5,4,3,3,2,2,1,1,1],[16,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[16,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[17,14,12,10,8,7,6,5,4,3,3,2,2,1,1,1]},{[17,14,12,10,8,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[16,14,12,10,8,7,6,5,4,4,3,3,2,2,1,1]},
{[17,14,12,10,8,7,6,5,4,4,3,3,2,2,1,1],[16,14,12,10,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[17,14,12,10,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[16,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1],
[16,14,12,10,9,8,7,6,5,4,3,2,2,1,1,1]},{[17,14,12,10,9,8,7,6,5,4,3,2,2,1,1,1],[16,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[16,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1]},
{[17,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1],[16,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[17,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[17,14,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1],
[17,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[17,14,12,11,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[17,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1],[17,15,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[18,15,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1],[17,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[18,15,13,11,9,8,7,6,5,4,4,3,2,2,1,1,1],[17,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[17,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[18,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1],[17,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[18,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[18,15,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[18,15,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[18,15,13,11,10,9,7,6,5,5,4,3,3,2,2,1,1,1],
[18,15,13,11,10,8,7,6,6,5,4,3,3,2,2,1,1,1]},{[17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1]},{[18,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1],[17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[18,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[18,15,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[18,15,13,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},
{[18,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1],[18,16,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,16,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[18,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[19,16,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[18,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[19,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1],
[18,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[19,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[19,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[19,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[19,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1],[20,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[19,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1],
[20,17,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[20,17,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[19,16,14,12,10,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1]},{[19,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1],
[18,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,16,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},
{[19,16,14,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[19,16,14,12,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1],[19,17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[20,17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1],
[19,16,14,12,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[20,17,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1],[19,16,14,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[20,17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,2,1,1,1],
[20,17,14,12,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[19,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[20,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[20,17,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[20,17,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[21,17,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1],
[20,17,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},{[20,17,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1],[21,18,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},
{[21,18,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1]},{[20,17,15,13,12,10,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1],[21,18,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},
{[21,18,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[20,17,15,13,12,10,9,8,7,6,6,5,4,4,3,3,2,2,1,1,1]},{[21,18,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1],[21,18,15,13,12,10,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1]}
];

if(n le #MaximalDegrees) then
  return MaximalDegrees[n],WitnessPartitions[n];
end if;

num:=NumberOfPartitions(n);
P:=[n];
MaxDeg:=0;
TheChars:={};
g:=Sym(n)!1;
for i in [1..num] do
  nn:=SymmetricCharacterValue(P,g);
  if(nn gt MaxDeg) then
    MaxDeg:=nn;
    TheChars:={P};
  elif(nn eq MaxDeg) then
    Include(~TheChars,P);
  end if;
  P:=NextPartition(P,n);
end for;

return MaxDeg,TheChars;

end intrinsic;


intrinsic SecondMaximalSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt,SetEnum
{Returns the second largest degree of an irreducible character of the symmetric group of degree n. The first output is the degree, the second is the set of partitions corresponding to the irreducible characters of that degree. For n at most 150  this is returned from a lookup table. Otherwise the result is calculated, which will take a very long time and definitely fail if your computer has less than 5TB of RAM.}

requirege n,1;

MaximalDegrees2:=[0,0,1,2,5,10,21,70,189,567,1540,5775,20592,68640,243243,928746,3620864,16243500,58786000,245583360,1100742656,4786573176,
21422145536,113519948850,506341621760,2416839425000,10440746316000,54111175618500,285479834983200,1409655074979840,8756270438585670,
47456261347737600,255865045283347500,1283821849908449280,7818730371423972000,40955254326506520000,222028484993515200000,1252906740818406273600,
8718756908165733068640,56293098100801331527680,343239496677842482317600,2039823294542606752058880,13541929087476046717687500,
81625741439474946201988500,492955458105064380984558000,3054000144489287747513760000,19781229847444022118349188000,131523199341227809284668378880,
972262573543987434666653122560,6680577809401402669876944230400,46312463095777194498620325888000,337532690020455484544481972480000,
2323687734048305937945270691053000,15941204752095668567582219655896400,108198222299291868105761671872600000,729678274400207178048792647150092800,
5181140209358884504577381502609645000,38979919543322107646105630063443200000,279215849926698053862337275266035200000,
2130355181778193504195583487256811520000,17007665978986057507075639207109473075200,136276098549973482202234745290085766758400,
1063002999194289524326667314928092281914400,8216119973348514614043123373634467951411200,61393281804436066505530242426209881502897760,
473396604363041601805359644726563159867392000,3666867793395906602085039742089100593705408000,29367242574417359760333385068605335559961000000,
228395986106084749907723340053225763227208000000,1748469361982123350431851372149578559020000000000,13634567227655341297745538195377044548415075123200,
112894616095197973660410138646536246547728826368000,993165473440578715010905644035739717644690915328000,8711348683422039396075160954340584780389750561792000,
75024198301295139996574118815111831466917513396224000,619555751527120333936154050743873209147101501374000000,
5406336237709641685071675779232171844019498872012800000,45738449311060710787219669541644678827255588503927040000,
391333613319716238764783348199233954100567566353265250000,3380809647340755223169978638259664061741408012834990080000,
27636234893103174184156908530900471767813492893380430000000,225258464111525966236721528143696834317059165812782492057600,
1932093626837323881427240056468368819439641062845533080320000,16976592513364128324499256198795958191644342195129907804160000,
144691553610615319212484345747454322527295978739167789000000000,1412639065538055583451708147375074926678413613873648740851200000,
13482594359329660603951518658295548419236724806512456713948364800,122650536448361569650603145778611444372781418502398902450918930400,
1200791778111868138708875136459710169777023297503773305549619200000,11084363692455008644703696910657394530853198298955729364724121600000,
101718218598085037487586435018237685685268936785027598516863267840000,971650759814065952852896975016659032807294715479751846922677518336000,
8577958446526955467456829322445245277040252923388079603108594843648000,78263553363323012164862566628765329925473731719161162333159117025280000,
712761025926530784629494106855437225082857306059917364434711455959360000,6830090039794578753255240721070056123153260200311079124184903661322240000,
61289028837382771111379499242207527909099148807684817778660747567440000000,583669744597961387223872348014343456341938646614053880832080225237695250000,
5482910610638287516340586440502650831554608567513326404925492641959837696000,53128809368868291423086597723461193285671450205775257056656061115291635200000,
521570311584315784228272843418669031825835569792922387312130460742319448700000,5618069821501558432756203523255456024598543579997465440720040002580259904640000, 57151677107559376140012816715413754625581818416494792603810232658480622080000000,563220244084299587799342018774533319474583879035693503899530134756018233922027520, 5921360608442390743767504728849034556174484264498863607125852719022723631677440000,58635190086470624421750715855034367026019414909442279083144192939555469393920000000,
572382331490826175165798902333065782200936279367402996595989420671208172027904000000,5630384780552650921889112303819964860622826022208919347628713779854182175625216000000,
57953075083077827095342510195775873708086797245639145179792155521381303853189693440000,565150731870815158905332613258401547719882897574945807234264518516460182441051750400000,
5742366167139690333831183452715558495255333226205737821351846173141478884510655823872000,58477657442574599715667632668074926266343854018477663087969825009417302738769755140864000,
606173349743863662000293649330548572752510612160377094574672435034875554006124349072000000,6097845413131989701873773385040269662147695069025532541054789075261995408976742119375000000,
60968217913281958276562723944914432717728808722203950485015791557445255692884479104900000000,625030097173092096917917450415965717144978336971748059453454013095110751963020299813781504000,
6821137501105997259988035730408020570658935673683418733316294698575974369078228709854412800000,73211776233359969468639180870030386103614111010365101581523280549105139554024359952033775616000,
831366922297851101638194019880169707795945107908477883918124612621593152371590257482032742400000,9162283028374208824203718186804786480222856224648686659043507588931467470748977272455168000000000,
95728182904687270639663920669581539933373113350584735055351850172982483173200443386130569625600000,1029462070531476623245857443422470824357158465981170091044586529777017308920545200311557518000000000,
11232967985486720571777298844971657923369647590730384626638991681793320422688726954957893783257088000,119581666321310209547755391664420539256231382686617674884116994060019739948252143622471931025612800000,
1305942599860382777742974278004981607026209871700171890737284082362813152133967808447727216336600000000,14568825011712662370767883439385648263962582749187414460920662375882841514365027043187653238575800000000,
158166698447447651604269538169344370593912637115283927839994278928633284398133419433784313539880800000000,1716001387721584923542913579856160060904625583119127032777563254066055342706553296451640397211369472000000,
18454606282170826832583475848055964984212266057632891575857718069679728718018944005964951197705358540800000,198008169074453471018145227602545330974489573865841706405476091201950319700751750203361076758475980800000000,
2054983320016374493433434170804596607444904675701603992806075337578898453611496349476491130830848000000000000,21937777455964737349453960861407460945208530521320081612761117481430725829413002881817774628401682841600000000,
247255696247142945060209062919568425664047173819032218835215385849221481680112821289974561943481489920000000000,2906509231280140865481996632008545555818441791779164217799192550520182099483901147348563363933460627456000000000,
35410884447003975090183123090430155544313972853408217229640633820348662163673882488694827907183775055872000000000,398966407305092170421891487956983629713707237163130951898024869722737172860727305041690542938285696371130368000000,
4634834423367486511244865573628806187165886277577369580463700973805889782511277949038810036158385685528576000000000,53676892592622355426861181236808019170038656146369571583577071833343074720244934875461349681597864010661337497600000,
630912677225355568098103105627719240076944863640018603261754745331809700663702474845698953816760848684134400000000000,
7353120709845141440159712413685625663872623881635850978812173178790056948357519717119699414205198563477183651936993280,
88674994869797984217843773054159660095341081020697137294659467426950715868633509058495122455188460355480403112850000000,
1012055976856182683841391152786316174371222854257203710129763976606039100648771214830933900855457330482910577449369600000,
12154060594703549289761924072231817982803054748185772235611089424870009705837529438135351723584478215708119637904641228800,
138452439861545129655129234004537513238325050940643674795249278089789682840191556384764255778625808588196476730518378905600,
1563428775230296499031583561909014678350831279467308741395278935318765122597546656980438705817176540380605709939009126400000,
17602356435344862111406548730433855089862426686201976429192771753314628298085652781914157268561142757427444916665519114813440,
202048026835432177115946420817580843131240257509353431415466917458196607697215327048561023367921262493011660439188276668006400,
2337260501552694165142247852562956558325950662460975572251888150964357211361481297656636396112930194365424540599396836835328000,
27204010538579090219314179410587876344633852879905336568636326853119778132240524452082033767960214967447882151600469311488000000,
317549120214494447321931800714293957717726865654171367638586337951386299053403951555531783566133889297566970190454784000000000000
];


WitnessPartitions2:=[{},{},{[1,1,1],[3]},{[2,2]},{[2,2,1],[3,2]},{[4,1,1],[3,1,1,1]},{[3,2,2],[3,3,1]},{[4,3,1],[3,2,2,1]},{[5,2,1,1],[4,2,1,1,1]},{[4,2,2,1,1],[5,3,1,1]},
{[5,2,2,1,1],[5,3,1,1,1]},{[5,4,2,1],[4,3,2,2,1]},{[6,3,2,1,1],[5,3,2,1,1,1]},{[5,4,2,2,1]},{[6,4,2,2,1],[5,4,2,2,1,1]},{[6,4,2,2,1,1]},{[7,4,3,2,1],
[5,4,3,2,1,1,1]},{[6,4,3,2,2,1],[6,5,3,2,1,1]},{[6,5,3,2,2,1]},{[7,5,3,2,1,1,1],[7,4,3,2,2,1,1]},{[6,5,4,3,2,1]},{[7,5,3,3,2,1,1],[7,5,4,2,2,1,1]},
{[6,5,4,3,2,1,1,1],[8,5,4,3,2,1]},{[7,6,4,3,2,1,1],[7,5,4,3,2,2,1]},{[8,5,4,3,2,1,1,1]},{[7,6,4,3,2,2,1,1],[8,6,4,3,2,2,1]},{[8,5,4,3,3,2,1,1],
[8,6,5,3,2,1,1,1]},{[9,6,4,3,2,2,1,1],[8,6,4,3,2,2,1,1,1]},{[8,6,5,3,3,2,1,1]},{[7,6,5,4,3,2,1,1,1],[9,6,5,4,3,2,1]},{[8,6,5,4,3,2,2,1],[8,7,5,4,3,2,1,1]},
{[9,6,5,4,3,2,1,1,1]},{[9,7,5,4,3,2,2,1],[8,7,5,4,3,2,2,1,1]},{[9,6,5,4,3,2,2,1,1,1],[10,7,5,4,3,2,1,1,1]},{[9,7,5,4,3,2,2,1,1,1],[10,7,5,4,3,2,2,1,1]},
{[10,7,6,4,3,2,2,1,1],[9,7,5,4,3,3,2,1,1,1]},{[10,7,6,4,3,3,2,1,1],[9,7,6,4,3,3,2,1,1,1]},{[10,8,6,4,3,3,2,1,1],[9,7,6,4,3,3,2,2,1,1]},{[9,8,6,5,4,3,2,1,1],
[9,7,6,5,4,3,2,2,1]},{[10,7,6,5,4,3,2,1,1,1]},{[10,8,6,5,4,3,2,2,1],[9,8,6,5,4,3,2,2,1,1]},{[11,8,6,5,4,3,2,1,1,1],[10,7,6,5,4,3,2,2,1,1,1]},
{[10,8,6,5,4,3,3,2,1,1],[10,8,7,5,4,3,2,2,1,1]},{[11,8,7,5,4,3,2,2,1,1],[10,8,6,5,4,3,3,2,1,1,1]},{[11,8,7,5,4,3,2,2,1,1,1],[11,8,6,5,4,3,3,2,1,1,1]},
{[11,8,7,5,4,3,3,2,1,1,1]},{[11,8,7,5,4,3,3,2,2,1,1],[11,9,7,5,4,3,3,2,1,1,1]},{[11,9,7,5,4,3,3,2,2,1,1]},{[11,8,7,6,5,4,3,2,1,1,1]},{[11,9,7,6,5,4,3,2,2,1],
[10,9,7,6,5,4,3,2,2,1,1]},{[12,9,7,6,5,4,3,2,1,1,1],[11,8,7,6,5,4,3,2,2,1,1,1]},{[11,9,8,6,5,4,3,2,2,1,1],[11,9,7,6,5,4,3,3,2,1,1]},{[12,9,8,6,5,4,3,2,2,1,1],
[11,9,7,6,5,4,3,3,2,1,1,1]},{[12,9,7,6,5,4,3,3,2,1,1,1],[12,9,8,6,5,4,3,2,2,1,1,1]},{[12,9,8,6,5,4,3,3,2,1,1,1]},{[13,10,8,6,5,4,3,2,2,1,1,1],[12,9,7,6,5,4,3,3,2,2,1,1,1]},
{[13,10,8,6,5,4,3,3,2,1,1,1],[12,9,8,6,5,4,3,3,2,2,1,1,1]},{[12,10,8,6,5,4,3,3,2,2,1,1,1],[13,10,8,6,5,4,3,3,2,2,1,1]},{[12,10,8,7,5,4,4,3,2,2,1,1]},
{[12,10,8,7,6,5,4,3,2,2,1],[11,10,8,7,6,5,4,3,2,2,1,1]},{[12,9,8,7,6,5,4,3,2,2,1,1,1],[13,10,8,7,6,5,4,3,2,1,1,1]},{[12,10,9,7,6,5,4,3,2,2,1,1],[12,10,8,7,6,5,4,3,3,2,1,1]},
{[13,10,9,7,6,5,4,3,2,2,1,1],[12,10,8,7,6,5,4,3,3,2,1,1,1]},{[12,10,8,7,6,5,4,3,3,2,2,1,1],[13,11,9,7,6,5,4,3,2,2,1,1]},{[13,10,9,7,6,5,4,3,3,2,1,1,1]},
{[13,10,8,7,6,5,4,3,3,2,2,1,1,1],[14,11,9,7,6,5,4,3,2,2,1,1,1]},{[13,10,9,7,6,5,4,3,3,2,2,1,1,1],[14,11,9,7,6,5,4,3,3,2,1,1,1]},{[13,11,9,7,6,5,4,4,3,2,2,1,1],
[13,11,9,8,6,5,4,3,3,2,2,1,1]},{[14,11,9,8,6,5,4,3,3,2,2,1,1],[13,11,9,7,6,5,4,4,3,2,2,1,1,1]},{[14,11,9,8,6,5,4,4,3,2,2,1,1],[13,11,9,8,6,5,4,4,3,2,2,1,1,1]},
{[13,10,9,8,7,6,5,4,3,2,2,1,1],[13,11,9,8,7,6,5,4,3,2,1,1,1]},{[14,11,9,8,7,6,5,4,3,2,1,1,1],[13,10,9,8,7,6,5,4,3,2,2,1,1,1]},{[13,11,10,8,7,6,5,4,3,2,2,1,1],
[13,11,9,8,7,6,5,4,3,3,2,1,1]},{[14,11,10,8,7,6,5,4,3,2,2,1,1],[13,11,9,8,7,6,5,4,3,3,2,1,1,1]},{[14,12,10,8,7,6,5,4,3,2,2,1,1],[13,11,9,8,7,6,5,4,3,3,2,2,1,1]},
{[14,11,10,8,7,6,5,4,3,3,2,1,1,1]},{[15,12,10,8,7,6,5,4,3,2,2,1,1,1],[14,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[14,11,10,8,7,6,5,4,3,3,2,2,1,1,1],[15,12,10,8,7,6,5,4,3,3,2,1,1,1]},
{[14,12,10,9,7,6,5,4,3,3,2,2,1,1],[14,12,10,8,7,6,5,4,4,3,2,2,1,1]},{[15,12,10,9,7,6,5,4,3,3,2,2,1,1],[14,12,10,8,7,6,5,4,4,3,2,2,1,1,1]},
{[15,12,10,9,7,6,5,4,4,3,2,2,1,1],[14,12,10,9,7,6,5,4,4,3,2,2,1,1,1]},{[15,12,10,8,7,6,5,4,4,3,2,2,2,1,1],[15,13,10,9,7,6,5,4,3,3,2,2,1,1,1]},
{[15,12,10,9,8,6,5,4,4,3,2,2,1,1,1],[15,12,10,9,7,6,5,5,4,3,2,2,1,1,1]},{[15,13,11,9,7,6,5,4,4,3,2,2,1,1,1],[15,12,10,9,7,6,5,4,4,3,3,2,2,1,1]},
{[16,13,11,9,7,6,5,4,4,3,2,2,1,1,1],[15,12,10,9,7,6,5,4,4,3,3,2,2,1,1,1]},{[14,12,10,9,8,7,6,5,4,3,3,2,1,1,1],[15,12,11,9,8,7,6,5,4,3,2,2,1,1]},
{[15,13,11,9,8,7,6,5,4,3,2,2,1,1],[14,12,10,9,8,7,6,5,4,3,3,2,2,1,1]},{[15,12,11,9,8,7,6,5,4,3,3,2,1,1,1]},{[15,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],
[16,13,11,9,8,7,6,5,4,3,2,2,1,1,1]},{[16,13,11,9,8,7,6,5,4,3,3,2,1,1,1],[15,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[15,13,11,9,8,7,6,5,4,4,3,2,2,1,1],
[15,13,11,10,8,7,6,5,4,3,3,2,2,1,1]},{[15,13,11,9,8,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,4,3,3,2,2,1,1]},{[16,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1,1],
[17,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[16,14,11,10,8,7,6,5,4,3,3,2,2,1,1,1],[16,13,11,9,8,7,6,5,4,4,3,2,2,2,1,1]},{[16,14,11,10,8,7,6,5,4,4,3,2,2,1,1,1],
[16,13,11,10,8,7,6,5,4,4,3,2,2,2,1,1]},{[16,14,12,10,8,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1]},{[16,14,12,10,9,7,6,5,4,4,3,2,2,1,1,1],
[16,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1]},{[17,14,12,10,9,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[16,13,11,10,9,8,7,6,5,4,3,2,2,1,1,1]},
{[16,13,12,10,9,8,7,6,5,4,3,2,2,1,1,1],[16,13,11,10,9,8,7,6,5,4,3,3,2,1,1,1]},{[16,13,12,10,9,8,7,6,5,4,3,3,2,1,1,1]},{[16,14,12,10,9,8,7,6,5,4,3,3,2,1,1,1],
[16,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1]},{[16,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[17,14,12,10,9,8,7,6,5,4,3,3,2,1,1,1]},{[16,14,12,11,9,8,7,6,5,4,3,3,2,2,1,1],
[16,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1]},{[16,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1],[17,14,12,11,9,8,7,6,5,4,3,3,2,2,1,1]},{[17,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1,1],
[18,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[17,14,12,10,9,8,7,6,5,4,4,3,2,2,2,1,1],[17,15,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[18,15,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1],
[17,14,12,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1]},{[17,15,13,11,9,8,7,6,5,4,4,3,2,2,1,1,1],[17,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[18,15,13,11,10,8,7,6,5,4,3,3,2,2,1,1,1],
[17,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[17,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,8,7,6,5,4,4,3,2,2,1,1,1]},{[18,15,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[18,15,13,11,9,8,7,6,5,4,4,3,2,2,2,1,1,1]},{[18,15,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1],[17,15,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[17,15,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1],
[18,15,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1]},{[18,15,13,11,9,8,7,6,6,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,9,7,6,5,4,4,3,3,2,2,1,1,1]},{[18,15,13,11,10,9,8,7,6,5,4,3,2,2,1,1,1],
[17,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[18,15,13,11,10,9,8,7,6,5,4,3,3,2,1,1,1],[17,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[18,15,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1],
[18,15,13,11,10,9,8,7,6,5,4,3,2,2,2,1,1,1]},{[18,15,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1],[17,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[18,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1,1],
[19,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[18,16,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,9,8,7,6,5,4,4,3,2,2,2,1,1]},{[18,15,13,11,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1],
[19,16,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[18,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1],[18,16,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[19,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[19,16,14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1,1]},{[19,16,14,12,10,9,8,7,6,5,4,4,3,2,2,2,1,1],[18,16,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[19,16,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[19,16,14,12,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1]},{[19,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1],[18,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[19,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1,1],
[20,16,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[20,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[19,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},{[19,16,14,12,11,9,8,7,6,6,5,4,3,3,2,2,1,1,1],
[19,16,14,12,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[20,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},{[20,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1],[20,17,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},
{[20,17,15,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1]},{[19,16,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1],[18,16,14,12,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},
{[20,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1,1]},{[19,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,2,1,1,1],[20,17,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[19,16,14,12,11,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1],[20,17,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,17,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1],[19,16,14,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1]},
{[20,16,14,12,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1,1]},{[19,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[20,17,14,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[20,17,15,13,11,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1]},{[20,17,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1],[19,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[21,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[20,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1,1]},{[21,17,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},{[21,18,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],
[20,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1]},{[21,17,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},{[21,17,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1],[21,18,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},
{[21,18,15,13,12,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1]},{[21,17,15,13,12,10,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1],[21,18,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},{[21,18,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1],
[21,17,15,13,12,10,9,8,7,6,6,5,4,4,3,3,2,2,1,1,1]}
];

if(n le #MaximalDegrees2) then
  return MaximalDegrees2[n],WitnessPartitions2[n];
end if;

num:=NumberOfPartitions(n);
P:=[n];
MaxDeg:=0;
TheChars:={};
MaxDeg2:=0;
TheChars2:={};
MaxDeg3:=0;
TheChars3:={};

g:=Sym(n)!1;
for i in [1..num] do
  nn:=SymmetricCharacterValue(P,g);
  if(nn gt MaxDeg) then
    MaxDeg2:=MaxDeg;
    MaxDeg:=nn;
    TheChars2:=TheChars;
    TheChars:={P};
  elif(nn eq MaxDeg) then
    Include(~TheChars,P);
  elif(nn gt MaxDeg2) then
    MaxDeg2:=nn;
    TheChars2:={P};
  elif(nn eq MaxDeg2) then
    Include(~TheChars2,P);
  end if;
  P:=NextPartition(P,n);
end for;

return MaxDeg2,TheChars2;

end intrinsic;


intrinsic ThirdMaximalSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt,SetEnum
{Returns the third largest degree of an irreducible character of the symmetric group of degree n. The first output is the degree, the second is the set of partitions corresponding to the irreducible characters of that degree. For n at most 150  this is returned from a lookup table. Otherwise the result is calculated, which will take a very long time and definitely fail if your computer has less than 5TB of RAM.}

requirege n,1;

MaximalDegrees3:=[0,0,0,1,4,9,20,64,168,525,1320,5632,17160,64064,231660,819000,3573570,13366080,58212352,230945000,997682400,4040613720,
20613781188,94893410304,490804314000,2197126750000,10357883250000,48608795688960,271998842775660,1347544675620000,7393461908152320,
45053908502803200,233108107138146240,1270751265463680000,6435825679879596000,40096053186789600000,218296913817153600000,1239533794376104550400,
7445845774006528711680,52647394361662324224000,319840713946921892044320,1951984013916370097664000,11453516735316801975009180,
79765325680170673923880500,480959755956502208260875000,3038418511099036279414200000,18469869138603195255228000000,128503628482643873009426304000,
899006636565086716737923973120,6329993551182087077871740160000,43552355001059822999863541760000,291035839864576412693966598720000,
2268000228439305142046800151616000,15054743649222878865749902667250000,106422160731952815827300265229687500,723507661536999877609686003791001600,
5180841314667653678403627447180000000,35413180555550624728256176600328550000,276584253307062658718360629239034675200,
2044806498451955661182898522339795840000,15984648476490655551762818803674316800000,119207097827601216498393531090678664473600,
1036674751536226625891331901555260274932000,7767967974802231998731680280527133335879680,59859940698095803173345638271622421469600000,
463243765380984386693754172754202284518195200,3520153695325017750390444972601647320756400000,26924553727732181343981061043311577785948800000,
226359533555070276828985066102133901140820000000,1625363273552955311286049688310876003295407000000,12981197780434438509249413082340642691825400000000,
106342348483921251700771460069464467848613150000000,891677685835660967909099669671221691868774203392000,
8490593258695944830482613015926495887319444992000000,72048868306235870414361001985419523323132056772608000,
604876625306305463758631853482029052713623229562880000,5235660014332212079846308942462761127956096703037440000,
43457893784034374581807899319999375450824328479768576000,362888069836346076114461401934520007362470066573755752000,
3348346454567935900039402711692012966498349225331773440000,26401551303442330152645815681608726484736433710868463616000,
224255179109894586719367165463519485548656880243022431846400,1917905325992751291613920929538977802878971717971492644352000,
16454768681379514455672065904079728494181105766768127635200000,144661315041417698456118100325145554643800201105157513600000000,
1376242567875239336535077985767987649984605855706211736256000000,13113066715106912130303204023427654860447158744856469672925593600,
121116509957208270722552966870151542325857988770849835555225600000,1153115020813436329851764133504708869440063653277761419624841216000,
10622383556667010631074680150024493805368236556400528983358177280000,97212012945716879974623973334893577080881279951999201995390976000000,
961836105674529933127110136885177628435503859767835161600226230272000,8529359119791684911793051189830337190621571487220057478709698469888000,
77298031025746982669955290983446988928668869536016642064825737093120000,704075027190786372156224802059352211616140018855527145634848214876160000,
6496073399705336610728812461886496429452338685518066654114590041374720000,61105850461046018936012497939156189390815223954367538770745004243694976000,
565763252359217947976252927639984685899021991970674521094247412803994785008,5434819873738188364114622978012449368431533218068490636339957815938264934400,
52965521080352941494268841022401708228575598628364350309001257372578085000000,519789423921851243070282897803840771357447486826760236233713785482772480000000,
5422705606108343578599977668956503490933891714942526005960038698968715729305600,55146346778297795355567598885296507461527723051221049683527691060744932284170240, 556132774283440155479544435121355231732236424010959231971955664662747330641920000,5859333636113027877764702584289448709719981623494012061671485387884438460825600000,
57950792586943414473494019934466047186289979450577131957012930813489473126400000000,568742294288268469403855545257802536206299525166557359634038167789853396172800000000,
5590197292666837258558620529587460479473482449042301692857521676518619518353408000000,55595081721386351985194493607012900088479269181646423628997405593313118823555809280000,
554975262301964316016022873705361663925450774586813651104552626068095986431006195712000,5703407313412501264593171543241294279825842385411228120005742532549496562335709241280000,
57052593562119756074343220527307233399535922647398047715147972287779347973182467328000000,603210114482290829514094836344978258243425990465321190903241151564783282204277065332000000,
5894452660720018025739961205193422414632879022318835485611887859327183166263857650304000000,59986720128626828181358569008444574326547596958220056853986112055241687238910557913250000000,
619492467920462200202170713554851658562387483273781544290359217042277075160831629238281250000,6618900711570841745244266204533542564798433458172321742815577356826900080735898857572925440000,
72206783664550121375754437343233601610134627475067756826644274081995259950633194323600998400000,822419003539343049262221054803903240538882070976256216284944417360708642342899510804480000000000,
9008846542642293825209013395838838835069533099368885467859533472079192246258954747423022383104000,95610299441638646103304461982963718074915625376674348751627531942008775769721200588800000000000000,
1003109771804668155621482521962016272205110864112450999407721438231043467962208740719004641280000000,10891989144218074238864619564574518037990403389228111558536656361604261655607653042738078313562500000,
119063790270864380876842293940229264410269063506364430318013209265331161397555563340515319653376000000,1302374423064659751156256718543715892949357711619691668400155710762716321563463878654680110722000000000,
13694159160208438776802730849614300161979748484305724737288535218384667765061851597120790125941760000000,157341480890330533421986392752808660834292223356421576912133439212483893349099679854129786686629248000000,
1677818718472095531598516597616333522111506816963599409778203318964885347735109255648586850410516480000000,18374807119821886070221371605654266455605066909909854493486007408932365302988821125647851954929664000000000,
194334428582362988194998266766116037793392100563347187862210845904454265203254250141610320319498729553920000,2036737274962298301996891266280589462668162677404547010598022726546376153670397182508571635519520000000000000,
21905219605757240656036809606295366849861324974603892439915701951321181344641796365034941272177550336000000000,239990293985362953050096610088667152720434278577728231041163109604804014747524774958311144666382805216788480000,
2874569569397941515311864800887572527732524849012360215405794830184795483006056079795282447846279741440000000000,34663337154842791475172190351241337337707716791265947253861301716100655239713395850587316737241167666694062080000,
397025638495991569508379183576825222448714211942174153623837426769509379876743220599247001373869342720000000000000,4474493704665242190278141648357001849584491319217041828420712849762541999250627921680357969220340662692478976000000,
52522187098524361132070953065656616982617255444211211968087317635435002739438820629770318579411838082576384000000000,618342559435005292251887459700600022748807903648861154419762480599320448952276056316374599561632212553253519360000000,
7343067158613236094823228865502611709719120868328190709153467003569107816496330153926445152685453957902180000000000000,
82657542210305754890941492109590692784283731039923336758832702096416246266729777537609169609778891452286658938470400000,
1006516740439644729234358024254605061153470893779170455255391194347248845488841726288855126830199066081502054535757824000,
11642863038436386535968190525386392880792879597086957039186718404965208487690764161541360352444062948339949457344000000000,
137822251241328720325793188333146809946389115342370376320987788430755592340236201098534104409583360665628445429969820057600,
1540010013421492454977731894370178111397423702061459204241925561934174855937211824778389679810397961838884384702201856000000,
17229838081914179344198112905037659221598753009279823808491842086218553660101541544078756948129216341741032675686798589952000,
197396030708164767346009258428261848265147450165331930407752947948782507961801385593308104403858715881426845804501988802560000,
2320763734311957162200667833753315040636444282786639217955108535244069199707706423125086358221481571779965890810489133465600000,
26269098568244446869778329383180492215700005170327426273082784652067643483784222669705946142676190196405511983935639466803200000,
313001552050173128438229609810115675929824886264679118530466814037285769068692940597482106489337760303869598194573644641022771200
];

WitnessPartitions3:=[{},{},{},{[4],[1,1,1,1]},{[2,1,1,1],[4,1]},{[2,2,1,1],[4,2]},{[4,1,1,1]},{[3,2,1,1,1],[5,2,1]},{[3,3,2,1],[4,3,2]},{[4,3,1,1,1],[5,2,2,1]},{[4,3,2,2],
[4,4,2,1]},{[6,3,2,1],[4,3,2,1,1,1]},{[6,4,2,1],[4,3,2,2,1,1]},{[5,3,3,2,1],[5,4,3,1,1]},{[5,3,3,2,1,1],[6,4,3,1,1]},{[6,3,3,2,1,1],[6,4,3,1,1,1]},
{[5,4,3,2,2,1],[6,5,3,2,1]},{[5,4,3,2,2,1,1],[7,5,3,2,1]},{[7,4,3,2,1,1,1]},{[7,5,4,2,1,1],[6,4,3,3,2,1,1]},{[7,5,4,2,2,1],[6,5,3,3,2,1,1]},{[7,5,3,2,2,1,1,1],
[8,5,3,2,2,1,1]},{[6,5,4,3,2,2,1],[7,6,4,3,2,1]},{[6,5,4,3,2,2,1,1],[8,6,4,3,2,1]},{[7,6,4,3,2,1,1,1],[8,5,4,3,2,2,1]},{[7,5,4,3,3,2,1,1],[8,6,5,3,2,1,1]},
{[8,6,5,3,2,2,1],[7,6,4,3,3,2,1,1]},{[7,6,5,4,3,2,1]},{[8,6,4,4,3,2,1,1],[8,6,5,4,2,2,1,1]},{[8,6,5,3,3,2,1,1,1],[9,6,5,3,3,2,1,1]},{[7,6,5,4,3,2,2,1,1],
[9,7,5,4,3,2,1]},{[9,6,5,4,3,2,2,1],[8,7,5,4,3,2,1,1,1]},{[10,7,5,4,3,2,1,1],[8,6,5,4,3,2,2,1,1,1]},{[9,6,5,4,3,3,2,1,1],[9,7,6,4,3,2,1,1,1]},
{[9,6,5,4,3,3,2,1,1,1],[10,7,6,4,3,2,1,1,1]},{[9,7,6,4,3,2,2,1,1,1],[10,7,5,4,3,3,2,1,1]},{[9,7,6,4,4,3,2,1,1],[9,7,6,5,3,3,2,1,1]},{[10,7,6,4,3,3,2,1,1,1]
},{[10,8,6,5,3,3,2,1,1],[9,7,6,4,4,3,2,2,1,1]},{[9,8,6,5,4,3,2,1,1,1],[10,7,6,5,4,3,2,2,1]},{[11,8,6,5,4,3,2,1,1],[9,7,6,5,4,3,2,2,1,1,1]},{[10,7,6,5,4,3,3,2,1,1],
[10,8,7,5,4,3,2,1,1,1]},{[10,7,6,5,4,3,3,2,1,1,1],[11,8,7,5,4,3,2,1,1,1]},{[11,8,6,5,4,3,3,2,1,1],[10,8,7,5,4,3,2,2,1,1,1]},{[11,8,7,5,4,3,3,2,1,1],
[10,8,7,5,4,3,3,2,1,1,1]},{[11,9,7,5,4,3,3,2,1,1],[10,8,7,5,4,3,3,2,2,1,1]},{[11,9,7,6,4,3,3,2,1,1],[10,8,7,5,4,4,3,2,2,1,1]},{[10,9,7,6,5,4,3,2,1,1],
[10,8,7,6,5,4,3,2,2,1]},{[10,9,7,6,5,4,3,2,1,1,1],[11,8,7,6,5,4,3,2,2,1]},{[12,9,7,6,5,4,3,2,1,1],[10,8,7,6,5,4,3,2,2,1,1,1]},{[11,9,7,6,5,4,3,2,1,1,1,1],
[12,8,7,6,5,4,3,2,2,1,1]},{[11,8,7,6,5,4,3,3,2,1,1,1],[12,9,8,6,5,4,3,2,1,1,1]},{[11,9,8,6,5,4,3,2,2,1,1,1],[12,9,7,6,5,4,3,3,2,1,1]},{[11,9,8,6,5,4,3,3,2,1,1,1],
[12,9,8,6,5,4,3,3,2,1,1]},{[12,10,8,6,5,4,3,3,2,1,1],[11,9,8,6,5,4,3,3,2,2,1,1]},{[12,10,8,6,5,4,3,2,2,2,1,1],[12,10,7,6,5,4,3,3,2,2,1,1]},{[12,10,8,7,5,4,3,3,2,1,1,1],
[12,9,8,6,5,4,4,3,2,2,1,1]},{[12,9,8,6,5,4,4,3,2,2,1,1,1],[13,10,8,7,5,4,3,3,2,1,1,1]},{[12,9,8,7,6,5,4,3,2,1,1,1]},{[11,9,8,7,6,5,4,3,2,2,1,1,1],[13,10,8,7,6,5,4,3,2,1,1]},
{[13,9,8,7,6,5,4,3,2,2,1,1],[12,10,8,7,6,5,4,3,2,1,1,1,1]},{[13,10,8,7,6,5,4,3,2,1,1,1,1],[13,10,9,7,6,5,4,3,2,1,1,1],[13,9,8,7,6,5,4,3,2,2,1,1,1],
[12,9,8,7,6,5,4,3,3,2,1,1,1]},{[13,10,8,7,6,5,4,3,3,2,1,1],[12,10,9,7,6,5,4,3,2,2,1,1,1]},{[13,10,8,7,6,5,4,3,2,2,2,1,1],[13,11,8,7,6,5,4,3,2,2,1,1,1]},
{[12,10,9,7,6,5,4,3,3,2,2,1,1],[13,11,9,7,6,5,4,3,3,2,1,1]},{[13,11,9,7,6,5,4,3,2,2,2,1,1],[13,11,8,7,6,5,4,3,3,2,2,1,1]},{[13,11,9,8,6,5,4,3,3,2,1,1,1],
[13,10,9,7,6,5,4,4,3,2,2,1,1]},{[13,10,9,7,6,5,4,4,3,2,2,1,1,1],[14,11,9,8,6,5,4,3,3,2,1,1,1]},{[13,11,9,8,6,5,4,3,3,2,2,1,1,1],[14,11,9,7,6,5,4,4,3,2,2,1,1]},
{[14,11,9,8,7,5,4,3,3,2,2,1,1],[13,11,9,7,6,5,5,4,3,2,2,1,1,1]},{[13,11,9,8,6,5,5,4,3,2,2,1,1,1],[14,11,9,8,7,5,4,4,3,2,2,1,1]},{[14,11,9,8,7,5,4,4,3,2,2,1,1,1],
[14,11,9,8,6,5,5,4,3,2,2,1,1,1]},{[14,10,9,8,7,6,5,4,3,2,2,1,1,1],[14,11,9,8,7,6,5,4,3,2,1,1,1,1]},{[14,11,9,8,7,6,5,4,3,3,2,1,1],[13,11,10,8,7,6,5,4,3,2,2,1,1,1]},
{[14,11,9,8,7,6,5,4,3,2,2,2,1,1],[14,12,9,8,7,6,5,4,3,2,2,1,1,1]},{[13,11,9,8,7,6,5,4,3,3,2,2,1,1,1],[15,12,10,8,7,6,5,4,3,2,2,1,1]},{[14,12,10,8,7,6,5,4,3,2,2,2,1,1],
[14,12,9,8,7,6,5,4,3,3,2,2,1,1]},{[15,12,10,8,7,6,5,4,3,2,2,2,1,1],[14,12,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[14,11,10,8,7,6,5,4,4,3,2,2,1,1,1],[15,12,10,9,7,6,5,4,3,3,2,1,1,1]},
{[14,12,10,9,7,6,5,4,3,3,2,2,1,1,1],[15,12,10,8,7,6,5,4,4,3,2,2,1,1]},{[15,13,10,8,7,6,5,4,3,3,2,2,1,1,1],[15,12,10,8,7,6,5,4,3,3,2,2,2,1,1]},
{[15,12,10,9,8,6,5,4,3,3,2,2,1,1,1],[15,12,10,8,7,6,5,5,4,3,2,2,1,1,1]},{[15,12,10,9,7,6,5,4,4,3,2,2,2,1,1],[15,13,10,9,7,6,5,4,4,3,2,2,1,1,1]},
{[16,13,11,9,7,6,5,4,3,3,2,2,1,1,1],[15,12,10,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[15,12,10,9,7,6,5,5,4,3,3,2,2,1,1],[15,13,11,9,8,6,5,4,4,3,2,2,1,1,1]},
{[15,12,10,9,8,7,6,5,4,3,3,2,1,1],[14,12,11,9,8,7,6,5,4,3,2,2,1,1,1]},{[15,13,10,9,8,7,6,5,4,3,2,2,1,1,1],[15,12,10,9,8,7,6,5,4,3,2,2,2,1,1]},
{[14,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[16,13,11,9,8,7,6,5,4,3,2,2,1,1]},{[15,13,11,9,8,7,6,5,4,3,2,2,2,1,1],[15,13,10,9,8,7,6,5,4,3,3,2,2,1,1]},
{[16,13,11,9,8,7,6,5,4,3,2,2,2,1,1],[15,13,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[16,13,11,9,8,7,6,5,4,3,2,2,2,1,1,1],[16,13,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[16,13,11,9,8,7,6,5,4,4,3,2,2,1,1],[15,13,11,10,8,7,6,5,4,3,3,2,2,1,1,1]},{[15,13,11,10,8,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,4,4,3,2,2,1,1]},
{[16,13,11,9,8,7,6,5,4,4,3,2,2,1,1,1,1],[17,13,11,10,8,7,6,5,4,3,3,2,2,1,1,1]},{[16,13,12,10,8,7,6,5,4,4,3,2,2,1,1,1],[16,13,11,10,8,7,6,5,4,4,3,3,2,1,1,1]},
{[16,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1],[16,14,12,10,9,7,6,5,4,3,3,2,2,1,1,1]},{[16,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[17,14,12,10,9,7,6,5,4,3,3,2,2,1,1,1]},
{[16,14,11,10,8,7,6,5,4,4,3,3,2,2,1,1,1],[17,14,12,10,8,7,6,5,4,4,3,2,2,2,1,1]},{[16,14,12,10,9,7,6,5,4,4,3,3,2,2,1,1],[16,14,12,10,8,7,6,5,5,4,3,3,2,2,1,1]},
{[17,14,12,10,9,7,6,5,4,4,3,3,2,2,1,1],[16,14,12,10,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[17,14,12,10,9,8,7,6,5,4,3,2,2,1,1],[15,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[16,14,12,10,9,8,7,6,5,4,3,2,2,2,1,1],[16,14,11,10,9,8,7,6,5,4,3,3,2,2,1,1]},{[17,14,12,10,9,8,7,6,5,4,3,2,2,2,1,1],[16,14,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[17,14,12,10,9,8,7,6,5,4,3,2,2,2,1,1,1],[17,14,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[17,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1],[16,14,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[17,15,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[17,14,12,10,9,8,7,6,5,4,3,3,2,2,2,1,1]},{[18,14,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1],[17,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1,1]},
{[17,14,12,11,9,8,7,6,5,4,4,3,2,2,2,1,1],[17,15,12,11,9,8,7,6,5,4,4,3,2,2,1,1,1]},{[18,15,12,11,9,8,7,6,5,4,4,3,2,2,1,1,1],[17,14,12,11,9,8,7,6,5,4,4,3,2,2,2,1,1,1]},
{[18,15,13,11,9,8,7,6,5,4,3,3,2,2,1,1,1,1],[18,14,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[18,15,13,11,9,8,7,6,5,4,4,3,2,2,2,1,1],[17,15,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[17,15,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1],[17,15,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1]},{[18,15,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1],[17,15,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[19,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[18,15,13,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1,1]},{[19,15,13,11,10,8,7,6,5,4,4,3,3,2,2,1,1,1],[18,15,13,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1,1]},
{[18,15,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1,1],[19,15,13,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[18,15,13,11,10,9,8,7,6,5,4,3,2,2,2,1,1],[17,15,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[18,15,13,11,10,9,8,7,6,5,4,3,3,2,1,1,1,1],[18,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[17,15,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1]},
{[18,15,13,11,10,9,8,7,6,5,4,3,3,2,2,2,1,1],[18,16,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,15,13,12,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[18,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1,1]},
{[18,16,13,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1],[18,15,13,12,10,9,8,7,6,5,4,4,3,2,2,2,1,1]},{[18,15,13,12,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1],[19,16,13,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1]},
{[18,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[19,16,14,12,10,9,8,7,6,5,4,4,3,2,2,1,1,1,1]},
{[18,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1],[18,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1]},{[18,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[19,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1]},
{[18,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1]},{[19,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1,1],[20,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},
{[19,16,14,12,11,9,8,7,6,5,5,4,3,3,2,2,2,1,1],[19,17,14,12,11,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[19,16,14,12,11,9,8,7,6,6,5,4,3,3,2,2,1,1,1,1],[20,16,14,12,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1]},
{[20,17,14,12,11,10,8,7,6,5,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,9,8,7,6,6,5,4,3,3,2,2,2,1,1,1]},{[19,16,14,12,11,10,9,8,7,6,5,4,3,2,2,2,1,1,1],[19,16,13,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},
{[19,16,14,12,11,10,9,8,7,6,5,4,4,3,2,2,1,1],[18,16,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]},{[19,17,14,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,10,9,8,7,6,5,4,3,3,2,2,2,1,1]},
{[20,16,14,13,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1],[19,16,14,12,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1,1]},{[20,17,14,12,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1],[19,16,14,13,11,10,9,8,7,6,5,4,3,3,2,2,2,1,1,1]},
{[20,17,14,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1],[19,16,14,13,11,10,9,8,7,6,5,4,4,3,2,2,2,1,1,1]},{[20,17,15,13,11,10,9,8,7,6,5,4,3,3,2,2,2,1,1],[19,17,14,12,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[20,17,15,13,11,10,9,8,7,6,5,4,4,3,2,2,1,1,1,1],[20,16,14,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[20,17,15,12,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,4,3,3,3,2,2,1,1,1]},
{[19,17,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1],[20,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1]},{[20,17,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,2,1,1],[20,18,15,13,11,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},
{[20,17,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1,1],[21,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},{[20,17,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,2,1,1,1],[21,18,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},
{[21,17,15,13,11,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1,1],[21,18,15,13,12,10,9,8,7,6,5,4,4,3,3,2,2,1,1,1,1]},{[20,17,15,13,12,10,9,8,7,6,5,5,4,4,3,2,2,2,1,1,1],[21,18,15,14,12,10,9,8,7,6,5,5,4,3,3,2,2,1,1,1]},
{[20,17,15,13,11,10,9,8,7,6,6,5,4,4,3,3,2,2,1,1,1],[21,18,16,14,12,11,9,8,7,6,5,4,4,3,3,2,2,1,1,1]},{[21,18,16,14,12,10,9,8,7,6,5,5,4,3,3,2,2,2,1,1],[20,18,15,13,12,10,9,8,7,6,5,5,4,4,3,3,2,2,1,1,1]},
{[20,17,15,13,12,11,10,9,8,7,6,5,4,3,3,2,2,1,1,1]}
];

if(n le #MaximalDegrees3) then
  return MaximalDegrees3[n],WitnessPartitions3[n];
end if;

num:=NumberOfPartitions(n);
P:=[n];
MaxDeg:=0;
TheChars:={};
MaxDeg2:=0;
TheChars2:={};
MaxDeg3:=0;
TheChars3:={};

g:=Sym(n)!1;
for i in [1..num] do
  nn:=SymmetricCharacterValue(P,g);
  if(nn gt MaxDeg) then
    MaxDeg3:=MaxDeg2;
    MaxDeg2:=MaxDeg;
    MaxDeg:=nn;
    TheChars3:=TheChars2;
    TheChars2:=TheChars;
    TheChars:={P};
  elif(nn eq MaxDeg) then
    Include(~TheChars,P);
  elif(nn gt MaxDeg2) then
    MaxDeg3:=MaxDeg2;
    MaxDeg2:=nn;
    TheChars3:=TheChars2;
    TheChars2:={P};
  elif(nn eq MaxDeg2) then
    Include(~TheChars2,P);
  elif(nn gt MaxDeg3) then
    MaxDeg3:=nn;
    TheChars3:={P};
  elif(nn eq MaxDeg3) then
    Include(~TheChars3,P);
  end if;
  P:=NextPartition(P,n);
end for;

return MaxDeg3,TheChars3;

end intrinsic;



















==> anc/Degrees/maximummultiplicities.m <==
intrinsic MaximumMultiplicityOfSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt
{Returns the largest multiplicity of an irreducible character degree for the symmetric group of degree n. For n up to 129 this is returned from a lookup table. Above that we start hitting the limits of how big a set Magma is capable of constructing, so values above that have not been found.}

requirege n,1;

// Up to 129. Cannot easily do more without splitting the set.

MaxMults:=[1,2,2,2,2,4,4,2,3,2,4,4,6,6,6,4,8,6,10,6,8,8,12,8,12,12,10,12,22,14,12,12,16,18,30,14,20,26,16,20,22,20,26,25,24,24,
32,16,32,30,26,24,32,32,40,32,34,32,32,34,44,30,44,36,52,34,54,38,56,50,48,44,50,44,58,46,60,48,58,64,72,56,58,66,86,68,86,78,
94,102,84,84,94,80,104,96,104,104,96,104,110,106,112,102,146,104,120,114,132,126,136,126,130,108,144,120,172,114,142,158,160,
140,176,178,188,194,164,174,224];

if(n le #MaxMults) then return MaxMults[n]; end if;

// We now have to calculate it since we have reached the end of our look-up table.

n2:=Floor(Sqrt(n));
num:=NumberOfPartitions(n); num2:=500000000;
pa:=[n];
g:=Sym(n)!1;
CharDegs:={*1^^2*};
time for i in [2..num2] do
  if i mod 100000000 eq 0 then i,num; end if;
  nn:=Position(pa,1);
  if(nn eq 0) then
    pa2:=Prune(pa) cat [pa[#pa]-1,1];
  else
    // So now the last part is 1.
    firstpart:=pa[nn-1]-1;
    origpart:=[pa[i]:i in [1..nn-2]];
    rest:=n-&+(origpart cat [0]);
    a:=rest div firstpart;
    b:=rest mod firstpart;
    pa2:=origpart cat [firstpart:i in [1..a]];
    if b ne 0 then Append(~pa2,b); end if;
  end if;
  if(pa[1] le n2 and pa[1] ne #pa) then break i; end if;
  delete pa; pa:=pa2; delete pa2;
  if #pa gt pa[1] then continue i; end if;
  t:=SymmetricCharacterValue(pa,g);
  Include(~CharDegs,t); if #pa lt pa[1] then Include(~CharDegs,t); end if;
  delete t;
//  if(pa[1] le n2) then break i; end if;
end for;


CharDegs2:={**};
for i in [num2+1..2*num2] do
  if i mod 100000000 eq 0 then i,num; end if;
  nn:=Position(pa,1);
  if(nn eq 0) then
    pa2:=Prune(pa) cat [pa[#pa]-1,1];
  else
    // So now the last part is 1.
    firstpart:=pa[nn-1]-1;
    origpart:=[pa[i]:i in [1..nn-2]];
    rest:=n-&+(origpart cat [0]);
    a:=rest div firstpart;
    b:=rest mod firstpart;
    pa2:=origpart cat [firstpart:i in [1..a]];
    if b ne 0 then Append(~pa2,b); end if;
  end if;
  delete pa; pa:=pa2; delete pa2;
  if(pa[1] le n2 and pa[1] ne #pa) then break i; end if;
  if #pa gt pa[1] then continue i; end if;
  t:=SymmetricCharacterValue(pa,g);
  if(t in CharDegs) then
    Include(~CharDegs,t); if #pa lt pa[1] then Include(~CharDegs,t); end if;
  else
    Include(~CharDegs2,t); if #pa lt pa[1] then Include(~CharDegs2,t); end if;
  end if;
  delete t;
//  if(pa[1] le n2) then break i; end if;
end for;

CharDegs3:={**};
for i in [2*num2+1..3*num2] do
  if i mod 100000000 eq 0 then i,num; end if;
  nn:=Position(pa,1);
  if(nn eq 0) then
    pa2:=Prune(pa) cat [pa[#pa]-1,1];
  else
    // So now the last part is 1.
    firstpart:=pa[nn-1]-1;
    origpart:=[pa[i]:i in [1..nn-2]];
    rest:=n-&+(origpart cat [0]);
    a:=rest div firstpart;
    b:=rest mod firstpart;
    pa2:=origpart cat [firstpart:i in [1..a]];
    if b ne 0 then Append(~pa2,b); end if;
  end if;
  delete pa; pa:=pa2; delete pa2;
  if(pa[1] le n2 and pa[1] ne #pa) then break i; end if;
  if #pa gt pa[1] then continue i; end if;
  t:=SymmetricCharacterValue(pa,g);
  if(t in CharDegs) then
    Include(~CharDegs,t); if #pa lt pa[1] then Include(~CharDegs,t); end if;
  elif(t in CharDegs2) then
    Include(~CharDegs2,t); if #pa lt pa[1] then Include(~CharDegs2,t); end if;
  else
    Include(~CharDegs3,t); if #pa lt pa[1] then Include(~CharDegs3,t); end if;
  end if;
  delete t;
//  if(pa[1] le n2) then break i; end if;
end for;

CharDegs4:={**};
for i in [3*num2+1..num] do
  if i mod 100000000 eq 0 then i,num; end if;
  nn:=Position(pa,1);
  if(nn eq 0) then
    pa2:=Prune(pa) cat [pa[#pa]-1,1];
  else
    // So now the last part is 1.
    firstpart:=pa[nn-1]-1;
    origpart:=[pa[i]:i in [1..nn-2]];
    rest:=n-&+(origpart cat [0]);
    a:=rest div firstpart;
    b:=rest mod firstpart;
    pa2:=origpart cat [firstpart:i in [1..a]];
    if b ne 0 then Append(~pa2,b); end if;
  end if;
  delete pa; pa:=pa2; delete pa2;
  if(pa[1] le n2 and pa[1] ne #pa) then break i; end if;
  if #pa gt pa[1] then continue i; end if;
  t:=SymmetricCharacterValue(pa,g);
  if(t in CharDegs) then
    Include(~CharDegs,t); if #pa lt pa[1] then Include(~CharDegs,t); end if;
  elif(t in CharDegs2) then
    Include(~CharDegs2,t); if #pa lt pa[1] then Include(~CharDegs2,t); end if;
  elif(t in CharDegs3) then
    Include(~CharDegs3,t); if #pa lt pa[1] then Include(~CharDegs3,t); end if;
  else
    Include(~CharDegs3,t); if #pa lt pa[1] then Include(~CharDegs3,t); end if;
  end if;
  delete t;
//  if(pa[1] le n2) then break i; end if;
end for;

return Maximum([Maximum(Multiplicities(i)):i in [CharDegs,CharDegs2,CharDegs3,CharDegs4]|#i ne 0]);

end intrinsic;

intrinsic NumberOfIrreducibleSymmetricCharacterDegrees(n::RngIntElt) -> RngIntElt
{Returns the cardinality of the set of irreducible character degrees of the symmetric group of degree n. For n up to 129 this is returned from a lookup table. Above that we start hitting the limits of how big a set Magma is capable of constructing, so values above 129 have not yet been found.}

requirege n,1;

// Up to 129. Cannot easily do more without splitting the set.

CardSymChar:=[1,1,2,3,4,5,7,12,15,22,28,38,45,52,81,107,130,179,194,280,348,438,502,693,848,1037,1274,1594,1847,2473,2851,3652,4271,
5137,6140,7995,9103,11046,12978,16216,18348,23153,26239,31880,37582,45144,51469,63571,71910,86693,100776,121305,136541,164954,186709,
224614,257334,303932,343577,414191,466517,549489,627545,740341,832921,986960,1116377,1304731,1472704,1723474,1945317,2289555,2567089,
2976885,3369079,3925229,4392363,5109080,5742421,6638468,7472779,8611544,9630984,11144053,12469585,14345342,16123006,18511428,20616477,
23602145,26481657,30305882,33857237,38663957,43083318,49291288,54930417,62398576,69705598,79275230,88301249,100316970,111786442,
126468513,140532749,159604333,177457734,200826601,223135990,250911575,279621935,315542590,349844381,393774500,437208361,492386403,
545063079,613077422,678624666,761389369,844446594,946108105,1047515088,1174135629,1294655994,1449462726,1606613031,1793990910,1980313502];

if n le #CardSymChar then return CardSymChar[n]; end if;
// We now have to calculate it since we have reached the end of our look-up table.
num:=NumberOfPartitions(n);
P:=[n];
CharDegs:={1};
g:=Sym(n)!1;
for i in [1..num-2] do
  NextPartition(~P,n);
  if P lt ConjugatePartition(P) then continue i; end if;
  Include(~CharDegs,SymmetricCharacterValue(P,g));
end for;
return #CharDegs;
end intrinsic;

intrinsic AverageMultiplicityOfSymmetricCharacterDegree(n::RngIntElt:AsRational) -> .
{Returns the average multiplicity of an irreducible character degree of the symmetric group of degree n. If the parameter AsRational is set to be true, a rational number is returned. Otherwise a real number is returned. For n up to 129 this is returned from a lookup table. Above 129 we start hitting the limits of how big a set Magma is capable of constructing, so values above 129 have not yet been found.}

requirege n,1;
require Type(AsRational) eq BoolElt: "Parameter AsRational is not a Boolean";
n1:=NumberOfIrreducibleSymmetricCharacterDegrees(n);
n2:=NumberOfPartitions(n);
if AsRational then
  return n2/n1;
else
  return n2/n1*1.0;
end if;

end intrinsic;

intrinsic MaximumMultiplicityOfSymmetricCharacterDegreeExceeds(n::RngIntElt,d::RngIntElt:IgnoreSelfConjugatePartitions:=false) -> BoolElt
{Returns true if the maximum multiplicity of an irreducible character degree of the symmetric group of degree n exceeds d. This is checked with a lookup table for n at most 129 and by constructing enough character degrees to decide on the truth of the question if n is larger. If the parameter IgnoreSelfConjugatePartitions, default false, is set to true, only partitions that are not self-conjugate are considered, for applications to alternating groups.}

requirege n,1;
requirege d,1;

// Deal with the case where we ignore self-conjugate partitions first.
if(IgnoreSelfConjugatePartitions) then
  num:=NumberOfPartitions(n);
  P:=[n];
  CharDegs:={**};
  g:=Sym(n)!1;
  for i in [1..num] do
    if(P le ConjugatePartition(P)) then P:=NextPartition(P,n); continue i; end if; // Use le here to exclude P=ConjugatePartition(P).
    t:=SymmetricCharacterValue(P,g);
    Include(~CharDegs,t);
    if(Multiplicity(CharDegs,t) gt d/2) then return true; end if; // can use d/2 here because we are only considering not self-conjugate partitions, so every one is doubled.
    delete t;
    P:=NextPartition(P,n);
  end for;
  return false;
end if;

// Now the general case. For n<129 we can use the known maximal multiplicity.
if(n le 129) then return MaximumMultiplicityOfSymmetricCharacterDegree(n) gt d; end if;

// So now we have to check, since n is large
num:=NumberOfPartitions(n);
P:=[n];
CharDegs:={**};
g:=Sym(n)!1;
for i in [1..num] do
  if(P lt ConjugatePartition(P)) then P:=NextPartition(P,n); continue i; end if;
  t:=SymmetricCharacterValue(P,g);
  Include(~CharDegs,t); if(not ConjugatePartition(P) eq P) then Include(~CharDegs,t); end if;
  if(Multiplicity(CharDegs,t) gt d) then return true; end if;
  delete t;
  P:=NextPartition(P,n);
end for;
return false;
end intrinsic;


==> anc/InfinityPartitions/clusters.m <==
intrinsic IsCluster(X::SeqEnum[SeqEnum]) -> BoolElt
{Checks whether all partitions in X have the same hook lengths.}
require &and[IsPartition(i):i in X]: "Not all elements of X are partitions";
return #{HookLengths(i):i in X} eq 1;
end intrinsic;

intrinsic IsCluster(X::SetEnum[SeqEnum]) -> BoolElt
{Checks whether all partitions in X have the same hook lengths.}
require &and[IsPartition(i):i in X]: "Not all elements of X are partitions";
return #{HookLengths(i):i in X} eq 1;
end intrinsic;

intrinsic IsPeriodicCluster(X::SeqEnum[SeqEnum[RngIntElt]]) -> BoolElt,SetEnum
{Returns whether X is a periodic cluster of partitions, and the set of integers p for which X forms a periodic cluster of period p. If the cluster is not periodic, it will return false.}
require &and[IsPartition(i):i in X]: "Not all elements of X are partitions";
if #{HookLengths(i):i in X} ne 1 then return false,_; end if;
// Now we look at the periods.

// Maximum period:
maxp:=Minimum([#i:i in X])-1;
allperiods:={};
for per in [1..maxp] do
  Remainders:={[i[j]:j in [per+1..#i]]:i in X};
  if not IsCluster(Remainders) then continue per; end if;
  InfParts:={InfinityPartition([i[j]:j in [1..per]],per):i in X};
  if(IsCluster(InfParts)) then Include(~allperiods,per); end if;
end for;
if #allperiods eq 0 then return false,_; end if;
return true,allperiods;
end intrinsic;

intrinsic PeriodicClusterGenerator(X::SetEnum[SeqEnum[RngIntElt]],p:RngIntElt) -> SetEnum
{Given a periodic cluster X with period p, returns the smallest periodic cluster in the same sequence as X, with the condition that the conjugate partitions of the elements in the cluster are distinct from the cluster. (The period must be specified as clusters may have more than one period.)}
bool,periods:=IsPeriodicCluster(X);
require bool and p in periods: "Is not a periodic cluster with period p";
nn:=Minimum([i[p]-i[p+1]:i in X]);
Y:={[i[j]-nn:j in [1..p]] cat [i[j]:j in [p+1..#i]]:i in X};
if #(Y join {ConjugatePartition(i):i in Y}) eq 2*#Y then
  return Y;
else
  return {[i[j]+1:j in [1..p]] cat [i[j]:j in [p+1..#i]]:i in Y};
end if;
end intrinsic;


intrinsic PeriodicClusterExtension(X::SetEnum[SeqEnum[RngIntElt]],p::RngIntElt,n::RngIntElt) -> SetEnum
{Given a periodic cluster X with period p, returns the periodic cluster obtained by extending this cluster by n. Note that while n may be negative, it cannot reduce the size of the cluster below that of the generator of the periodic cluster.}
bool,periods:=IsPeriodicCluster(X);
require bool and p in periods: "Is not a periodic cluster with period p";
XGen:=PeriodicClusterGenerator(X,p);
xext:=(&+Rep(XGen)-&+Rep(X)) div p;
require n ge xext: "extension is below generator threshold";
return {[i[j]+n:j in [1..p]] cat [i[j]:j in [p+1..#i]]:i in X};
end intrinsic;



intrinsic DetermineClustersOfPartitions(n::RngIntElt) -> SeqEnum,SeqEnum
{Determines all clusters among the partitions of of size n. The function returns the clusters of partitions, and also the hook lengths of each cluster. The function DetermineLargeClustersOfPartitions should be used if one wants just the clusters of order at least 3, as it is faster.}
requirege n,1;
HL:=[];
ClusteredPartitions:=[];
X:=[n];
for iii in [1..NumberOfPartitions(n)] do
  if(X lt ConjugatePartition(X)) then NextPartition(~X,n); continue iii; end if;
  H:=HookLengths(X);
  nn:=Position(HL,H);
  if(nn ne 0) then
    ClusteredPartitions[nn] join:={X,ConjugatePartition(X)};
  else
    Append(~ClusteredPartitions,{X,ConjugatePartition(X)});
    Append(~HL,H);
  end if;
  NextPartition(~X,n);
end for;
return ClusteredPartitions,HL;
end intrinsic;


intrinsic DetermineLargeClustersOfPartitions(n::RngIntElt) -> SeqEnum
{Determines all clusters of size at least 3 among the partitions of of size n. The function returns only the clusters of partitions. This method is faster than DetermineClustersOfPartitions.}

requirege n,1;
num:=NumberOfPartitions(n);
P:=[n];
CharDegs:=[];
Parts:=[];
g:=Sym(n)!1;
for i in [1..num] do
  if(P lt ConjugatePartition(P)) then NextPartition(~P,n); continue i; end if;
  t:=SymmetricCharacterValue(P,g);
  nn:=Position(CharDegs,t);
  if(nn eq 0) then
    Append(~CharDegs,t);
    Append(~Parts,{P,ConjugatePartition(P)});
    delete t;
  else
    Parts[nn] join:={P,ConjugatePartition(P)};
  end if;
  NextPartition(~P,n);
end for;
delete CharDegs; "Stage 1 done";
ClusteredPartitions:=[];

for ii in Parts do
  if #ii le 2 then continue ii; end if;
  Seqii:=SetToSequence(ii);
  HL:=[HookLengths(X):X in Seqii];
  HL2:=SequenceToSet(HL);
  for i in HL2 do
    if(Multiplicity(HL,i) le 2) then continue i; end if;
    Append(~ClusteredPartitions,{Seqii[j]:j in [1..#ii]|HL[j] eq i});
  end for;
end for;

return ClusteredPartitions;
end intrinsic;

function CheckForCluster(B,R)
FoundClusters:=[];
for i1 in R do
  for i2 in R do
    if(HookLengths(B[1] cat i1) eq HookLengths(B[2] cat i2)) then
      for i3 in R do
        if(HookLengths(B[1] cat i1) eq HookLengths(B[3] cat i3)) then
          for i4 in R do
            if(HookLengths(B[1] cat i1) eq HookLengths(B[4] cat i4)) then
              Append(~FoundClusters,{B[1] cat i1,B[2] cat i2,B[3] cat i3,B[4] cat i4});
            end if;
          end for;
        end if;
      end for;
    end if;
  end for;
end for;

return FoundClusters;

end function;


intrinsic MatchInfinityPartitionsToClusters(X::SeqEnum[SetEnum[InfPart]],R::SeqEnum[SetEnum[SeqEnum]]) -> SeqEnum[SetEnum[SeqEnum]]
{Given a collection X of clusters of infinity-partitions and a set R of clusters of partitions, finds all periodic clusters with infinity-partition from X and remainder from R. At the moment, all clusters in X and R should have cardinality 4 for this to work, as it is optimized to find periodic clusters of cardinality 8 (when taken with their conjugates).}
require &and[IsCluster(i):i in X]: "The infinity-partitions are not all in clusters";
require &and[IsCluster(i):i in R]: "The remainder partitions are not all in clusters";

ThePeriod:=Rep(Rep(X))`Period;
FoundClusters:=[];
for infp in X do
  for rem in R do
    nn:=Maximum([i[1]:i in rem]);
    A:=[[j+nn:j in i`UnderlyingPartition]:i in infp]; // These are big enough. Now need to make them all the same size
    MaxSize:=Maximum([&+i:i in A]);
    B:=[[j+(MaxSize-&+i) div ThePeriod:j in i]:i in A];
    for i in rem do for j in rem do
      if(HookLengths(B[1] cat i) eq HookLengths(B[2] cat j)) then FoundClusters cat:=CheckForCluster(B,rem); continue rem; end if;
    end for; end for;
  end for;
end for;

SmallestClusters:=[PeriodicClusterGenerator(i,ThePeriod):i in FoundClusters];

return SmallestClusters;

end intrinsic;


intrinsic EnvelopingPartition(pa::SeqEnum[RngIntElt]) -> SeqEnum
{ Returns the enveloping partition corresponding to the partition pa. If pa and pa2 have the same hook lengths then so do their enveloping partitions. Furthermore, they form a periodic cluster. This is the central construction in the 2008 paper of Craven. }
require IsPartition(pa): "Input must be a partition";
require pa[#pa] ge 1: "Input cannot have trailing zeros";

n:=#pa+pa[1];
pa2:=[n:i in [1..n]] cat pa;
for i in [1..#pa] do pa2[i]+:=pa[i]; end for;
pat:=ConjugatePartition(pa);
for i in [1..#pat] do pa2[#pa+i]-:=pat[#pat+1-i]; end for;
return pa2;

end intrinsic;


==> anc/InfinityPartitions/infinitypartitions.m <==
declare type InfPart[RngIntElt];
declare attributes InfPart: UnderlyingPartition, Period, MissingHookLengths;

intrinsic InfinityPartition(pa::SeqEnum[RngIntElt],p::RngIntElt) -> InfPart
{Given a partition pa of at most p parts, and an integer p, construct the corresponding infinity-partition.}
requirege p,1;
require IsPartition(pa): "Input is not a partition";
require #pa le p: "Partition has too many rows";

IX:=New(InfPart);
IX`Period:=p;
Y:=pa;
while #Y lt p do Append(~Y,0); end while;
if(Y[p] ne 0) then Y:=[i-Y[p]:i in Y]; end if;
IX`UnderlyingPartition:=Y;
return IX;
end intrinsic;

intrinsic Print(X::InfPart)
{Print X}
printf "Infinity-partition of period %o\n",X`Period;
printf "Leading edge = %o",X`UnderlyingPartition;
end intrinsic;

intrinsic 'eq'(X::InfPart,Y::InfPart) -> BoolElt
{return true if X and Y are equal infinity-partitions.}
return X`Period eq Y`Period and X`UnderlyingPartition eq Y`UnderlyingPartition;
end intrinsic;


intrinsic MissingHookLengths(X::InfPart) -> SetMulti
{The missing hook lengths of the infinity-partition X.}
if assigned X`MissingHookLengths then return X`MissingHookLengths; end if;

MHL:={*X`UnderlyingPartition[i]-X`UnderlyingPartition[j]-i+j:i,j in [1..X`Period]|i lt j*};
X`MissingHookLengths:=MHL;
return MHL;
end intrinsic;


intrinsic SplinteredInfinityPartition(X::InfPart) -> InfPart
{The splintered infinity-partition corresponding to X.}
Y:=New(InfPart);
Y`Period:=X`Period;
Y`UnderlyingPartition:=[X`UnderlyingPartition[1]-X`UnderlyingPartition[i]:i in Reverse([1..X`Period])];
if assigned X`MissingHookLengths then Y`MissingHookLengths:=X`MissingHookLengths; end if;
return Y;
end intrinsic;


intrinsic IsCluster(X::SetEnum[InfPart]) -> BoolElt
{Returns true if the set X of infinity-partitions all have the same missing hook lengths.}
return #{MissingHookLengths(i):i in X} eq 1;
end intrinsic;
intrinsic IsCluster(X::SeqEnum[InfPart]) -> BoolElt
{Returns true if the set X of infinity-partitions all have the same missing hook lengths.}
return #{MissingHookLengths(i):i in X} eq 1;
end intrinsic;



==> anc/InfinityPartitions/infinitypartitionsdatabase.m <==
intrinsic InfinityPartitionClusters(p::RngIntElt) -> SeqEnum
{The known set of infinity-partition clusters of cardinality 4, small partition size and period at most 10. If p > 10 then no clusters are stored. If p < 7 then there are no clusters.}
requirege p,1;

if(p le 6) then
  return [];

elif(p eq 7) then // This is good up to n=105
  X:=[{[10,8,7,7,3,0,0],[10,10,7,3,3,2,0],[10,7,7,3,1,0,0],[10,10,9,7,3,3,0]},
  {[14,10,7,2,1,1,0],[14,12,11,9,9,1,0],[14,13,5,5,3,2,0],[14,13,13,12,7,4,0]},
  {[17,17,14,3,3,2,0],[17,14,14,3,1,0,0],[17,17,16,14,3,3,0],[17,15,14,14,3,0,0]},
  {[19,18,11,9,8,5,0],[19,18,15,10,8,7,0],[19,12,11,9,4,1,0],[19,14,11,10,8,1,0]},
  {[25,21,21,17,14,0,0],[25,25,22,22,13,5,0],[25,25,11,8,4,4,0],[25,20,12,3,3,0,0]},
  {[23,20,16,14,14,4,0],[23,20,20,17,10,8,0],[23,15,13,6,3,3,0],[23,19,9,9,7,3,0]},
  {[24,21,21,3,1,0,0],[24,22,21,21,3,0,0],[24,24,23,21,3,3,0],[24,24,21,3,3,2,0]},
  {[26,19,18,9,4,1,0],[26,25,22,17,8,7,0],[26,21,18,17,8,1,0],[26,25,18,9,8,5,0]},
  {[28,20,15,13,13,2,0],[28,26,21,13,13,11,0],[28,26,15,15,13,8,0],[28,17,15,15,7,2,0]},
  {[34,25,18,7,4,3,0],[34,31,14,13,8,5,0],[34,29,26,21,20,3,0],[34,31,30,27,16,9,0]},
  {[32,20,19,10,6,4,0],[32,28,26,22,13,12,0],[32,25,14,12,11,4,0],[32,28,21,20,18,7,0]},
  {[31,31,30,28,3,3,0],[31,29,28,28,3,0,0],[31,28,28,3,1,0,0],[31,31,28,3,3,2,0]},
  {[33,32,25,9,8,5,0],[33,32,29,24,8,7,0],[33,26,25,9,4,1,0],[33,28,25,24,8,1,0]},
  {[35,33,28,20,13,11,0],[35,33,22,15,13,8,0],[35,27,22,20,13,2,0],[35,24,22,15,7,2,0]}];
  return [{InfinityPartition(i,p):i in j}:j in X];

elif(p eq 8) then
  X:=[{[11,11,10,10,8,3,3,0],[11,11,8,3,3,2,2,0],[11,9,9,8,8,3,0,0],[11,8,8,3,1,1,0,0]},
  {[10,10,10,7,5,4,2,0],[10,9,7,6,6,2,0,0],[10,8,6,5,3,0,0,0],[10,10,8,4,4,3,1,0]},
  {[15,9,8,6,1,1,0,0],[15,15,7,6,6,5,2,0],[15,15,14,14,9,7,6,0],[15,13,10,9,9,8,0,0]},
  {[13,12,8,5,4,4,2,0],[13,11,9,9,8,5,1,0],[13,9,8,5,3,1,1,0],[13,12,12,10,8,5,4,0]},
  {[14,11,11,9,6,5,0,0],[14,14,11,9,9,4,3,0],[14,11,10,5,5,3,0,0],[14,14,9,8,5,3,3,0]},
  {[19,19,18,18,16,3,3,0],[19,19,16,3,3,2,2,0],[19,16,16,3,1,1,0,0],[19,17,17,16,16,3,0,0]},
  {[18,18,18,9,6,6,5,0],[18,13,12,12,9,0,0,0],[18,18,18,15,7,6,6,0],[18,12,12,11,3,0,0,0]},
  {[17,17,14,12,8,7,5,0],[17,17,12,9,7,6,4,0],[17,12,10,9,5,3,0,0],[17,13,11,10,8,5,0,0]},
  {[23,16,13,6,3,2,1,0],[23,22,11,8,7,6,3,0],[23,22,21,20,17,10,7,0],[23,20,17,16,15,12,1,0]},
  {[21,20,16,5,4,4,2,0],[21,19,17,17,16,5,1,0],[21,20,20,18,16,5,4,0],[21,17,16,5,3,1,1,0]},
  {[21,16,16,15,12,8,0,0],[21,15,14,6,4,4,0,0],[21,21,17,17,15,7,6,0],[21,21,13,9,6,5,5,0]},
  {[20,16,14,9,3,1,1,0],[20,19,19,17,11,6,4,0],[20,18,16,7,5,5,1,0],[20,19,15,15,13,4,2,0]},
  {[27,27,24,3,3,2,2,0],[27,24,24,3,1,1,0,0],[27,27,26,26,24,3,3,0],[27,25,25,24,24,3,0,0]},
  {[27,22,11,10,9,6,3,0],[27,18,15,8,5,4,3,0],[27,24,23,22,19,12,9,0],[27,24,21,18,17,16,5,0]},
  {[24,20,16,11,7,1,1,0],[24,22,18,9,9,5,1,0],[24,23,19,15,15,6,2,0],[24,23,23,17,13,8,4,0]},
  {[22,19,18,13,13,3,0,0],[22,19,19,9,6,5,0,0],[22,22,17,16,13,3,3,0],[22,22,19,9,9,4,3,0]}];
  return [{InfinityPartition(i,p):i in j}:j in X];

elif(p eq 9) then // This is good up to n=81
  X:=[{[7,6,5,5,5,5,3,0,0],[7,4,4,2,1,0,0,0,0],[7,7,4,2,2,2,2,1,0],[7,7,7,7,6,5,3,3,0]},
  {[6,6,3,3,3,2,2,2,0],[6,4,4,4,3,3,3,0,0],[6,6,5,5,5,3,3,3,0],[6,3,3,3,1,1,1,0,0]},
  {[12,12,12,12,12,10,7,4,0],[12,12,10,10,9,9,9,1,0],[12,11,3,3,3,2,2,0,0],[12,8,5,2,0,0,0,0,0]},
  {[10,10,7,2,2,2,2,1,0],[10,10,10,10,9,8,3,3,0],[10,9,8,8,8,8,3,0,0],[10,7,7,2,1,0,0,0,0]},
  {[10,10,7,7,7,7,5,1,0],[10,9,5,3,3,3,3,0,0],[10,10,10,10,7,7,5,4,0],[10,6,5,3,3,0,0,0,0]},
  {[9,9,8,8,8,6,3,3,0],[9,7,7,7,6,6,3,0,0],[9,6,6,3,1,1,1,0,0],[9,9,6,3,3,2,2,2,0]},
  {[9,9,5,5,5,5,5,2,0],[9,4,4,4,4,1,1,0,0],[9,9,8,8,5,5,5,5,0],[9,7,4,4,4,4,4,0,0]},
  {[8,7,7,6,5,4,4,4,0],[8,7,4,4,4,4,3,2,0],[8,4,4,4,3,2,1,1,0],[8,6,5,4,4,4,4,1,0]},
  {[13,13,13,13,12,11,3,3,0],[13,10,10,2,1,0,0,0,0],[13,13,10,2,2,2,2,1,0],[13,12,11,11,11,11,3,0,0]},
  {[13,13,13,13,10,10,5,4,0],[13,12,8,3,3,3,3,0,0],[13,13,10,10,10,10,5,1,0],[13,9,8,3,3,0,0,0,0]},
  {[13,13,7,5,5,5,5,1,0],[13,13,13,13,9,8,6,6,0],[13,12,8,8,8,8,6,0,0],[13,7,7,5,4,0,0,0,0]},
  {[12,12,11,11,11,9,3,3,0],[12,12,9,3,3,2,2,2,0],[12,10,10,10,9,9,3,0,0],[12,9,9,3,1,1,1,0,0]},
  {[12,12,8,8,7,7,7,2,0],[12,10,5,5,5,4,4,0,0],[12,12,11,11,7,7,7,5,0],[12,7,5,5,5,1,1,0,0]},
  {[12,12,11,11,8,6,6,6,0],[12,12,6,6,6,5,5,2,0],[12,10,7,7,6,6,6,0,0],[12,6,6,6,4,1,1,0,0]},
  {[11,10,10,4,4,3,3,0,0],[11,11,11,11,7,5,5,2,0],[11,9,6,6,4,0,0,0,0],[11,11,8,8,7,7,1,1,0]},
  {[11,9,8,7,7,6,5,1,0],[11,7,6,5,3,2,1,1,0],[11,10,6,5,4,4,3,2,0],[11,10,10,9,8,6,5,4,0]},
  {[11,10,7,6,6,6,6,2,0],[11,6,5,5,5,2,1,1,0],[11,10,10,9,6,6,6,5,0],[11,9,5,5,5,5,4,1,0]},
  {[16,16,16,16,15,14,3,3,0],[16,13,13,2,1,0,0,0,0],[16,15,14,14,14,14,3,0,0],[16,16,13,2,2,2,2,1,0]},
  {[16,15,11,3,3,3,3,0,0],[16,16,16,16,13,13,5,4,0],[16,12,11,3,3,0,0,0,0],[16,16,13,13,13,13,5,1,0]},
  {[16,16,10,5,5,5,5,1,0],[16,10,10,5,4,0,0,0,0],[16,15,11,11,11,11,6,0,0],[16,16,16,16,12,11,6,6,0]},
  {[16,15,8,6,6,6,6,0,0],[16,9,8,6,6,0,0,0,0],[16,16,16,16,10,10,8,7,0],[16,16,10,10,10,10,8,1,0]},
  {[15,12,12,3,1,1,1,0,0],[15,15,14,14,14,12,3,3,0],[15,13,13,13,12,12,3,0,0],[15,15,12,3,3,2,2,2,0]},
  {[15,10,8,5,5,1,1,0,0],[15,13,8,5,5,4,4,0,0],[15,15,11,11,10,10,7,2,0],[15,15,14,14,10,10,7,5,0]},
  {[15,15,14,14,11,9,6,6,0],[15,13,10,10,9,9,6,0,0],[15,15,9,6,6,5,5,2,0],[15,9,9,6,4,1,1,0,0]},
  {[15,9,8,7,2,2,2,0,0],[15,15,7,7,7,5,4,3,0],[15,12,11,10,8,8,8,0,0],[15,15,13,13,13,8,7,6,0]},
  {[15,7,7,7,7,1,1,0,0],[15,15,8,8,8,8,8,2,0],[15,15,14,14,8,8,8,8,0],[15,13,7,7,7,7,7,0,0]},
  {[14,13,9,5,4,4,3,2,0],[14,10,9,5,3,2,1,1,0],[14,13,13,12,11,9,5,4,0],[14,12,11,10,10,9,5,1,0]},
  {[14,12,7,6,5,5,4,1,0],[14,9,7,6,5,2,1,1,0],[14,13,13,12,9,8,7,5,0],[14,13,10,9,9,8,7,2,0]},
  {[14,14,8,7,7,5,5,3,0],[14,14,12,12,10,7,6,6,0],[14,11,9,9,7,7,6,0,0],[14,8,8,7,4,2,2,0,0]},
  {[14,12,8,7,7,7,7,1,0],[14,7,7,7,6,2,1,1,0],[14,13,7,7,7,7,6,2,0],[14,13,13,12,8,7,7,7,0]},
  {[13,9,9,9,4,1,0,0,0],[13,13,13,12,9,4,4,4,0],[13,10,9,9,9,4,0,0,0],[13,13,13,9,4,4,4,3,0]},
  {[13,12,11,10,10,7,5,4,0],[13,9,8,6,3,3,2,1,0],[13,10,10,9,8,7,5,1,0],[13,12,8,6,5,4,3,3,0]},
  {[13,7,7,6,6,3,2,1,0],[13,10,7,6,6,6,5,1,0],[13,12,11,10,7,7,6,6,0],[13,12,8,7,7,7,6,3,0]},
  {[12,12,11,9,3,3,2,2,0],[12,10,10,9,9,3,1,0,0],[12,12,11,11,9,3,3,2,0],[12,10,9,9,3,1,1,0,0]},
  {[12,12,9,6,6,3,3,3,0],[12,9,9,6,3,3,3,0,0],[12,12,9,9,9,6,3,3,0],[12,9,9,9,6,6,3,0,0]},
  {[12,9,8,6,6,6,5,2,0],[12,10,10,8,7,6,5,5,0],[12,7,7,6,5,4,2,2,0],[12,10,7,6,6,6,4,3,0]},
  {[21,21,20,20,20,14,13,6,0],[21,21,20,16,15,15,15,3,0],[21,18,6,6,6,5,1,0,0],[21,15,8,7,1,1,1,0,0]},
  {[21,14,11,5,3,0,0,0,0],[21,21,16,16,15,15,12,1,0],[21,20,9,6,6,5,5,0,0],[21,21,21,21,18,16,10,7,0]},
  {[19,19,19,19,18,17,3,3,0],[19,18,17,17,17,17,3,0,0],[19,19,16,2,2,2,2,1,0],[19,16,16,2,1,0,0,0,0]},
  {[19,18,14,3,3,3,3,0,0],[19,19,16,16,16,16,5,1,0],[19,19,19,19,16,16,5,4,0],[19,15,14,3,3,0,0,0,0]},
  {[19,19,13,5,5,5,5,1,0],[19,18,14,14,14,14,6,0,0],[19,19,19,19,15,14,6,6,0],[19,13,13,5,4,0,0,0,0]},
  {[19,19,19,19,13,13,8,7,0],[19,19,13,13,13,13,8,1,0],[19,12,11,6,6,0,0,0,0],[19,18,11,6,6,6,6,0,0]},
  {[19,19,10,8,8,8,8,1,0],[19,19,19,19,12,11,9,9,0],[19,18,11,11,11,11,9,0,0],[19,10,10,8,7,0,0,0,0]},
  {[18,16,16,16,15,15,3,0,0],[18,18,15,3,3,2,2,2,0],[18,18,17,17,17,15,3,3,0],[18,15,15,3,1,1,1,0,0]},
  {[18,16,11,5,5,4,4,0,0],[18,18,17,17,13,13,7,5,0],[18,13,11,5,5,1,1,0,0],[18,18,14,14,13,13,7,2,0]},
  {[18,18,12,6,6,5,5,2,0],[18,12,12,6,4,1,1,0,0],[18,18,17,17,14,12,6,6,0],[18,16,13,13,12,12,6,0,0]},
  {[18,10,8,8,8,1,1,0,0],[18,18,17,17,10,10,10,8,0],[18,18,11,11,10,10,10,2,0],[18,16,8,8,8,7,7,0,0]},
  {[18,16,10,10,9,9,9,0,0],[18,9,9,9,7,1,1,0,0],[18,18,17,17,11,9,9,9,0],[18,18,9,9,9,8,8,2,0]},
  {[17,13,12,5,3,2,1,1,0],[17,16,12,5,4,4,3,2,0],[17,16,16,15,14,12,5,4,0],[17,15,14,13,13,12,5,1,0]},
  {[17,15,10,6,5,5,4,1,0],[17,16,13,12,12,11,7,2,0],[17,16,16,15,12,11,7,5,0],[17,12,10,6,5,2,1,1,0]},
  {[17,14,12,12,10,10,6,0,0],[17,11,11,7,4,2,2,0,0],[17,17,11,7,7,5,5,3,0],[17,17,15,15,13,10,6,6,0]},
  {[17,14,8,7,7,5,5,0,0],[17,17,12,12,10,10,9,3,0],[17,11,8,7,7,2,2,0,0],[17,17,15,15,10,10,9,6,0]},
  {[17,16,16,15,11,9,8,7,0],[17,16,9,8,7,7,6,2,0],[17,15,11,10,10,9,8,1,0],[17,10,9,8,6,2,1,1,0]},
  {[17,16,16,15,9,9,9,8,0],[17,16,10,9,9,9,9,2,0],[17,9,8,8,8,2,1,1,0],[17,15,8,8,8,8,7,1,0]},
  {[16,15,11,6,5,4,3,3,0],[16,12,11,6,3,3,2,1,0],[16,15,14,13,13,10,5,4,0],[16,13,13,12,11,10,5,1,0]},
  {[16,16,10,8,8,5,5,4,0],[16,10,10,8,4,3,3,0,0],[16,16,13,13,12,8,6,6,0],[16,12,11,11,8,8,6,0,0]},
  {[16,16,13,13,9,8,8,7,0],[16,16,10,10,9,8,8,4,0],[16,9,8,8,7,3,3,0,0],[16,12,8,8,7,6,6,0,0]},
  {[15,15,12,6,6,3,3,3,0],[15,15,12,12,12,9,3,3,0],[15,12,12,12,9,9,3,0,0],[15,12,12,6,3,3,3,0,0]},
  {[15,13,12,12,9,6,5,0,0],[15,15,10,9,6,3,3,2,0],[15,15,14,12,9,9,4,3,0],[15,12,11,6,6,3,1,0,0]},
  {[15,15,11,8,8,6,5,4,0],[15,10,9,8,6,3,3,0,0],[15,15,12,12,9,7,6,5,0],[15,11,10,9,7,7,4,0,0]},
  {[15,10,8,8,5,4,2,2,0],[15,12,11,9,9,7,7,2,0],[15,13,13,11,10,7,7,5,0],[15,13,8,8,6,6,4,3,0]},
  {[15,15,11,11,11,6,6,6,0],[15,10,10,10,6,6,6,0,0],[15,15,9,9,9,5,5,5,0],[15,9,9,9,4,4,4,0,0]},
  {[15,12,8,7,7,7,5,2,0],[15,13,10,8,8,8,7,3,0],[15,9,8,7,7,4,2,2,0],[15,13,13,11,8,8,7,6,0]},
  {[14,14,11,10,10,7,3,3,0],[14,14,11,7,7,4,3,3,0],[14,11,11,7,4,4,3,0,0],[14,11,11,10,7,7,3,0,0]},
  {[14,11,10,6,5,5,3,0,0],[14,11,11,9,7,6,5,0,0],[14,14,11,9,9,8,4,3,0],[14,14,9,8,7,5,3,3,0]},
  {[14,13,9,8,7,4,4,4,0],[14,10,9,8,4,4,4,1,0],[14,10,10,10,7,6,5,1,0],[14,13,10,10,10,6,5,4,0]},
  {[14,12,8,8,7,6,4,4,0],[14,10,10,8,7,6,6,2,0],[14,12,11,9,9,6,6,5,0],[14,9,8,8,5,5,3,2,0]},
  {[13,11,10,9,4,4,3,0,0],[13,13,12,8,7,4,3,3,0],[13,13,10,9,9,4,3,2,0],[13,10,10,9,6,5,1,0,0]},
  {[23,17,10,6,2,2,2,1,0],[23,22,21,21,21,17,13,6,0],[23,22,20,19,16,16,16,3,0],[23,20,7,7,7,4,3,1,0]},
  {[22,22,19,2,2,2,2,1,0],[22,21,20,20,20,20,3,0,0],[22,22,22,22,21,20,3,3,0],[22,19,19,2,1,0,0,0,0]},
  {[22,21,17,3,3,3,3,0,0],[22,22,19,19,19,19,5,1,0],[22,22,22,22,19,19,5,4,0],[22,18,17,3,3,0,0,0,0]},
  {[22,21,17,17,17,17,6,0,0],[22,22,22,22,18,17,6,6,0],[22,22,16,5,5,5,5,1,0],[22,16,16,5,4,0,0,0,0]},
  {[22,22,22,22,16,16,8,7,0],[22,21,14,6,6,6,6,0,0],[22,15,14,6,6,0,0,0,0],[22,22,16,16,16,16,8,1,0]},
  {[22,22,13,8,8,8,8,1,0],[22,21,14,14,14,14,9,0,0],[22,13,13,8,7,0,0,0,0],[22,22,22,22,15,14,9,9,0]},
  {[22,12,11,9,9,0,0,0,0],[22,21,11,9,9,9,9,0,0],[22,22,13,13,13,13,11,1,0],[22,22,22,22,13,13,11,10,0]},
  {[21,21,20,20,20,18,3,3,0],[21,18,18,3,1,1,1,0,0],[21,19,19,19,18,18,3,0,0],[21,21,18,3,3,2,2,2,0]},
  {[21,21,20,20,16,16,7,5,0],[21,21,17,17,16,16,7,2,0],[21,19,14,5,5,4,4,0,0],[21,16,14,5,5,1,1,0,0]},
  {[21,21,15,6,6,5,5,2,0],[21,21,20,20,17,15,6,6,0],[21,19,16,16,15,15,6,0,0],[21,15,15,6,4,1,1,0,0]},
  {[21,19,11,8,8,7,7,0,0],[21,13,11,8,8,1,1,0,0],[21,21,14,14,13,13,10,2,0],[21,21,20,20,13,13,10,8,0]},
  {[21,21,12,9,9,8,8,2,0],[21,19,13,13,12,12,9,0,0],[21,12,12,9,7,1,1,0,0],[21,21,20,20,14,12,9,9,0]},
  {[21,21,11,11,11,11,11,2,0],[21,21,20,20,11,11,11,11,0],[21,10,10,10,10,1,1,0,0],[21,19,10,10,10,10,10,0,0]},
  {[20,19,19,18,17,15,5,4,0],[20,16,15,5,3,2,1,1,0],[20,18,17,16,16,15,5,1,0],[20,19,15,5,4,4,3,2,0]},
  {[20,19,16,15,15,14,7,2,0],[20,19,19,18,15,14,7,5,0],[20,15,13,6,5,2,1,1,0],[20,18,13,6,5,5,4,1,0]},
  {[20,19,16,7,7,6,6,0,0],[20,20,14,14,13,13,4,1,0],[20,20,20,20,13,11,8,5,0],[20,15,12,9,7,0,0,0,0]},
  {[20,20,14,7,7,5,5,3,0],[20,20,18,18,16,13,6,6,0],[20,17,15,15,13,13,6,0,0],[20,14,14,7,4,2,2,0,0]},
  {[20,20,12,8,7,5,5,4,0],[20,20,17,17,16,14,7,6,0],[20,16,15,15,13,12,8,0,0],[20,14,13,6,4,3,3,0,0]},
  {[20,17,11,7,7,5,5,0,0],[20,20,15,15,13,13,9,3,0],[20,14,11,7,7,2,2,0,0],[20,20,18,18,13,13,9,6,0]},
  {[20,19,12,8,7,7,6,2,0],[20,18,14,13,13,12,8,1,0],[20,19,19,18,14,12,8,7,0],[20,13,12,8,6,2,1,1,0]},
  {[20,16,16,13,11,11,11,1,0],[20,19,17,17,17,10,10,7,0],[20,19,9,9,9,7,4,4,0],[20,13,10,10,3,3,3,1,0]},
  {[20,18,10,9,8,8,7,1,0],[20,19,19,18,12,11,10,8,0],[20,12,10,9,8,2,1,1,0],[20,19,13,12,12,11,10,2,0]},
  {[20,20,11,10,10,8,8,3,0],[20,17,12,12,10,10,9,0,0],[20,20,18,18,13,10,9,9,0],[20,11,11,10,7,2,2,0,0]},
  {[20,19,19,18,11,10,10,10,0],[20,10,10,10,9,2,1,1,0],[20,19,10,10,10,10,9,2,0],[20,18,11,10,10,10,10,1,0]},
  {[19,15,14,6,3,3,2,1,0],[19,18,14,6,5,4,3,3,0],[19,18,17,16,16,13,5,4,0],[19,16,16,15,14,13,5,1,0]},
  {[19,19,15,8,7,5,5,3,0],[19,14,13,9,4,2,2,0,0],[19,16,14,14,12,11,4,0,0],[19,19,17,17,15,10,6,5,0]},
  {[19,15,14,14,11,11,6,0,0],[19,19,13,8,8,5,5,4,0],[19,19,16,16,15,11,6,6,0],[19,13,13,8,4,3,3,0,0]},
  {[19,18,14,13,12,11,9,3,0],[19,16,10,8,7,6,5,1,0],[19,18,17,16,12,11,9,6,0],[19,13,10,8,7,3,2,1,0]},
  {[19,18,17,16,13,10,8,7,0],[19,12,11,9,6,3,2,1,0],[19,18,11,9,8,7,6,3,0],[19,16,13,12,11,10,8,1,0]},
  {[19,16,10,9,9,9,8,1,0],[19,18,17,16,10,10,9,9,0],[19,10,10,9,9,3,2,1,0],[19,18,11,10,10,10,9,3,0]},
  {[18,18,15,6,6,3,3,3,0],[18,15,15,15,12,12,3,0,0],[18,15,15,6,3,3,3,0,0],[18,18,15,15,15,12,3,3,0]},
  {[18,16,16,14,13,10,7,5,0],[18,15,14,12,12,10,7,2,0],[18,16,11,8,6,6,4,3,0],[18,13,11,8,5,4,2,2,0]},
  {[18,18,12,9,9,5,5,5,0],[18,18,14,14,14,9,6,6,0],[18,13,13,13,9,9,6,0,0],[18,12,12,9,4,4,4,0,0]},
  {[18,12,9,9,7,4,2,2,0],[18,16,16,14,11,9,9,6,0],[18,15,9,9,7,7,5,2,0],[18,16,13,11,11,9,9,3,0]},
  {[18,17,10,10,9,7,6,4,0],[18,14,12,11,9,8,8,1,0],[18,17,15,14,12,8,8,7,0],[18,11,10,10,6,4,3,1,0]},
  {[18,18,11,11,11,8,8,5,0],[18,18,14,14,11,8,8,8,0],[18,13,10,10,7,7,7,0,0],[18,10,10,10,7,4,4,0,0]},
  {[18,16,16,14,10,9,8,8,0],[18,10,10,9,8,4,2,2,0],[18,15,11,9,9,9,8,2,0],[18,16,10,9,9,9,7,3,0]},
  {[17,17,14,7,7,4,3,3,0],[17,14,14,7,4,4,3,0,0],[17,17,14,13,13,10,3,3,0],[17,14,14,13,10,10,3,0,0]},
  {[17,13,13,13,10,9,5,1,0],[17,13,12,8,4,4,4,1,0],[17,16,12,8,7,4,4,4,0],[17,16,13,13,13,9,5,4,0]},
  {[17,16,11,11,10,9,5,2,0],[17,16,16,11,10,9,7,4,0],[17,13,10,8,7,6,1,1,0],[17,15,12,8,7,6,6,1,0]},
  {[17,17,15,12,9,8,8,4,0],[17,13,9,9,8,5,2,0,0],[17,17,13,9,8,8,6,3,0],[17,14,11,9,9,8,4,0,0]},
  {[17,15,10,9,7,6,4,4,0],[17,13,13,11,10,8,7,2,0],[17,12,10,9,5,5,3,2,0],[17,15,14,12,12,8,7,5,0]},
  {[17,16,13,12,11,7,7,7,0],[17,16,10,10,10,7,6,5,0],[17,10,10,10,6,5,4,1,0],[17,12,11,10,7,7,7,1,0]},
  {[17,13,10,8,8,8,6,2,0],[17,10,10,8,8,5,3,2,0],[17,15,11,9,9,9,7,4,0],[17,15,14,12,9,9,7,7,0]},
  {[16,13,13,9,6,5,1,0,0],[16,14,13,12,7,7,3,0,0],[16,16,13,9,9,4,3,2,0],[16,16,15,11,10,7,3,3,0]},
  {[16,13,13,11,8,8,3,0,0],[16,16,13,11,11,8,3,3,0],[16,13,13,8,5,5,3,0,0],[16,16,13,8,8,5,3,3,0]},
  {[16,12,11,9,7,4,2,2,0],[16,14,14,12,9,7,5,4,0],[16,14,13,9,7,5,5,3,0],[16,13,11,11,9,7,3,2,0]},
  {[16,13,13,10,9,8,6,6,0],[16,10,10,8,7,6,3,3,0],[16,12,11,8,8,8,6,3,0],[16,13,10,8,8,8,5,4,0]},
  {[20,12,11,11,8,5,3,2,0],[20,16,13,11,10,9,9,2,0],[20,18,17,15,12,9,9,8,0],[20,18,11,11,10,9,7,4,0]},
  {[22,22,19,19,13,13,11,7,0],[22,18,11,9,9,6,6,0,0],[22,15,11,9,9,3,3,0,0],[22,22,16,16,13,13,11,4,0]},
  {[20,19,12,11,10,7,6,5,0],[20,13,12,11,6,5,4,1,0],[20,15,14,13,10,9,8,1,0],[20,19,16,15,14,9,8,7,0]},
  {[22,12,11,11,10,3,3,0,0],[22,18,11,11,10,9,9,0,0],[22,22,19,19,12,11,11,10,0],[22,22,13,13,12,11,11,4,0]},
  {[21,20,15,14,12,11,11,4,0],[21,17,10,10,9,7,6,1,0],[21,14,10,10,9,4,3,1,0],[21,20,18,17,12,11,11,7,0]},
  {[27,23,8,8,8,5,2,0,0],[27,27,25,25,25,19,16,7,0],[27,27,25,22,19,19,19,4,0],[27,20,11,8,2,2,2,0,0]},
  {[23,21,16,6,5,5,4,1,0],[23,22,22,21,18,17,7,5,0],[23,18,16,6,5,2,1,1,0],[23,22,19,18,18,17,7,2,0]},
  {[25,25,19,5,5,5,5,1,0],[25,24,20,20,20,20,6,0,0],[25,25,25,25,21,20,6,6,0],[25,19,19,5,4,0,0,0,0]},
  {[23,22,12,11,10,10,9,2,0],[23,21,14,13,13,12,11,1,0],[23,22,22,21,14,12,11,10,0],[23,13,12,11,9,2,1,1,0]},
  {[19,16,16,8,5,5,3,0,0],[19,16,16,14,11,11,3,0,0],[19,19,16,14,14,11,3,3,0],[19,19,16,8,8,5,3,3,0]},
  {[25,25,16,16,16,16,11,1,0],[25,15,14,9,9,0,0,0,0],[25,24,14,9,9,9,9,0,0],[25,25,25,25,16,16,11,10,0]},
  {[21,19,19,17,14,12,9,6,0],[21,19,16,14,14,12,9,3,0],[21,18,12,9,7,7,5,2,0],[21,15,12,9,7,4,2,2,0]},
  {[23,22,15,8,7,7,6,2,0],[23,16,15,8,6,2,1,1,0],[23,22,22,21,17,15,8,7,0],[23,21,17,16,16,15,8,1,0]},
  {[20,15,13,9,5,5,3,2,0],[20,18,17,15,15,11,7,5,0],[20,18,13,9,7,6,4,4,0],[20,16,16,14,13,11,7,2,0]},
  {[22,22,16,8,8,5,5,4,0],[22,18,17,17,14,14,6,0,0],[22,22,19,19,18,14,6,6,0],[22,16,16,8,4,3,3,0,0]},
  {[25,25,13,11,11,11,11,1,0],[25,24,14,14,14,14,12,0,0],[25,25,25,25,15,14,12,12,0],[25,13,13,11,10,0,0,0,0]},
  {[19,17,16,15,10,10,3,0,0],[19,16,16,9,6,5,1,0,0],[19,19,16,9,9,4,3,2,0],[19,19,18,14,13,10,3,3,0]},
  {[24,24,22,22,19,14,10,9,0],[24,24,13,10,10,8,7,3,0],[24,15,14,10,5,2,2,0,0],[24,21,17,16,14,14,11,0,0]},
  {[24,24,17,17,16,16,10,2,0],[24,22,14,8,8,7,7,0,0],[24,24,23,23,16,16,10,8,0],[24,16,14,8,8,1,1,0,0]},
  {[21,21,18,18,18,15,3,3,0],[21,18,18,18,15,15,3,0,0],[21,21,18,6,6,3,3,3,0],[21,18,18,6,3,3,3,0,0]},
  {[20,16,10,10,9,8,6,2,0],[20,13,10,10,9,5,3,2,0],[20,18,14,12,11,10,10,4,0],[20,18,17,15,11,10,10,7,0]},
  {[25,25,22,2,2,2,2,1,0],[25,22,22,2,1,0,0,0,0],[25,24,23,23,23,23,3,0,0],[25,25,25,25,24,23,3,3,0]},
  {[22,18,17,6,3,3,2,1,0],[22,21,20,19,19,16,5,4,0],[22,19,19,18,17,16,5,1,0],[22,21,17,6,5,4,3,3,0]},
  {[23,23,21,21,19,16,6,6,0],[23,23,17,7,7,5,5,3,0],[23,17,17,7,4,2,2,0,0],[23,20,18,18,16,16,6,0,0]},
  {[24,24,20,20,19,19,7,2,0],[24,22,17,5,5,4,4,0,0],[24,24,23,23,19,19,7,5,0],[24,19,17,5,5,1,1,0,0]},
  {[24,21,21,3,1,1,1,0,0],[24,24,23,23,23,21,3,3,0],[24,22,22,22,21,21,3,0,0],[24,24,21,3,3,2,2,2,0]},
  {[18,16,11,11,9,6,5,5,0],[18,13,11,11,6,6,5,2,0],[18,16,13,12,12,7,7,5,0],[18,13,13,12,9,7,7,2,0]},
  {[23,22,22,21,15,14,10,8,0],[23,22,16,15,15,14,10,2,0],[23,15,13,9,8,2,1,1,0],[23,21,13,9,8,8,7,1,0]},
  {[20,18,11,11,6,6,5,4,0],[20,18,17,14,14,13,6,6,0],[20,16,15,14,14,9,9,2,0],[20,14,14,7,6,6,3,2,0]},
  {[26,19,10,10,3,2,1,1,0],[26,25,25,19,19,18,17,4,0],[26,25,25,24,23,16,16,7,0],[26,22,9,8,7,7,1,1,0]},
  {[18,18,15,12,12,9,3,3,0],[18,18,15,9,9,6,3,3,0],[18,15,15,9,6,6,3,0,0],[18,15,15,12,9,9,3,0,0]},
  {[22,22,13,11,11,8,8,4,0],[22,13,13,11,7,3,3,0,0],[22,22,19,19,15,11,9,9,0],[22,18,14,14,11,11,9,0,0]},
  {[23,22,18,5,4,4,3,2,0],[23,22,22,21,20,18,5,4,0],[23,21,20,19,19,18,5,1,0],[23,19,18,5,3,2,1,1,0]},
  {[23,23,14,10,10,8,8,3,0],[23,20,15,15,13,13,9,0,0],[23,14,14,10,7,2,2,0,0],[23,23,21,21,16,13,9,9,0]},
  {[24,24,18,6,6,5,5,2,0],[24,22,19,19,18,18,6,0,0],[24,18,18,6,4,1,1,0,0],[24,24,23,23,20,18,6,6,0]},
  {[21,21,17,17,17,12,6,6,0],[21,15,15,9,4,4,4,0,0],[21,21,15,9,9,5,5,5,0],[21,16,16,16,12,12,6,0,0]},
  {[22,16,13,8,7,3,2,1,0],[22,21,20,19,15,14,9,6,0],[22,21,17,16,15,14,9,3,0],[22,19,13,8,7,6,5,1,0]},
  {[18,14,13,10,6,5,5,1,0],[18,17,13,13,12,8,5,4,0],[18,14,13,13,9,8,5,1,0],[18,17,13,10,9,5,5,4,0]},
  {[21,13,11,11,8,4,2,2,0],[21,19,19,17,13,10,10,8,0],[21,19,11,11,9,9,7,3,0],[21,18,14,12,12,10,10,2,0]},
  {[20,20,17,7,7,4,3,3,0],[20,20,17,16,16,13,3,3,0],[20,17,17,7,4,4,3,0,0],[20,17,17,16,13,13,3,0,0]},
  {[24,24,23,23,17,15,9,9,0],[24,24,15,9,9,8,8,2,0],[24,15,15,9,7,1,1,0,0],[24,22,16,16,15,15,9,0,0]},
  {[24,24,14,14,13,13,13,2,0],[24,24,23,23,13,13,13,11,0],[24,13,11,11,11,1,1,0,0],[24,22,11,11,11,10,10,0,0]},
  {[21,16,14,8,5,4,2,2,0],[21,19,19,17,16,13,7,5,0],[21,19,14,8,6,6,4,3,0],[21,18,17,15,15,13,7,2,0]},
  {[17,14,13,9,8,8,3,0,0],[17,17,12,11,10,8,3,3,0],[17,14,14,9,7,6,5,0,0],[17,17,14,9,9,8,4,3,0]},
  {[19,15,11,9,9,9,6,3,0],[19,16,13,10,10,10,8,4,0],[19,16,16,13,10,10,8,7,0],[19,12,11,9,9,6,3,3,0]},
  {[21,21,17,17,14,9,9,9,0],[21,16,13,13,9,9,9,0,0],[21,21,12,12,12,8,8,5,0],[21,12,12,12,7,4,4,0,0]},
  {[21,16,10,10,10,7,7,0,0],[21,13,10,10,10,4,4,0,0],[21,21,14,14,11,11,11,5,0],[21,21,17,17,11,11,11,8,0]},
  {[18,15,14,11,11,8,7,6,0],[18,13,13,10,9,8,7,3,0],[18,15,11,10,9,8,5,5,0],[18,12,11,10,7,7,4,3,0]},
  {[25,25,16,8,8,8,8,1,0],[25,25,25,25,18,17,9,9,0],[25,16,16,8,7,0,0,0,0],[25,24,17,17,17,17,9,0,0]},
  {[21,19,19,17,11,11,10,9,0],[21,19,13,11,11,11,10,3,0],[21,12,11,10,10,4,2,2,0],[21,18,11,10,10,10,8,2,0]},
  {[23,17,14,7,7,2,2,0,0],[23,23,21,21,16,16,9,6,0],[23,23,18,18,16,16,9,3,0],[23,20,14,7,7,5,5,0,0]},
  {[23,23,15,15,13,13,12,3,0],[23,23,21,21,13,13,12,9,0],[23,20,11,10,10,8,8,0,0],[23,14,11,10,10,2,2,0,0]},
  {[22,15,14,9,6,3,2,1,0],[22,19,16,15,14,13,8,1,0],[22,21,20,19,16,13,8,7,0],[22,21,14,9,8,7,6,3,0]},
  {[20,16,16,16,13,12,5,1,0],[20,19,16,16,16,12,5,4,0],[20,19,15,8,7,4,4,4,0],[20,16,15,8,4,4,4,1,0]},
  {[20,15,11,10,9,8,7,1,0],[20,19,13,12,11,10,9,5,0],[20,19,16,15,11,10,9,8,0],[20,12,11,10,9,5,4,1,0]},
  {[24,22,13,13,12,12,12,0,0],[24,24,12,12,12,11,11,2,0],[24,24,23,23,14,12,12,12,0],[24,12,12,12,10,1,1,0,0]},
  {[25,25,25,25,19,19,8,7,0],[25,18,17,6,6,0,0,0,0],[25,24,17,6,6,6,6,0,0],[25,25,19,19,19,19,8,1,0]},
  {[23,22,22,21,12,12,12,11,0],[23,22,13,12,12,12,12,2,0],[23,12,11,11,11,2,1,1,0],[23,21,11,11,11,11,10,1,0]},
  {[21,14,13,10,6,4,3,1,0],[21,20,18,17,15,11,8,7,0],[21,20,13,10,9,7,6,4,0],[21,17,15,14,12,11,8,1,0]},
  {[25,25,22,22,22,22,5,1,0],[25,25,25,25,22,22,5,4,0],[25,24,20,3,3,3,3,0,0],[25,21,20,3,3,0,0,0,0]},
  {[27,27,26,26,26,24,3,3,0],[27,27,24,3,3,2,2,2,0],[27,24,24,3,1,1,1,0,0],[27,25,25,25,24,24,3,0,0]},
  {[24,13,13,13,10,4,4,0,0],[24,24,14,14,14,11,11,5,0],[24,19,13,13,10,10,10,0,0],[24,24,20,20,14,11,11,11,0]},
  {[27,27,26,26,16,16,13,11,0],[27,27,17,17,16,16,13,2,0],[27,25,14,11,11,10,10,0,0],[27,16,14,11,11,1,1,0,0]},
  {[22,21,14,13,13,10,9,6,0],[22,16,13,12,9,9,8,1,0],[22,21,17,16,13,10,9,9,0],[22,13,13,12,9,6,5,1,0]},
  {[24,20,13,10,9,7,6,1,0],[24,23,18,17,15,14,11,4,0],[24,17,13,10,9,4,3,1,0],[24,23,21,20,15,14,11,7,0]},
  {[25,22,19,18,17,16,8,1,0],[25,24,17,9,8,7,6,3,0],[25,18,17,9,6,3,2,1,0],[25,24,23,22,19,16,8,7,0]},
  {[27,21,21,6,4,1,1,0,0],[27,25,22,22,21,21,6,0,0],[27,27,26,26,23,21,6,6,0],[27,27,21,6,6,5,5,2,0]},
  {[21,19,13,12,12,9,7,6,0],[21,15,14,12,9,9,8,2,0],[21,19,16,14,13,9,8,8,0],[21,13,13,12,8,7,5,2,0]},
  {[26,26,24,24,19,19,9,6,0],[26,26,21,21,19,19,9,3,0],[26,23,17,7,7,5,5,0,0],[26,20,17,7,7,2,2,0,0]},
  {[24,22,16,14,14,12,12,3,0],[24,22,22,20,14,12,12,9,0],[24,15,12,12,10,4,2,2,0],[24,21,12,12,10,10,8,2,0]},
  {[24,21,14,12,12,12,11,2,0],[24,13,13,12,11,4,2,2,0],[24,22,13,12,12,12,10,3,0],[24,22,22,20,13,12,11,11,0]},
  {[24,24,21,6,6,3,3,3,0],[24,24,21,21,21,18,3,3,0],[24,21,21,21,18,18,3,0,0],[24,21,21,6,3,3,3,0,0]},
  {[27,25,19,19,18,18,9,0,0],[27,27,18,9,9,8,8,2,0],[27,18,18,9,7,1,1,0,0],[27,27,26,26,20,18,9,9,0]},
  {[26,23,15,15,13,13,12,0,0],[26,26,24,24,16,13,12,12,0],[26,26,14,13,13,11,11,3,0],[26,14,14,13,10,2,2,0,0]},
  {[21,20,12,12,9,7,5,4,0],[21,20,16,14,13,13,7,4,0],[21,17,16,14,12,9,9,1,0],[21,17,14,8,8,7,5,1,0]},
  {[23,20,20,19,16,16,3,0,0],[23,23,20,7,7,4,3,3,0],[23,23,20,19,19,16,3,3,0],[23,20,20,7,4,4,3,0,0]},
  {[30,30,30,30,24,22,13,10,0],[30,20,17,8,6,0,0,0,0],[30,29,15,9,9,8,8,0,0],[30,30,22,22,21,21,15,1,0]},
  {[28,28,28,28,21,20,9,9,0],[28,28,19,8,8,8,8,1,0],[28,19,19,8,7,0,0,0,0],[28,27,20,20,20,20,9,0,0]},
  {[28,28,16,16,16,16,14,1,0],[28,27,14,12,12,12,12,0,0],[28,15,14,12,12,0,0,0,0],[28,28,28,28,16,16,14,13,0]},
  {[22,13,13,11,10,6,3,3,0],[22,19,13,11,11,11,8,4,0],[22,19,19,16,12,11,9,9,0],[22,18,14,11,11,11,9,3,0]},
  {[20,18,13,12,10,6,6,5,0],[20,15,13,12,7,6,6,2,0],[20,18,14,14,13,8,7,5,0],[20,15,14,14,10,8,7,2,0]},
  {[20,16,16,12,11,10,7,7,0],[20,13,13,10,9,8,4,4,0],[20,16,13,10,10,10,6,5,0],[20,15,14,10,10,10,7,4,0]},
  {[28,28,25,2,2,2,2,1,0],[28,27,26,26,26,26,3,0,0],[28,28,28,28,27,26,3,3,0],[28,25,25,2,1,0,0,0,0]},
  {[25,25,16,11,11,8,8,4,0],[25,25,22,22,18,14,9,9,0],[25,21,17,17,14,14,9,0,0],[25,16,16,11,7,3,3,0,0]},
  {[24,23,21,20,15,11,11,10,0],[24,20,15,14,12,11,11,1,0],[24,23,13,13,12,10,9,4,0],[24,14,13,13,9,4,3,1,0]},
  {[28,27,17,17,17,17,12,0,0],[28,28,16,11,11,11,11,1,0],[28,28,28,28,18,17,12,12,0],[28,16,16,11,10,0,0,0,0]},
  {[26,26,24,24,19,16,9,9,0],[26,26,17,10,10,8,8,3,0],[26,23,18,18,16,16,9,0,0],[26,17,17,10,7,2,2,0,0]},
  {[21,21,20,20,18,3,3,2,0],[21,19,19,18,18,3,1,0,0],[21,19,18,18,3,1,1,0,0],[21,21,20,18,3,3,2,2,0]},
  {[25,22,22,21,20,19,5,1,0],[25,24,23,22,22,19,5,4,0],[25,24,20,6,5,4,3,3,0],[25,21,20,6,3,3,2,1,0]},
  {[26,25,22,21,21,20,7,2,0],[26,25,25,24,21,20,7,5,0],[26,21,19,6,5,2,1,1,0],[26,24,19,6,5,5,4,1,0]},
  {[21,19,14,11,9,6,5,5,0],[21,16,16,15,12,10,7,2,0],[21,16,14,11,6,6,5,2,0],[21,19,16,15,15,10,7,5,0]},
  {[21,21,15,12,12,6,6,6,0],[21,21,15,15,15,9,6,6,0],[21,15,15,12,6,6,6,0,0],[21,15,15,15,9,9,6,0,0]},
  {[26,25,13,13,13,13,12,2,0],[26,13,13,13,12,2,1,1,0],[26,25,25,24,14,13,13,13,0],[26,24,14,13,13,13,13,1,0]},
  {[28,21,20,6,6,0,0,0,0],[28,28,28,28,22,22,8,7,0],[28,28,22,22,22,22,8,1,0],[28,27,20,6,6,6,6,0,0]},
  {[25,22,16,8,7,6,5,1,0],[25,24,20,19,18,17,9,3,0],[25,19,16,8,7,3,2,1,0],[25,24,23,22,18,17,9,6,0]},
  {[24,21,17,15,15,13,10,2,0],[24,22,14,11,9,9,7,3,0],[24,16,14,11,8,4,2,2,0],[24,22,22,20,16,13,10,8,0]},
  {[24,20,16,15,13,13,7,0,0],[24,16,15,11,9,3,3,0,0],[24,24,17,11,11,9,8,4,0],[24,24,21,21,15,13,9,8,0]},
  {[27,27,15,12,12,11,11,2,0],[27,15,15,12,10,1,1,0,0],[27,27,26,26,17,15,12,12,0],[27,25,16,16,15,15,12,0,0]},
  {[21,17,16,16,12,11,5,1,0],[21,20,16,16,15,11,5,4,0],[21,20,16,10,9,5,5,4,0],[21,17,16,10,6,5,5,1,0]},
  {[23,22,13,13,13,10,9,5,0],[23,22,19,18,14,10,10,10,0],[23,18,14,13,10,10,10,1,0],[23,13,13,13,9,5,4,1,0]},
  {[19,18,14,14,13,5,5,2,0],[19,17,14,14,6,5,5,1,0],[19,15,14,14,10,7,1,1,0],[19,18,18,12,9,5,5,4,0]},
  {[25,22,13,11,10,9,8,1,0],[25,24,23,22,15,14,12,9,0],[25,24,17,16,15,14,12,3,0],[25,16,13,11,10,3,2,1,0]},
  {[23,22,19,18,12,12,12,8,0],[23,15,11,11,11,5,4,1,0],[23,18,11,11,11,8,7,1,0],[23,22,16,15,12,12,12,5,0]},
  {[21,21,18,9,9,6,3,3,0],[21,18,18,9,6,6,3,0,0],[21,18,18,15,12,12,3,0,0],[21,21,18,15,15,12,3,3,0]},
  {[30,21,14,10,2,2,2,0,0],[30,30,28,28,28,20,16,9,0],[30,27,10,10,10,8,4,0,0],[30,30,26,22,20,20,20,3,0]},
  {[23,21,16,9,7,6,4,4,0],[23,21,20,18,18,14,7,5,0],[23,19,19,17,16,14,7,2,0],[23,18,16,9,5,5,3,2,0]},
  {[25,18,14,9,9,3,3,0,0],[25,25,22,22,16,16,11,7,0],[25,25,19,19,16,16,11,4,0],[25,21,14,9,9,6,6,0,0]},
  {[26,22,21,5,3,2,1,1,0],[26,25,25,24,23,21,5,4,0],[26,25,21,5,4,4,3,2,0],[26,24,23,22,22,21,5,1,0]},
  {[23,21,20,18,14,12,11,7,0],[23,16,12,11,9,5,3,2,0],[23,21,17,15,14,12,11,4,0],[23,19,12,11,9,8,6,2,0]},
  {[28,28,22,5,5,5,5,1,0],[28,22,22,5,4,0,0,0,0],[28,28,28,28,24,23,6,6,0],[28,27,23,23,23,23,6,0,0]},
  {[24,19,11,11,11,7,7,0,0],[24,24,17,17,13,13,13,5,0],[24,24,20,20,13,13,13,8,0],[24,16,11,11,11,4,4,0,0]},
  {[27,27,26,26,14,14,14,14,0],[27,13,13,13,13,1,1,0,0],[27,25,13,13,13,13,13,0,0],[27,27,14,14,14,14,14,2,0]},
  {[26,15,13,12,11,2,1,1,0],[26,24,13,12,11,11,10,1,0],[26,25,16,15,15,14,13,2,0],[26,25,25,24,15,14,13,11,0]},
  {[24,24,19,19,19,11,10,9,0],[24,15,14,13,5,5,5,0,0],[24,18,17,16,11,11,11,0,0],[24,24,13,13,13,8,7,6,0]},
  {[24,22,22,20,17,15,9,6,0],[24,21,15,9,7,7,5,2,0],[24,22,19,17,17,15,9,3,0],[24,18,15,9,7,4,2,2,0]},
  {[23,21,20,18,15,11,10,8,0],[23,21,13,12,10,9,7,4,0],[23,19,16,14,13,11,10,2,0],[23,15,13,12,8,5,3,2,0]},
  {[22,20,20,11,7,5,5,0,0],[22,20,14,14,7,2,2,0,0],[22,22,20,20,15,8,8,2,0],[22,22,17,17,15,11,2,2,0]},
  {[26,25,18,8,7,7,6,2,0],[26,25,25,24,20,18,8,7,0],[26,19,18,8,6,2,1,1,0],[26,24,20,19,19,18,8,1,0]},
  {[21,18,12,12,9,8,5,5,0],[21,15,12,12,7,7,4,3,0],[21,18,17,14,14,9,9,6,0],[21,16,16,13,12,9,9,3,0]},
  {[24,19,16,16,12,12,9,0,0],[24,24,15,12,12,8,8,5,0],[24,15,15,12,7,4,4,0,0],[24,24,20,20,17,12,9,9,0]},
  {[20,16,15,11,7,6,5,1,0],[20,16,15,14,10,9,5,1,0],[20,19,15,11,10,6,5,4,0],[20,19,15,14,13,9,5,4,0]},
  {[26,25,25,24,18,17,10,8,0],[26,24,16,9,8,8,7,1,0],[26,18,16,9,8,2,1,1,0],[26,25,19,18,18,17,10,2,0]},
  {[22,16,13,11,7,6,3,3,0],[22,19,13,11,8,8,5,4,0],[22,19,19,16,15,11,9,6,0],[22,18,17,14,14,11,9,3,0]},
  {[25,13,13,12,12,3,2,1,0],[25,24,14,13,13,13,12,3,0],[25,24,23,22,13,13,12,12,0],[25,22,13,12,12,12,11,1,0]},
  {[22,21,14,12,11,7,6,6,0],[22,16,16,15,11,10,8,1,0],[22,15,14,12,6,6,5,1,0],[22,21,17,16,16,10,8,7,0]},
  {[22,19,19,17,14,14,3,0,0],[22,22,19,8,8,5,3,3,0],[22,22,19,17,17,14,3,3,0],[22,19,19,8,5,5,3,0,0]},
  {[21,19,13,13,9,3,2,1,0],[21,20,19,18,12,8,8,2,0],[21,20,16,15,12,11,2,2,0],[21,19,19,10,9,6,5,1,0]},
  {[24,22,17,8,6,6,4,3,0],[24,22,22,20,19,16,7,5,0],[24,19,17,8,5,4,2,2,0],[24,21,20,18,18,16,7,2,0]},
  {[24,24,20,20,20,15,6,6,0],[24,18,18,9,4,4,4,0,0],[24,19,19,19,15,15,6,0,0],[24,24,18,9,9,5,5,5,0]},
  {[24,23,21,20,18,14,8,7,0],[24,20,18,17,15,14,8,1,0],[24,17,16,10,6,4,3,1,0],[24,23,16,10,9,7,6,4,0]},
  {[21,18,14,11,11,11,8,5,0],[21,18,17,14,11,11,8,8,0],[21,16,13,10,10,10,7,3,0],[21,13,13,10,10,7,4,3,0]},
  {[25,19,19,8,4,3,3,0,0],[25,21,20,20,17,17,6,0,0],[25,25,19,8,8,5,5,4,0],[25,25,22,22,21,17,6,6,0]},
  {[20,17,17,13,10,10,3,0,0],[20,20,17,10,10,7,3,3,0],[20,17,17,10,7,7,3,0,0],[20,20,17,13,13,10,3,3,0]},
  {[28,28,28,28,19,19,11,10,0],[28,28,19,19,19,19,11,1,0],[28,27,17,9,9,9,9,0,0],[28,18,17,9,9,0,0,0,0]},
  {[20,20,17,9,9,8,4,3,0],[20,17,16,12,11,11,3,0,0],[20,17,17,9,7,6,5,0,0],[20,20,15,14,13,11,3,3,0]},
  {[26,23,21,21,19,19,6,0,0],[26,26,20,7,7,5,5,3,0],[26,20,20,7,4,2,2,0,0],[26,26,24,24,22,19,6,6,0]},
  {[23,19,18,8,4,4,4,1,0],[23,19,19,19,16,15,5,1,0],[23,22,19,19,19,15,5,4,0],[23,22,18,8,7,4,4,4,0]},
  {[26,24,17,16,16,15,11,1,0],[26,25,15,11,10,10,9,2,0],[26,25,25,24,17,15,11,10,0],[26,16,15,11,9,2,1,1,0]},
  {[25,24,14,12,11,10,9,3,0],[25,24,23,22,16,13,11,10,0],[25,22,16,15,14,13,11,1,0],[25,15,14,12,9,3,2,1,0]},
  {[23,19,16,9,9,3,1,1,0],[23,22,14,14,7,4,4,2,0],[23,22,22,20,14,14,7,4,0],[23,21,19,19,16,9,9,1,0]},
  {[28,28,25,25,25,25,5,1,0],[28,27,23,3,3,3,3,0,0],[28,24,23,3,3,0,0,0,0],[28,28,28,28,25,25,5,4,0]},
  {[23,16,15,11,6,5,4,1,0],[23,22,19,18,17,12,8,7,0],[23,22,15,11,10,7,6,5,0],[23,18,17,16,13,12,8,1,0]},
  {[20,14,14,11,9,8,4,1,0],[20,15,12,12,10,6,5,1,0],[20,19,16,12,11,9,6,6,0],[20,19,15,14,10,8,8,5,0]},
  {[26,23,14,10,10,8,8,0,0],[26,17,14,10,10,2,2,0,0],[26,26,18,18,16,16,12,3,0],[26,26,24,24,16,16,12,9,0]},
  {[23,17,12,12,10,8,8,0,0],[23,23,15,15,13,11,11,6,0],[23,23,18,18,13,11,11,9,0],[23,14,12,12,10,5,5,0,0]},
  {[22,19,18,18,18,4,0,0,0],[22,22,22,18,4,4,4,3,0],[22,18,18,18,4,1,0,0,0],[22,22,22,21,18,4,4,4,0]},
  {[27,25,20,5,5,4,4,0,0],[27,27,26,26,22,22,7,5,0],[27,22,20,5,5,1,1,0,0],[27,27,23,23,22,22,7,2,0]},
  {[23,21,14,12,12,12,10,4,0],[23,19,13,11,11,11,9,2,0],[23,21,20,18,12,12,10,10,0],[23,13,13,11,11,5,3,2,0]},
  {[27,27,20,20,19,19,10,2,0],[27,25,17,8,8,7,7,0,0],[27,27,26,26,19,19,10,8,0],[27,19,17,8,8,1,1,0,0]},
  {[22,19,19,9,6,5,1,0,0],[22,20,19,18,13,13,3,0,0],[22,22,19,9,9,4,3,2,0],[22,22,21,17,16,13,3,3,0]},
  {[23,23,14,13,13,8,8,6,0],[23,23,18,18,16,10,9,9,0],[23,17,15,15,10,10,9,0,0],[23,14,14,13,7,5,5,0,0]},
  {[26,22,21,21,19,16,16,3,0],[26,23,23,21,21,20,13,6,0],[26,20,13,6,5,5,3,3,0],[26,23,10,10,7,5,5,4,0]}];
  return [{InfinityPartition(i,p):i in j}:j in X];

elif(p eq 10) then
  X:=[{[10,5,4,4,4,3,0,0,0,0],[10,10,10,10,7,6,6,6,5,0],[10,10,5,5,5,5,5,4,1,0],[10,9,6,5,5,5,5,5,0,0]},
  {[9,5,5,5,4,1,1,0,0,0],[9,9,9,8,8,5,4,4,4,0],[9,9,9,5,4,4,4,3,3,0],[9,6,6,5,5,5,4,0,0,0]},
  {[8,6,6,5,4,1,0,0,0,0],[8,8,7,7,3,2,2,2,1,0],[8,7,6,6,6,5,1,1,0,0],[8,8,8,8,7,4,3,2,2,0]},
  {[8,6,5,5,3,1,1,1,0,0],[8,8,7,7,7,5,3,3,2,0],[8,6,6,6,5,5,3,1,0,0],[8,8,7,5,3,3,2,2,2,0]},
  {[13,11,11,11,11,10,10,3,0,0],[13,13,10,3,3,2,2,2,2,0],[13,10,10,3,1,1,1,1,0,0],[13,13,12,12,12,12,10,3,3,0]},
  {[12,12,7,6,3,3,3,2,2,0],[12,12,11,11,9,9,9,4,3,0],[12,10,10,9,9,9,6,5,0,0],[12,9,8,3,3,3,1,1,0,0]},
  {[11,11,9,7,3,3,3,2,1,0],[11,11,11,10,9,8,4,4,2,0],[11,10,9,8,8,8,4,2,0,0],[11,9,7,7,3,2,1,0,0,0]},
  {[10,7,7,6,3,3,3,1,0,0],[10,10,7,6,6,3,3,3,2,0],[10,8,7,7,7,4,4,3,0,0],[10,10,9,7,7,7,4,3,3,0]},
  {[18,18,14,13,13,11,11,11,1,0],[18,11,8,8,3,2,0,0,0,0],[18,17,7,7,7,5,5,4,0,0],[18,18,18,18,16,15,10,10,7,0]},
  {[17,17,17,17,15,11,11,8,7,0],[17,17,13,11,11,11,11,8,1,0],[17,10,9,6,6,2,0,0,0,0],[17,16,9,6,6,6,6,4,0,0]},
  {[17,16,8,7,7,5,5,5,0,0],[17,17,17,17,14,13,9,9,7,0],[17,10,8,8,4,3,0,0,0,0],[17,17,12,12,12,10,10,9,1,0]},
  {[16,16,16,16,13,12,9,7,5,0],[16,15,12,11,11,10,10,5,0,0],[16,16,11,6,6,5,5,4,1,0],[16,11,9,7,4,3,0,0,0,0]},
  {[16,16,10,6,6,5,5,4,2,0],[16,14,12,11,11,10,10,6,0,0],[16,16,15,15,14,12,10,6,6,0],[16,10,10,6,4,2,1,1,0,0]},
  {[15,11,10,5,3,2,2,1,1,0],[15,14,14,13,13,12,10,5,4,0],[15,14,10,5,4,4,3,3,2,0],[15,13,12,12,11,11,10,5,1,0]},
  {[15,11,8,7,6,3,0,0,0,0],[15,15,12,6,6,6,5,4,1,0],[15,14,11,10,9,9,9,3,0,0],[15,15,15,15,12,9,8,7,4,0]},
  {[15,10,9,6,6,2,1,1,0,0],[15,13,11,10,9,9,9,4,0,0],[15,15,14,14,13,9,9,6,5,0],[15,15,11,6,6,6,5,4,2,0]},
  {[15,15,15,15,9,9,9,8,5,0],[15,14,11,6,6,6,6,6,0,0],[15,15,9,9,9,9,9,4,1,0],[15,10,7,6,6,6,0,0,0,0]},
  {[15,13,13,13,12,12,10,6,6,0],[15,12,12,11,11,9,9,9,2,0],[15,9,9,5,3,3,2,2,2,0],[15,13,6,6,6,4,4,3,3,0]},
  {[15,13,11,8,8,8,8,8,1,0],[15,14,7,7,7,7,7,4,2,0],[15,8,7,7,7,2,2,1,1,0],[15,14,14,13,13,8,8,8,7,0]},
  {[14,14,9,8,5,3,3,2,2,0],[14,14,13,13,11,9,9,4,3,0],[14,12,12,11,11,9,6,5,0,0],[14,11,10,5,5,3,1,1,0,0]},
  {[14,11,11,10,10,10,4,0,0,0],[14,14,14,10,4,4,4,3,3,0],[14,14,14,13,13,10,4,4,4,0],[14,10,10,10,4,1,1,0,0,0]},
  {[14,14,9,7,7,6,6,4,3,0],[14,11,10,8,8,7,7,5,0,0],[14,9,7,7,6,3,2,2,0,0],[14,14,12,12,11,8,7,7,5,0]},
  {[13,13,12,10,3,3,2,2,2,0],[13,11,11,11,10,10,3,1,0,0],[13,13,12,12,12,10,3,3,2,0],[13,11,10,10,3,1,1,1,0,0]},
  {[13,13,9,7,5,5,5,2,1,0],[13,12,11,8,8,8,6,4,0,0],[13,11,7,7,5,4,3,0,0,0],[13,13,13,10,9,8,6,6,2,0]},
  {[12,11,9,8,5,4,1,0,0,0],[12,11,10,9,8,6,4,0,0,0],[12,12,12,11,8,7,4,3,1,0],[12,12,12,8,6,4,3,2,1,0]},
  {[12,10,7,6,5,5,5,0,0,0],[12,12,7,7,7,7,5,2,1,0],[12,11,10,7,5,5,5,5,0,0],[12,12,12,7,7,7,6,5,2,0]},
  {[17,15,13,8,2,2,1,1,1,0],[17,15,15,14,14,12,11,1,1,0],[17,16,16,6,5,3,3,2,2,0],[17,16,16,16,15,15,9,4,2,0]},
  {[16,16,16,15,14,13,4,4,2,0],[16,15,14,13,13,13,4,2,0,0],[16,14,12,12,3,2,1,0,0,0],[16,16,14,12,3,3,3,2,1,0]},
  {[16,16,15,15,13,9,9,4,3,0],[16,14,14,13,13,9,6,5,0,0],[16,13,12,7,7,3,1,1,0,0],[16,16,11,10,7,3,3,2,2,0]},
  {[15,15,10,8,8,2,2,0,0,0],[15,15,15,7,7,5,3,3,0,0],[15,15,15,13,13,7,7,5,0,0],[15,15,12,12,10,8,8,0,0,0]},
  {[15,13,7,7,7,6,5,0,0,0],[15,15,9,7,7,7,7,2,1,0],[15,14,13,8,8,8,8,6,0,0],[15,15,15,10,9,8,8,8,2,0]},
  {[15,11,10,9,8,7,5,5,0,0],[15,15,12,11,11,8,7,6,5,0],[15,10,9,8,7,4,4,3,0,0],[15,15,10,10,8,7,6,5,4,0]},
  {[14,14,14,12,9,6,6,5,0,0],[14,14,14,8,7,5,5,3,0,0],[14,14,11,9,9,7,6,0,0,0],[14,14,9,8,8,5,2,0,0,0]},
  {[14,14,9,9,9,7,5,2,1,0],[14,12,9,8,7,5,5,0,0,0],[14,14,14,9,9,7,6,5,2,0],[14,13,12,9,7,5,5,5,0,0]},
  {[14,11,10,6,6,5,5,3,0,0],[14,14,11,9,9,8,8,4,3,0],[14,14,9,8,7,7,5,3,3,0],[14,11,11,9,7,7,6,5,0,0]},
  {[14,13,11,8,7,6,4,4,3,0],[14,11,10,10,8,7,6,3,1,0],[14,11,9,8,7,4,3,3,1,0],[14,13,11,11,10,7,6,5,3,0]},
  {[18,16,16,16,15,14,9,5,1,0],[18,17,13,9,4,3,2,2,2,0],[18,17,16,15,15,12,12,3,2,0],[18,16,15,6,6,3,3,2,1,0]},
  {[15,15,10,10,8,7,2,2,1,0],[15,15,15,10,7,7,6,3,2,0],[15,13,12,9,8,8,5,0,0,0],[15,14,13,13,8,7,5,5,0,0]},
  {[15,15,12,11,11,8,3,3,2,0],[15,13,12,12,7,4,4,3,0,0],[15,12,12,11,8,8,3,1,0,0],[15,15,14,12,7,7,4,3,3,0]}];
  return [{InfinityPartition(i,p):i in j}:j in X];

else
  return [];
end if;
end intrinsic;


==> anc/InfinityPartitions/partitionclusterdatabase.m <==
intrinsic PartitionClusters() -> SeqEnum
{Returns all clusters of size greater than 2 for partitions of size at most 60.}

return [{[6,3,3,2],[5,5,2,1,1],[5,3,2,2,2],[4,4,3,1,1,1]},
{[8,5,4],[7,7,2,1],[4,3,2,2,2,2,2],[3,3,3,3,2,1,1,1]},
{[7,4,4,2],[6,6,3,1,1],[5,3,3,2,2,2],[4,4,3,3,1,1,1]},
{[8,4,3,3,1],[7,6,2,2,1,1],[6,4,2,2,2,2,1],[5,4,4,2,1,1,1,1]},
{[8,5,5,2],[7,7,4,1,1],[5,3,3,3,2,2,2],[4,4,3,3,3,1,1,1]},
{[9,5,4,3,1],[8,7,3,2,1,1],[6,4,3,2,2,2,2,1],[5,4,4,3,2,1,1,1,1]},
{[7,5,4,4,2],[6,6,5,3,1,1],[6,4,4,3,3,2],[5,5,4,4,2,1,1]},
{[9,6,6,2],[8,8,5,1,1],[5,3,3,3,3,2,2,2],[4,4,3,3,3,3,1,1,1]},
{[8,6,5,4],[7,7,6,2,1],[5,4,3,3,3,3,2],[4,4,4,4,3,2,1,1]},
{[8,4,4,4,3],[7,4,3,3,3,3],[6,6,6,2,1,1,1],[5,5,5,4,1,1,1,1]},
{[10,4,4,4,2],[8,8,2,2,2,1,1],[7,5,2,2,2,2,2,2],[5,5,4,4,1,1,1,1,1,1]},
{[12,8,5],[11,10,2,2],[4,4,2,2,2,2,2,2,2,2,1],[3,3,3,3,3,2,2,2,1,1,1,1]},
{[10,6,5,3,1],[9,8,4,2,1,1],[6,4,3,3,2,2,2,2,1],[5,4,4,3,3,2,1,1,1,1]},
{[9,5,5,3,2,1],[8,7,4,3,1,1,1],[7,4,4,3,2,2,2,1],[6,5,4,3,3,1,1,1,1]},
{[12,6,6,2],[11,9,2,2,2],[5,5,2,2,2,2,2,2,2,1,1],[4,4,3,3,3,3,1,1,1,1,1,1]},
{[10,7,7,2],[9,9,6,1,1],[5,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,1,1,1]},
{[10,4,4,3,2,2,1],[9,5,3,2,2,2,2,1],[8,7,3,2,2,1,1,1,1],[7,6,4,3,1,1,1,1,1,1]},
{[9,5,4,3,3,1,1],[8,6,5,2,2,1,1,1],[8,5,3,3,3,2,1,1],[7,5,5,3,2,1,1,1,1]},
{[8,6,5,5,2],[7,7,6,4,1,1],[6,4,4,4,3,3,2],[5,5,4,4,4,2,1,1]},
{[11,5,5,4,2],[9,9,3,2,2,1,1],[7,5,3,2,2,2,2,2,2],[5,5,4,4,3,1,1,1,1,1,1]},
{[11,4,4,4,3,1],[9,8,2,2,2,2,1,1],[8,6,2,2,2,2,2,2,1],[6,5,5,4,1,1,1,1,1,1,1]},
{[10,5,4,4,2,2],[8,8,4,2,2,1,1,1],[8,5,3,3,2,2,2,2],[6,6,4,4,2,1,1,1,1,1]},
{[9,5,5,5,3],[7,7,7,3,1,1,1],[7,4,4,3,3,3,3],[5,5,5,4,4,1,1,1,1]},
{[11,7,6,3,1],[10,9,5,2,1,1],[6,4,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,2,1,1,1,1]},
{[11,5,4,3,3,1,1],[10,7,3,2,2,2,1,1],[8,6,3,2,2,2,2,1,1,1],[7,5,5,3,2,1,1,1,1,1,1]},
{[9,7,4,4,4],[8,7,7,2,2,2],[6,6,3,3,3,3,3,1],[5,5,5,5,2,2,2,1,1]},
{[12,5,4,4,4],[10,9,2,2,2,2,2],[7,7,2,2,2,2,2,2,2,1],[5,5,5,5,2,1,1,1,1,1,1,1]},
{[11,8,8,2],[10,10,7,1,1],[5,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,1,1,1]},
{[10,6,3,3,3,2,2],[9,6,3,3,2,2,2,2],[8,8,4,2,2,2,1,1,1],[7,7,5,2,2,2,1,1,1,1]},
{[10,5,5,4,4,1],[8,7,7,2,2,1,1,1],[8,5,3,3,3,3,3,1],[6,5,5,5,3,1,1,1,1,1]},
{[8,6,6,5,4],[7,7,6,6,2,1],[6,5,4,4,4,4,2],[5,5,5,5,4,3,1,1]},
{[13,7,6,4],[11,11,3,2,2,1],[6,5,3,2,2,2,2,2,2,2,2],[4,4,4,4,3,3,2,1,1,1,1,1,1]},
{[12,6,6,4,2],[10,10,4,2,2,1,1],[7,5,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,1,1,1,1,1,1]},
{[12,4,4,4,4,2],[9,9,2,2,2,2,2,1,1],[9,7,2,2,2,2,2,2,2],[6,6,5,5,1,1,1,1,1,1,1,1]},
{[10,5,5,4,2,2,2],[9,5,4,4,2,2,2,2],[8,8,4,4,2,1,1,1,1],[7,7,4,4,3,1,1,1,1,1]},
{[9,7,6,6,2],[8,8,7,5,1,1],[6,4,4,4,4,3,3,2],[5,5,4,4,4,4,2,1,1]},
{[12,8,7,3,1],[11,10,6,2,1,1],[6,4,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,2,1,1,1,1]},
{[12,6,4,4,3,1,1],[11,8,3,3,2,2,1,1],[8,6,4,2,2,2,2,2,1,1,1],[7,5,5,4,2,2,1,1,1,1,1,1]},
{[11,7,7,6],[9,9,9,2,1,1],[6,4,3,3,3,3,3,3,3],[4,4,4,4,4,4,3,1,1,1,1]},
{[10,6,6,6,3],[8,8,8,4,1,1,1],[7,4,4,4,3,3,3,3],[5,5,5,4,4,4,1,1,1,1]},
{[13,6,5,4,4],[11,10,3,2,2,2,2],[7,7,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,2,1,1,1,1,1,1,1]},
{[12,9,9,2],[11,11,8,1,1],[5,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,1,1,1]},
{[12,5,5,5,2,2,1],[10,9,3,3,3,1,1,1,1],[9,5,5,2,2,2,2,2,2,1],[7,6,4,4,4,1,1,1,1,1,1,1]},
{[12,5,5,3,3,2,1,1],[11,7,4,2,2,2,2,1,1],[9,7,3,3,2,2,2,1,1,1,1],[8,6,5,3,3,1,1,1,1,1,1,1]},
{[11,8,7,2,2,2],[10,10,5,4,1,1,1],[7,4,4,4,3,2,2,2,2,2],[6,6,3,3,3,3,3,2,1,1,1]},
{[11,7,4,3,3,3,1],[10,8,5,2,2,2,2,1],[8,7,3,3,3,2,2,2,1,1],[7,6,6,3,2,2,2,1,1,1,1]},
{[11,6,4,4,4,2,1],[9,8,6,2,2,2,1,1,1],[9,6,3,3,3,3,2,2,1],[7,6,5,5,2,2,1,1,1,1,1]},
{[11,5,5,4,2,2,2,1],[10,5,5,3,2,2,2,2,1],[9,8,4,3,3,1,1,1,1,1],[8,7,4,4,3,1,1,1,1,1,1]},
{[9,6,6,5,2,2,2],[8,8,5,4,4,1,1,1],[8,5,5,5,3,2,2,2],[7,7,4,4,4,3,1,1,1]},
{[8,6,6,5,5,2],[7,7,6,6,4,1,1],[7,5,5,5,4,4,2],[6,6,5,5,5,3,1,1]},
{[13,7,7,4,2],[11,11,5,2,2,1,1],[7,5,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,1,1,1,1,1,1]},
{[13,6,5,5,3,1],[11,10,3,3,2,2,1,1],[8,6,4,2,2,2,2,2,2,2,1],[6,5,5,4,4,2,1,1,1,1,1,1,1]},
{[11,6,6,5,4,1],[9,8,8,3,2,1,1,1],[8,5,4,3,3,3,3,3,1],[6,5,5,5,4,3,1,1,1,1,1]},
{[11,6,4,4,3,2,2,1],[10,6,4,3,3,2,2,2,1],[9,8,5,3,2,2,1,1,1,1],[8,7,5,4,2,2,1,1,1,1,1]},
{[9,6,5,5,5,3],[8,5,5,4,4,4,3],[7,7,7,6,3,1,1,1],[6,6,6,5,5,2,1,1,1]},
{[13,9,8,3,1],[12,11,7,2,1,1],[6,4,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,2,1,1,1,1]},
{[13,5,4,4,4,3,1],[10,9,3,2,2,2,2,2,1,1],[10,8,3,2,2,2,2,2,2,1],[7,6,6,5,2,1,1,1,1,1,1,1,1]},
{[12,6,4,3,3,3,1,1,1],[11,7,3,3,3,2,2,1,1,1],[10,7,5,2,2,2,2,1,1,1,1],[9,6,6,3,2,2,1,1,1,1,1,1]},
{[11,7,6,4,4,1,1],[10,8,7,3,3,1,1,1],[8,5,5,3,3,3,3,2,1,1],[7,5,5,5,3,3,2,1,1,1,1]},
{[11,5,5,5,3,3,2],[10,5,5,3,3,3,3,2],[8,8,7,3,3,1,1,1,1,1],[7,7,6,4,4,1,1,1,1,1,1]},
{[10,8,7,7,2],[9,9,8,6,1,1],[6,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,2,1,1]},
{[10,5,5,5,5,4],[9,5,4,4,4,4,4],[7,7,7,7,2,1,1,1,1],[6,6,6,6,5,1,1,1,1,1]},
{[9,7,6,4,4,4],[8,7,7,6,2,2,2],[7,7,4,4,4,4,3,1],[6,6,6,6,3,3,2,1,1]},
{[9,7,5,5,4,3,1],[8,7,7,5,3,2,1,1],[8,6,5,4,4,3,3,1],[7,6,6,5,4,2,2,1,1]},
{[14,7,6,4,4],[12,11,4,2,2,2,2],[7,7,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,2,1,1,1,1,1,1,1]},
{[13,10,10,2],[12,12,9,1,1],[5,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,1,1,1]},
{[13,5,5,4,3,3,1,1],[11,8,4,2,2,2,2,2,1,1],[10,8,3,3,2,2,2,2,1,1,1],[8,6,6,4,3,1,1,1,1,1,1,1,1]},
{[12,7,4,4,4,3,1],[10,9,6,2,2,2,2,1,1],[9,7,3,3,3,3,2,2,2,1],[7,6,6,5,2,2,2,1,1,1,1,1]},
{[12,6,5,5,5,2],[9,9,8,2,2,2,1,1,1],[9,6,3,3,3,3,3,3,2],[6,6,5,5,5,2,1,1,1,1,1,1]},
{[11,8,7,3,2,2,2],[10,10,5,4,3,1,1,1],[8,5,5,4,3,2,2,2,2,2],[7,7,4,3,3,3,3,2,1,1,1]},
{[11,7,7,7,3],[9,9,9,5,1,1,1],[7,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,1,1,1,1]},
{[10,7,7,5,2,2,2],[9,9,6,4,4,1,1,1],[8,5,5,5,3,3,2,2,2],[7,7,4,4,4,3,3,1,1,1]},
{[9,8,5,4,4,3,2],[8,8,7,4,3,2,2,1],[8,7,5,4,3,3,3,2],[7,7,6,5,3,2,2,2,1]},
{[9,6,6,6,3,3,2],[8,8,5,5,5,2,1,1],[8,6,5,5,5,2,2,2],[7,7,6,4,4,4,1,1,1]},
{[8,6,6,6,5,4],[7,7,6,6,6,2,1],[7,6,5,5,5,5,2],[6,6,6,6,5,4,1,1]},
{[14,8,8,4,2],[12,12,6,2,2,1,1],[7,5,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,1,1,1,1,1,1]},
{[14,7,6,5,3,1],[12,11,4,3,2,2,1,1],[8,6,4,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,2,1,1,1,1,1,1,1]},
{[13,8,7,4,4],[11,11,7,2,2,2,1],[7,6,3,3,3,3,3,2,2,2,2],[5,5,5,5,3,3,3,2,1,1,1,1,1]},
{[12,7,4,4,3,3,2,1],[10,9,5,3,2,2,2,1,1,1],[10,7,4,3,3,2,2,2,2,1],[8,7,6,4,2,2,2,1,1,1,1,1]},
{[11,9,4,4,4,2,2],[10,10,5,3,3,3,1,1],[8,6,6,3,3,2,2,2,2,2],[7,7,5,5,2,2,2,2,2,1,1]},
{[10,8,5,4,3,3,3],[9,8,7,4,2,2,2,2],[8,8,4,4,3,3,3,2,1],[7,7,7,4,3,2,2,2,1,1]},
{[9,9,4,4,4,3,3],[8,8,8,3,3,2,2,2],[8,8,5,3,3,3,3,3],[7,7,7,5,2,2,2,2,2]},
{[14,10,9,3,1],[13,12,8,2,1,1],[6,4,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,2,1,1,1,1]},
{[14,8,5,5,3,1,1],[13,10,4,4,2,2,1,1],[8,6,4,4,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,2,2,2,1,1,1,1,1,1]},
{[14,5,5,5,4,2,2],[12,9,3,3,2,2,2,2,2],[9,9,4,2,2,2,2,2,2,1,1,1],[7,7,5,5,4,1,1,1,1,1,1,1,1,1]},
{[12,10,7,7,1],[11,10,10,4,1,1],[6,4,4,4,3,3,3,3,3,3,1],[5,4,4,4,4,4,4,2,2,2,1,1]},
{[12,9,8,3,3,2],[11,11,6,5,2,1,1],[7,5,4,4,4,3,2,2,2,2,2],[6,6,5,3,3,3,3,3,2,1,1,1]},
{[12,7,7,6,4,1],[10,9,9,4,2,1,1,1],[8,5,4,4,3,3,3,3,3,1],[6,5,5,5,4,4,3,1,1,1,1,1]},
{[12,6,5,4,4,2,2,2],[11,6,5,3,3,3,2,2,2],[9,9,6,3,3,2,1,1,1,1,1],[8,8,5,5,3,2,1,1,1,1,1,1]},
{[11,7,6,6,2,2,2,1],[10,9,5,5,4,1,1,1,1],[9,5,5,5,4,2,2,2,2,1],[8,7,4,4,4,4,2,1,1,1,1]},
{[11,6,5,5,4,4,1,1],[10,6,4,4,4,4,3,1,1],[9,7,7,6,2,2,1,1,1,1],[8,6,6,6,4,2,1,1,1,1,1]},
{[9,9,4,4,4,4,2,1],[9,7,6,3,3,3,3,3],[8,8,8,3,3,3,2,1,1],[8,7,6,6,2,2,2,2,2]},
{[9,7,7,6,6,2],[8,8,7,7,5,1,1],[7,5,5,5,5,4,4,2],[6,6,5,5,5,5,3,1,1]},
{[9,7,5,5,5,3,2,1],[9,6,6,5,4,3,3,1],[8,7,7,5,4,3,1,1,1],[8,7,6,5,5,2,2,1,1]},
{[16,9,6,6,1],[14,13,3,3,3,1,1],[7,5,5,2,2,2,2,2,2,2,2,2,2,1],[5,4,4,4,4,4,2,2,2,1,1,1,1,1,1,1]},
{[15,8,7,4,4],[13,12,5,2,2,2,2],[7,7,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,2,1,1,1,1,1,1,1]},
{[15,8,6,6,2,1],[13,12,4,3,3,1,1,1],[8,5,5,3,2,2,2,2,2,2,2,2,1],[6,5,4,4,4,4,2,2,1,1,1,1,1,1,1]},
{[14,11,11,2],[13,13,10,1,1],[5,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,1,1,1]},
{[14,7,6,6,2,2,1],[12,11,4,4,3,1,1,1,1],[9,5,5,4,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,2,1,1,1,1,1,1,1]},
{[14,7,5,4,4,2,1,1],[13,9,4,3,3,2,2,1,1],[9,7,5,3,2,2,2,2,2,1,1,1,1],[8,6,5,5,3,2,2,1,1,1,1,1,1,1]},
{[14,6,4,4,4,4,2],[11,9,4,2,2,2,2,2,2,2],[10,10,3,3,2,2,2,2,2,1,1],[7,7,6,6,2,2,1,1,1,1,1,1,1,1]},
{[13,8,5,4,4,4],[11,10,7,2,2,2,2,2],[8,8,3,3,3,3,3,2,2,2,1],[6,6,6,6,3,2,2,2,1,1,1,1,1]},
{[13,6,6,6,2,2,2,1],[11,10,4,4,4,1,1,1,1,1],[10,5,5,5,2,2,2,2,2,2,1],[8,7,4,4,4,4,1,1,1,1,1,1,1]},
{[12,8,7,5,4,1,1],[11,9,8,4,3,1,1,1],[8,5,5,4,3,3,3,3,2,1,1],[7,5,5,5,4,3,3,2,1,1,1,1]},
{[11,9,8,8,2],[10,10,9,7,1,1],[6,4,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,4,2,1,1]},
{[11,8,8,5,2,2,2],[10,10,7,4,4,1,1,1],[8,5,5,5,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,1,1,1]},
{[11,8,7,3,3,2,2,2],[10,10,5,4,3,3,1,1,1],[9,6,6,4,3,2,2,2,2,2],[8,8,5,3,3,3,3,2,1,1,1]},
{[11,6,6,5,4,3,1,1,1],[10,7,6,6,3,2,1,1,1,1],[10,6,5,4,4,4,2,1,1,1],[9,6,6,5,4,3,1,1,1,1,1]},
{[10,7,7,6,3,3,2],[9,9,6,5,5,2,1,1],[8,6,5,5,5,3,2,2,2],[7,7,6,4,4,4,3,1,1,1]},
{[10,7,7,5,3,2,2,2],[9,9,6,4,4,3,1,1,1],[9,6,6,5,3,3,2,2,2],[8,8,5,4,4,3,3,1,1,1]},
{[10,7,6,6,6,3],[8,8,8,7,4,1,1,1],[8,5,5,5,4,4,4,3],[6,6,6,5,5,5,2,1,1,1]},
{[17,10,7,5],[15,14,3,3,2,2],[6,6,4,2,2,2,2,2,2,2,2,2,2,2,1],[4,4,4,4,4,3,3,2,2,2,1,1,1,1,1,1,1]},
{[16,10,9,2,2],[14,14,6,2,1,1,1],[7,4,3,3,3,3,2,2,2,2,2,2,2,2],[5,5,3,3,3,3,3,3,3,2,1,1,1,1,1,1]},
{[15,9,9,4,2],[13,13,7,2,2,1,1],[7,5,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,1,1,1,1,1,1]},
{[15,8,7,5,3,1],[13,12,5,3,2,2,1,1],[8,6,4,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,2,1,1,1,1,1,1,1]},
{[15,6,6,6,4,2],[12,12,3,3,3,2,2,1,1],[9,7,5,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,1,1,1,1,1,1,1,1,1]},
{[14,7,7,5,3,2,1],[12,11,5,4,2,2,1,1,1],[9,6,4,4,3,2,2,2,2,2,2,1],[7,6,5,4,4,3,3,1,1,1,1,1,1,1]},
{[13,7,6,6,5,2],[10,10,9,3,2,2,1,1,1],[9,6,4,3,3,3,3,3,3,2],[6,6,5,5,5,4,2,1,1,1,1,1,1]},
{[13,7,5,5,4,3,1,1],[11,9,7,3,2,2,2,1,1,1],[10,7,4,3,3,3,3,2,2,1,1],[8,6,6,5,4,2,2,1,1,1,1,1,1]},
{[12,8,8,8,3],[10,10,10,6,1,1,1],[7,4,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,4,1,1,1,1]},
{[12,6,6,5,3,2,2,2,1],[11,6,5,5,3,2,2,2,2,1],[10,9,5,4,4,2,1,1,1,1,1],[9,8,5,4,4,3,1,1,1,1,1,1]},
{[11,8,7,7,6],[9,9,9,8,2,1,1],[7,5,4,4,4,4,4,4,3],[5,5,5,5,5,5,4,2,1,1,1]},
{[11,6,6,6,6,4],[9,5,5,4,4,4,4,4],[8,8,8,8,3,1,1,1,1],[6,6,6,6,5,5,1,1,1,1,1]},
{[10,8,6,6,5,3,1],[9,8,8,6,4,2,1,1],[8,6,5,5,4,4,3,3,1],[7,6,6,5,5,4,2,2,1,1]},
{[10,8,5,4,4,4,4],[9,8,4,4,4,4,4,2],[8,8,7,7,2,2,2,2,1],[7,7,7,7,3,2,2,2,1,1]},
{[9,7,6,6,5,2,2,2],[9,6,6,6,4,3,3,2],[8,8,7,5,4,4,1,1,1],[8,8,5,5,5,4,2,1,1]},
{[18,10,8,2,2],[17,13,3,3,2,2],[6,6,4,2,2,2,2,2,2,2,2,2,2,1,1,1,1],[5,5,3,3,3,3,3,3,2,2,1,1,1,1,1,1,1,1]},
{[15,11,10,3,1],[14,13,9,2,1,1],[6,4,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,2,1,1,1,1]},
{[15,9,6,5,3,1,1],[14,11,5,4,2,2,1,1],[8,6,4,4,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,2,2,2,1,1,1,1,1,1]},
{[15,6,5,5,5,2,2],[13,10,3,3,3,2,2,2,2],[9,9,5,2,2,2,2,2,2,2,1,1,1],[7,7,5,5,5,2,1,1,1,1,1,1,1,1,1]},
{[14,7,7,5,3,2,1,1],[13,9,7,3,2,2,2,1,1],[9,7,4,3,3,3,3,2,2,1,1,1,1],[8,6,5,4,4,3,3,1,1,1,1,1,1,1]},
{[14,6,5,5,3,3,2,1,1],[12,8,5,3,2,2,2,2,2,1,1],[11,9,4,3,3,2,2,2,1,1,1,1],[9,7,6,4,4,2,1,1,1,1,1,1,1,1]},
{[13,9,6,4,4,3,1],[12,10,7,3,3,2,2,1],[8,7,5,3,3,3,3,2,2,2,1,1],[7,6,6,5,3,3,2,2,2,1,1,1,1]},
{[13,8,6,5,5,2,1],[11,10,8,3,3,2,1,1,1],[9,6,5,3,3,3,3,3,2,2,1],[7,6,5,5,5,3,2,2,1,1,1,1,1]},
{[13,7,6,5,3,3,1,1,1],[12,8,7,4,2,2,2,1,1,1],[10,7,4,4,3,3,3,2,1,1,1,1],[9,6,6,4,4,3,2,1,1,1,1,1,1]},
{[12,10,5,5,4,2,2],[11,11,6,4,3,3,1,1],[8,6,6,4,3,3,2,2,2,2,2],[7,7,5,5,4,2,2,2,2,2,1,1]},
{[12,8,8,6,3,2,1],[11,10,7,6,3,1,1,1],[8,5,5,4,4,4,3,2,2,2,1],[7,6,5,4,4,4,3,3,1,1,1,1]},
{[12,8,7,6,2,2,2,1],[11,10,6,5,4,1,1,1,1],[9,5,5,5,4,3,2,2,2,2,1],[8,7,4,4,4,4,3,2,1,1,1,1]},
{[12,8,5,5,4,2,2,1,1],[11,9,6,4,3,3,1,1,1,1],[10,6,6,4,3,3,2,2,2,1,1],[9,7,5,5,4,2,2,2,1,1,1,1]},
{[12,7,5,5,4,2,2,2,1],[11,6,6,4,3,3,2,2,2,1],[10,9,6,4,3,3,1,1,1,1,1],[9,8,5,5,4,2,2,1,1,1,1,1]},
{[12,7,5,4,4,4,2,2],[11,7,4,4,4,3,3,2,2],[9,9,7,5,2,2,2,1,1,1,1],[8,8,6,6,3,2,2,1,1,1,1,1]},
{[11,9,4,4,4,4,2,2],[10,8,8,4,2,2,2,2,2],[9,9,4,4,3,3,3,3,1,1],[8,8,6,6,2,2,2,2,2,1,1]},
{[10,9,6,5,5,3,2],[9,9,8,5,4,2,2,1],[8,7,5,5,4,3,3,3,2],[7,7,6,5,5,3,2,2,2,1]},
{[9,9,6,6,5,5],[8,8,8,8,4,2,2],[7,7,5,5,4,4,4,4],[6,6,6,6,6,4,2,2,2]},
{[9,7,6,6,4,4,4],[8,8,5,5,5,5,3,1],[8,7,7,6,6,2,2,2],[7,7,7,7,4,4,2,1,1]},
{[18,11,8,4],[16,15,4,2,2,2],[6,6,3,3,2,2,2,2,2,2,2,2,2,2,2,1],[4,4,4,4,3,3,3,3,2,2,2,1,1,1,1,1,1,1]},
{[16,9,8,4,4],[14,13,6,2,2,2,2],[7,7,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,2,1,1,1,1,1,1,1]},
{[15,12,12,2],[14,14,11,1,1],[5,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[15,8,7,6,2,2,1],[13,12,5,4,3,1,1,1,1],[9,5,5,4,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,2,1,1,1,1,1,1,1]},
{[15,8,5,5,4,2,1,1],[14,10,4,4,3,2,2,1,1],[9,7,5,4,2,2,2,2,2,2,1,1,1,1],[8,6,5,5,4,2,2,2,1,1,1,1,1,1,1]},
{[14,11,8,7,1],[13,11,11,3,2,1],[6,5,4,3,3,3,3,3,3,3,3,1,1],[5,4,4,4,4,4,4,3,2,2,2,1,1,1]},
{[14,8,5,5,5,4],[11,11,8,2,2,2,2,2,1],[9,8,3,3,3,3,3,3,2,2,2],[6,6,6,6,5,2,2,2,1,1,1,1,1,1]},
{[14,6,6,6,6,3],[10,10,10,2,2,2,2,1,1,1],[10,7,3,3,3,3,3,3,3,3],[6,6,6,5,5,5,1,1,1,1,1,1,1,1]},
{[13,9,5,5,5,2,2],[11,11,7,3,3,3,1,1,1],[9,6,6,3,3,3,3,2,2,2,2],[7,7,5,5,5,2,2,2,2,1,1,1,1]},
{[13,8,8,7,4,1],[11,10,10,5,2,1,1,1],[8,5,4,4,4,3,3,3,3,3,1],[6,5,5,5,4,4,4,3,1,1,1,1,1]},
{[13,8,5,5,5,2,2,1],[11,10,7,3,3,3,1,1,1,1],[10,6,6,3,3,3,3,2,2,2,1],[8,7,5,5,5,2,2,2,1,1,1,1,1]},
{[13,8,5,3,3,3,3,2,1],[11,10,4,4,3,2,2,2,1,1,1],[11,8,5,4,2,2,2,2,2,2,1],[9,8,7,3,3,2,2,2,1,1,1,1,1]},
{[13,7,7,4,4,3,2,1],[11,10,6,5,2,2,2,1,1,1],[10,7,4,4,4,3,2,2,2,2,1],[8,7,6,5,3,3,3,1,1,1,1,1,1]},
{[13,7,5,5,5,2,2,2],[11,6,6,3,3,3,3,2,2,2],[10,10,7,3,3,3,1,1,1,1,1],[8,8,5,5,5,2,2,1,1,1,1,1,1]},
{[12,9,9,5,2,2,2],[11,11,8,4,4,1,1,1],[8,5,5,5,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,1,1,1]},
{[12,9,8,4,3,3,2],[11,11,6,5,4,2,1,1],[8,6,5,5,4,3,2,2,2,2,2],[7,7,6,4,3,3,3,3,2,1,1,1]},
{[12,7,7,7,4,3,1],[10,9,9,5,4,1,1,1,1],[9,5,5,5,4,3,3,3,3,1],[7,6,6,5,4,4,4,1,1,1,1,1]},
{[12,7,6,4,4,3,2,2,1],[11,7,5,4,4,3,2,2,2,1],[10,9,6,5,3,2,2,1,1,1,1],[9,8,6,5,3,3,2,1,1,1,1,1]},
{[12,6,6,6,5,5,1],[10,6,4,4,4,4,4,4,1],[9,8,8,8,2,2,1,1,1,1],[7,6,6,6,6,4,1,1,1,1,1,1]},
{[11,9,8,7,2,2,2],[10,10,9,5,4,1,1,1],[8,5,5,5,4,3,3,3,3,2],[7,7,4,4,4,4,4,3,2,1,1]},
{[11,9,6,5,4,3,3],[10,9,8,5,3,2,2,2],[8,8,5,4,4,3,3,3,2,1],[7,7,7,5,4,3,2,2,2,1,1]},
{[11,8,8,6,3,3,2],[10,10,7,5,5,2,1,1],[8,6,5,5,5,3,3,2,2,2],[7,7,6,4,4,4,3,3,1,1,1]},
{[11,8,8,5,3,2,2,2],[10,10,7,4,4,3,1,1,1],[9,6,6,5,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,1,1,1]},
{[11,8,7,3,3,3,2,2,2],[10,10,5,4,3,3,3,1,1,1],[10,7,7,4,3,2,2,2,2,2],[9,9,6,3,3,3,3,2,1,1,1]},
{[11,8,6,6,4,4,1,1],[10,8,8,6,3,3,1,1,1],[9,6,6,4,4,4,3,3,1,1],[8,6,6,6,4,4,2,2,1,1,1]},
{[10,10,5,5,5,3,3],[9,9,9,4,4,2,2,2],[8,8,5,5,3,3,3,3,3],[7,7,7,5,5,2,2,2,2,2]},
{[10,7,7,7,4,4,2],[9,9,6,6,6,3,1,1],[8,6,6,5,5,5,2,2,2],[7,7,6,6,4,4,4,1,1,1]},
{[8,7,6,6,6,6,2],[8,6,6,6,6,5,4],[7,7,7,7,6,5,1,1],[7,7,6,6,6,6,2,1]},
{[16,10,10,4,2],[14,14,8,2,2,1,1],[7,5,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,1,1,1,1,1,1]},
{[16,9,8,5,3,1],[14,13,6,3,2,2,1,1],[8,6,4,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,2,1,1,1,1,1,1,1]},
{[16,7,7,6,4,2],[13,13,4,3,3,2,2,1,1],[9,7,5,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,1,1,1,1,1,1,1,1,1]},
{[15,7,6,6,4,2,2],[12,12,5,3,3,2,2,1,1,1],[10,7,5,3,3,2,2,2,2,2,2,2],[7,7,5,5,4,4,2,1,1,1,1,1,1,1,1]},
{[14,9,7,6,6],[11,11,11,3,2,2,1,1],[8,6,4,3,3,3,3,3,3,3,3],[5,5,5,5,5,5,3,2,2,1,1,1,1,1]},
{[14,9,6,5,4,4],[12,11,8,3,2,2,2,2],[8,8,4,3,3,3,3,3,2,2,2,1],[6,6,6,6,4,3,2,2,2,1,1,1,1,1]},
{[14,8,4,4,4,3,2,2,1],[13,9,4,4,3,2,2,2,2,1],[10,9,5,4,2,2,2,2,2,1,1,1,1],[9,8,6,5,2,2,2,2,1,1,1,1,1,1]},
{[14,6,6,5,3,2,2,2,1,1],[13,7,6,4,2,2,2,2,2,1,1],[11,9,4,4,3,3,2,1,1,1,1,1,1],[10,8,5,4,4,3,1,1,1,1,1,1,1,1]},
{[13,10,9,4,4,2],[12,12,7,6,3,1,1],[7,5,5,4,4,4,3,2,2,2,2,2],[6,6,5,5,3,3,3,3,3,2,1,1,1]},
{[13,9,8,6,4,1,1],[12,10,9,5,3,1,1,1],[8,5,5,4,4,3,3,3,3,2,1,1],[7,5,5,5,4,4,3,3,2,1,1,1,1]},
{[13,7,7,7,2,2,2,2],[11,11,5,5,5,1,1,1,1,1],[10,5,5,5,5,2,2,2,2,2,2],[8,8,4,4,4,4,4,1,1,1,1,1,1]},
{[13,7,5,5,4,2,2,2,2],[12,7,5,4,4,2,2,2,2,2],[10,10,5,5,3,2,2,1,1,1,1,1],[9,9,5,5,4,2,2,1,1,1,1,1,1]},
{[12,10,9,9,2],[11,11,10,8,1,1],[6,4,4,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,4,4,2,1,1]},
{[12,7,7,4,3,3,2,2,2],[11,7,6,4,4,2,2,2,2,2],[10,10,5,5,3,3,2,1,1,1,1],[9,9,6,4,3,3,3,1,1,1,1,1]},
{[11,11,6,5,5,4],[10,10,10,4,3,3,2],[7,7,6,4,3,3,3,3,3,3],[6,6,6,6,5,3,2,2,2,2,2]},
{[11,9,6,5,4,4,2,1],[10,9,8,5,3,3,2,1,1],[9,7,6,4,4,3,3,3,2,1],[8,7,6,6,4,3,2,2,2,1,1]},
{[10,10,5,5,5,4,2,1],[9,9,9,4,4,3,2,1,1],[9,7,6,5,3,3,3,3,3],[8,7,6,6,5,2,2,2,2,2]},
{[10,8,8,7,7,2],[9,9,8,8,6,1,1],[7,5,5,5,5,5,4,4,2],[6,6,5,5,5,5,5,3,1,1]},
{[10,7,7,6,4,3,3,2],[9,9,6,5,5,4,2,1,1],[9,7,6,6,5,3,2,2,2],[8,8,7,5,4,4,3,1,1,1]},
{[20,14,7,2],[19,16,3,3,2],[5,5,4,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1],[4,4,3,3,3,3,3,2,2,2,2,2,2,2,1,1,1,1,1,1]},
{[17,11,7,5,2,1],[16,13,6,3,2,2,1],[7,6,4,3,3,3,2,2,2,2,2,2,2,1,1,1],[6,5,4,4,4,3,3,2,2,2,2,1,1,1,1,1,1]},
{[16,12,11,3,1],[15,14,10,2,1,1],[6,4,3,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,3,2,1,1,1,1]},
{[16,10,7,5,3,1,1],[15,12,6,4,2,2,1,1],[8,6,4,4,3,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,3,2,2,2,1,1,1,1,1,1]},
{[16,6,6,6,5,3,1],[13,12,3,3,3,3,2,2,1,1],[10,8,6,2,2,2,2,2,2,2,2,2,1],[7,6,6,5,5,4,1,1,1,1,1,1,1,1,1,1]},
{[15,11,8,2,2,2,2,1],[14,13,5,5,2,1,1,1,1],[9,5,4,4,4,2,2,2,2,2,2,2,2,1],[8,7,3,3,3,3,3,3,2,2,2,1,1,1,1]},
{[15,8,5,5,4,4,2],[12,12,5,3,3,2,2,2,1,1],[10,8,5,3,3,2,2,2,2,2,2,2],[7,7,6,6,4,2,2,2,1,1,1,1,1,1,1]},
{[15,7,5,4,4,4,3,1],[12,10,5,3,2,2,2,2,2,2,1],[11,10,4,3,3,2,2,2,2,2,1,1],[8,7,7,6,3,2,2,1,1,1,1,1,1,1,1]},
{[14,9,6,5,5,3,1],[12,11,8,3,3,2,2,1,1],[9,7,5,3,3,3,3,3,2,2,2,1],[7,6,6,5,5,3,2,2,2,1,1,1,1,1]},
{[14,8,7,7,5,2],[11,11,10,4,2,2,1,1,1],[9,6,4,4,3,3,3,3,3,3,2],[6,6,5,5,5,4,4,2,1,1,1,1,1,1]},
{[14,8,7,5,3,3,1,1,1],[13,10,6,4,4,2,1,1,1,1],[10,6,5,5,3,3,2,2,2,2,1,1,1],[9,6,6,4,4,3,3,2,1,1,1,1,1,1]},
{[14,8,6,5,5,3,1,1],[12,10,8,3,3,2,2,1,1,1],[10,7,5,3,3,3,3,3,2,2,1,1],[8,6,6,5,5,3,2,2,1,1,1,1,1,1]},
{[14,8,5,4,4,4,2,2],[11,11,6,3,3,2,2,2,1,1,1],[11,8,5,3,3,3,2,2,2,2,2],[8,8,6,6,3,2,2,2,1,1,1,1,1,1]},
{[14,6,6,5,5,3,2,2],[12,7,5,3,3,3,3,3,2,2],[10,10,8,3,3,2,2,1,1,1,1,1],[8,8,6,5,5,3,1,1,1,1,1,1,1,1]},
{[13,9,9,9,3],[11,11,11,7,1,1,1],[7,4,4,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,4,4,1,1,1,1]},
{[13,9,8,6,2,2,2,1],[12,11,7,5,4,1,1,1,1],[9,5,5,5,4,3,3,2,2,2,2,1],[8,7,4,4,4,4,3,3,2,1,1,1,1]},
{[13,8,4,4,4,4,3,3],[12,8,4,4,3,3,3,3,3],[9,9,9,4,2,2,2,2,1,1,1,1],[8,8,8,6,2,2,2,2,1,1,1,1,1]},
{[13,7,7,6,5,3,2],[10,10,9,5,3,2,1,1,1,1],[10,6,5,4,4,3,3,3,3,2],[7,7,6,5,5,4,3,1,1,1,1,1,1]},
{[13,7,7,5,3,3,2,1,1,1],[12,9,6,4,4,3,1,1,1,1,1],[11,6,6,5,3,3,2,2,2,1,1,1],[10,7,6,4,4,3,3,1,1,1,1,1,1]},
{[12,10,8,8,5],[11,10,10,8,2,2],[6,6,4,4,4,4,4,4,3,3,1],[5,5,5,5,5,4,4,4,2,2,1,1]},
{[12,7,7,6,4,4,1,1,1],[11,8,7,7,3,3,1,1,1,1],[10,6,6,4,4,4,4,2,1,1,1],[9,6,6,6,4,4,3,1,1,1,1,1]},
{[11,10,5,5,4,4,3,1],[10,9,9,4,3,3,2,2,1],[9,8,6,4,3,3,3,3,3,1],[8,7,7,6,4,2,2,2,2,2,1]},
{[11,8,7,7,7,3],[9,9,9,8,5,1,1,1],[8,5,5,5,5,4,4,4,3],[6,6,6,5,5,5,5,2,1,1,1]},
{[11,7,7,7,4,3,3,1],[10,9,6,6,6,2,2,1,1],[9,7,5,5,5,5,2,2,2,1],[8,7,7,5,4,4,4,1,1,1,1]},
{[10,8,7,7,5,2,2,2],[9,9,8,6,4,4,1,1,1],[9,6,6,6,4,4,3,3,2],[8,8,5,5,5,4,4,2,1,1]},
{[10,8,7,4,4,4,3,3],[9,9,6,4,4,4,4,2,1],[9,8,7,7,3,3,2,2,2],[8,8,8,6,3,3,3,2,1,1]},
{[10,7,7,6,5,4,3,1],[9,8,7,6,6,3,2,1,1],[9,7,6,5,5,5,3,2,1],[8,7,7,6,5,4,3,1,1,1]},
{[19,12,9,3,1],[17,16,5,2,2,1,1],[7,5,3,3,3,2,2,2,2,2,2,2,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,2,2,2,1,1,1,1,1,1,1]},
{[17,10,9,4,4],[15,14,7,2,2,2,2],[7,7,3,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[16,13,13,2],[15,15,12,1,1],[5,3,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[16,9,8,6,2,2,1],[14,13,6,4,3,1,1,1,1],[9,5,5,4,3,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,3,2,1,1,1,1,1,1,1]},
{[16,7,6,5,5,3,1,1],[14,11,4,3,3,3,2,2,1,1],[10,8,6,3,2,2,2,2,2,2,2,1,1,1],[8,6,6,5,5,3,2,1,1,1,1,1,1,1,1,1]},
{[15,8,7,7,2,2,2,1],[13,12,5,5,4,1,1,1,1,1],[10,5,5,5,4,2,2,2,2,2,2,2,1],[8,7,4,4,4,4,4,2,1,1,1,1,1,1,1]},
{[15,7,5,5,4,3,3,1,1],[12,10,5,3,3,2,2,2,2,1,1,1],[12,9,5,3,3,2,2,2,2,2,1,1],[9,7,7,5,4,2,2,1,1,1,1,1,1,1,1]},
{[15,6,6,6,6,4,1],[11,10,10,2,2,2,2,2,1,1,1],[11,8,3,3,3,3,3,3,3,3,1],[7,6,6,6,5,5,1,1,1,1,1,1,1,1,1]},
{[14,11,10,5,4],[13,13,8,7,2,1],[6,5,4,4,4,4,4,3,2,2,2,2,2],[5,5,5,5,4,3,3,3,3,3,2,1,1,1]},
{[14,10,7,5,4,3,1],[13,11,8,4,3,2,2,1],[8,7,5,4,3,3,3,3,2,2,2,1,1],[7,6,6,5,4,3,3,2,2,2,1,1,1,1]},
{[14,9,7,6,5,2,1],[12,11,9,4,3,2,1,1,1],[9,6,5,4,3,3,3,3,3,2,2,1],[7,6,5,5,5,4,3,2,2,1,1,1,1,1]},
{[14,9,5,5,5,3,2,1],[12,11,7,3,3,3,2,1,1,1],[10,7,6,3,3,3,3,2,2,2,2,1],[8,7,6,5,5,2,2,2,2,1,1,1,1,1]},
{[14,8,7,5,4,3,1,1,1],[13,9,8,4,3,2,2,1,1,1],[10,7,5,4,3,3,3,3,2,1,1,1,1],[9,6,6,5,4,3,3,2,1,1,1,1,1,1]},
{[14,6,6,5,4,3,3,2,1],[13,7,5,4,3,3,3,3,2,1],[10,9,8,4,3,2,2,1,1,1,1,1,1],[9,8,7,5,4,3,1,1,1,1,1,1,1,1]},
{[13,11,6,6,4,2,2],[12,12,7,5,3,3,1,1],[8,6,6,4,4,3,3,2,2,2,2,2],[7,7,5,5,4,4,2,2,2,2,2,1,1]},
{[13,10,10,5,2,2,2],[12,12,9,4,4,1,1,1],[8,5,5,5,3,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,3,1,1,1]},
{[13,9,6,5,5,2,2,1,1],[12,10,7,4,4,3,1,1,1,1],[10,6,6,5,3,3,3,2,2,2,1,1],[9,7,5,5,5,3,2,2,2,1,1,1,1]},
{[13,8,7,4,4,4,3,1],[11,10,7,6,2,2,2,2,1,1],[10,8,4,4,4,4,3,2,2,2,1],[8,7,7,6,3,3,3,2,1,1,1,1,1]},
{[13,7,6,5,5,5,2,1],[11,7,4,4,4,4,4,3,2,1],[10,9,8,7,2,2,2,1,1,1,1],[8,7,6,6,6,3,2,1,1,1,1,1,1]},
{[12,10,6,5,5,2,2,2],[11,11,6,6,3,3,2,1,1],[9,7,6,4,4,4,2,2,2,2,2],[8,8,5,5,5,3,2,2,2,2,1,1]},
{[12,9,9,6,3,3,2],[11,11,8,5,5,2,1,1],[8,6,5,5,5,3,3,3,2,2,2],[7,7,6,4,4,4,3,3,3,1,1,1]},
{[12,9,9,5,3,2,2,2],[11,11,8,4,4,3,1,1,1],[9,6,6,5,3,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,3,1,1,1]},
{[12,8,6,5,5,5,3],[10,7,5,4,4,4,4,3,3],[9,9,9,7,3,2,2,1,1,1],[7,7,7,6,6,3,2,2,1,1,1,1]},
{[12,8,6,4,4,4,3,2,1],[11,8,5,4,4,4,3,2,2,1],[10,9,7,6,3,2,2,2,1,1,1],[9,8,7,6,3,3,2,2,1,1,1,1]},
{[12,7,7,7,7,4],[9,9,9,9,4,1,1,1,1],[9,5,5,5,4,4,4,4,4],[6,6,6,6,5,5,5,1,1,1,1,1]},
{[11,9,8,7,3,2,2,2],[10,10,9,5,4,3,1,1,1],[9,6,6,5,4,3,3,3,3,2],[8,8,5,4,4,4,4,3,2,1,1]},
{[11,9,7,7,6,3,1],[10,9,9,7,5,2,1,1],[8,6,5,5,5,4,4,3,3,1],[7,6,6,5,5,5,4,2,2,1,1]},
{[11,8,8,8,5,4],[10,10,7,7,7,2,1],[7,6,5,5,5,5,5,2,2,2],[6,6,6,6,5,4,4,4,1,1,1]},
{[11,8,8,7,4,4,2],[10,10,7,6,6,3,1,1],[8,6,6,5,5,5,3,2,2,2],[7,7,6,6,4,4,4,3,1,1,1]},
{[11,8,8,5,3,3,2,2,2],[10,10,7,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,2,2,2],[9,9,6,4,4,3,3,3,1,1,1]},
{[11,8,8,4,3,2,2,2,2,2],[11,8,7,3,3,3,3,2,2,2],[10,10,7,3,3,3,3,2,1,1,1],[10,10,5,4,3,3,3,3,1,1,1]},
{[11,8,7,4,3,3,3,3,2],[10,10,5,4,4,4,3,2,1,1],[10,8,7,6,3,2,2,2,2,2],[9,9,8,4,3,3,3,2,1,1,1]},
{[9,7,7,7,6,6,2],[8,8,7,7,7,5,1,1],[8,6,6,6,6,5,5,2],[7,7,6,6,6,6,4,1,1]},
{[18,9,8,6,4],[15,15,4,3,3,2,2,1],[8,7,5,3,2,2,2,2,2,2,2,2,2,2,2],[5,5,5,5,4,4,3,3,2,1,1,1,1,1,1,1,1,1]},
{[17,11,11,4,2],[15,15,9,2,2,1,1],[7,5,3,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[17,10,9,5,3,1],[15,14,7,3,2,2,1,1],[8,6,4,3,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,3,2,1,1,1,1,1,1,1]},
{[17,8,8,6,4,2],[14,14,5,3,3,2,2,1,1],[9,7,5,3,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,3,1,1,1,1,1,1,1,1,1]},
{[16,11,10,6,2],[14,14,10,3,2,1,1],[7,5,4,3,3,3,3,3,3,3,2,2,2,2],[5,5,4,4,4,4,3,3,3,3,2,1,1,1,1,1]},
{[16,9,8,8,3,1],[14,12,10,2,2,2,2,1],[8,7,3,3,3,3,3,3,3,3,2,2,1,1],[6,5,5,4,4,4,4,4,2,1,1,1,1,1,1,1]},
{[16,6,6,5,4,4,4],[12,11,3,3,3,3,2,2,2,2,2],[11,11,6,2,2,2,2,2,2,2,2,1],[7,7,7,7,4,3,1,1,1,1,1,1,1,1,1,1]},
{[15,9,6,6,5,4],[12,12,9,3,2,2,2,2,1],[9,8,4,3,3,3,3,3,3,2,2,2],[6,6,6,6,5,4,2,2,2,1,1,1,1,1,1]},
{[15,7,7,7,6,3],[11,11,11,3,2,2,2,1,1,1],[10,7,4,3,3,3,3,3,3,3,3],[6,6,6,5,5,5,4,1,1,1,1,1,1,1,1]},
{[15,7,7,6,4,2,2,2],[12,12,5,5,3,2,2,1,1,1,1],[11,7,5,4,4,2,2,2,2,2,2,2],[8,8,5,5,4,4,3,1,1,1,1,1,1,1,1]},
{[15,7,6,6,5,4,1,1],[12,10,9,3,2,2,2,2,1,1,1],[11,8,4,3,3,3,3,3,3,2,1,1],[8,6,6,6,5,4,2,1,1,1,1,1,1,1,1]},
{[15,6,6,6,5,4,2,1],[12,8,4,3,3,3,3,3,3,2,1],[11,10,9,3,2,2,2,2,1,1,1,1],[8,7,6,6,5,4,1,1,1,1,1,1,1,1,1]},
{[15,6,6,6,4,2,2,2,1,1],[13,7,7,4,2,2,2,2,2,2,1,1],[12,10,4,4,3,3,3,1,1,1,1,1,1],[10,8,5,5,4,4,1,1,1,1,1,1,1,1,1]},
{[14,12,7,6,3,3],[13,13,8,4,4,2,1],[7,6,5,5,3,3,3,3,2,2,2,2,2],[6,6,6,4,4,4,3,2,2,2,2,2,1,1]},
{[14,10,6,6,5,2,2],[12,12,8,4,3,3,1,1,1],[9,6,6,4,3,3,3,3,2,2,2,2],[7,7,5,5,5,4,2,2,2,2,1,1,1,1]},
{[14,9,9,8,4,1],[12,11,11,6,2,1,1,1],[8,5,4,4,4,4,3,3,3,3,3,1],[6,5,5,5,4,4,4,4,3,1,1,1,1,1]},
{[14,8,8,7,2,2,2,2],[12,12,6,5,5,1,1,1,1,1],[10,5,5,5,5,3,2,2,2,2,2,2],[8,8,4,4,4,4,4,3,1,1,1,1,1,1]},
{[14,7,7,7,3,2,2,2,1],[12,11,5,5,5,2,1,1,1,1,1],[11,6,5,5,5,2,2,2,2,2,2,1],[9,8,5,4,4,4,4,1,1,1,1,1,1,1]},
{[14,7,6,6,6,3,3],[11,7,4,4,4,3,3,3,3,3],[10,10,10,5,2,2,2,1,1,1,1],[7,7,7,5,5,5,2,1,1,1,1,1,1,1]},
{[14,7,6,6,4,2,2,2,2],[12,7,5,5,4,2,2,2,2,2,2],[11,11,5,5,4,2,2,1,1,1,1,1],[9,9,5,5,4,4,2,1,1,1,1,1,1,1]},
{[13,10,6,5,5,4,2],[11,11,9,4,3,3,2,1,1],[9,7,6,4,3,3,3,3,3,2,2],[7,7,6,6,5,3,2,2,2,2,1,1,1]},
{[13,8,7,7,4,2,2,2],[11,11,7,5,5,2,1,1,1,1],[10,6,5,5,5,3,3,2,2,2,2],[8,8,5,5,4,4,4,2,1,1,1,1,1]},
{[13,7,7,5,5,4,2,1,1],[11,9,7,7,3,2,2,1,1,1,1],[11,7,5,4,4,4,4,2,2,1,1],[9,7,6,6,5,3,3,1,1,1,1,1,1]},
{[12,9,8,4,4,3,3,2],[11,11,6,5,4,4,2,1,1],[9,7,6,6,4,3,2,2,2,2,2],[8,8,7,5,3,3,3,3,2,1,1,1]},
{[12,9,7,4,4,4,2,2,1],[11,10,7,5,3,3,3,1,1,1],[10,7,7,4,4,3,3,2,2,2,1],[9,8,6,6,3,3,3,2,2,1,1,1]},
{[11,10,7,6,6,3,2],[10,10,9,6,5,2,2,1],[8,7,5,5,5,4,3,3,3,2],[7,7,6,5,5,5,3,2,2,2,1]},
{[11,8,8,6,4,3,3,2],[10,10,7,5,5,4,2,1,1],[9,7,6,6,5,3,3,2,2,2],[8,8,7,5,4,4,3,3,1,1,1]},
{[11,8,6,6,4,4,4,2],[10,8,5,5,5,4,4,2,2],[9,9,7,7,5,2,2,2,1,1],[8,8,7,7,4,4,2,2,1,1,1]},
{[10,9,5,5,5,5,4,2],[10,8,6,5,4,4,4,4],[8,8,8,8,4,3,2,2,1,1],[8,8,7,7,6,2,2,2,2,1]},
{[10,7,7,6,6,6,3],[9,6,6,6,5,5,5,3],[8,8,8,7,7,4,1,1,1],[7,7,7,6,6,6,3,1,1,1]},
{[17,13,12,3,1],[16,15,11,2,1,1],[6,4,3,3,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,3,3,2,1,1,1,1]},
{[17,11,8,5,3,1,1],[16,13,7,4,2,2,1,1],[8,6,4,4,3,3,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,3,3,2,2,2,1,1,1,1,1,1]},
{[16,10,10,3,3,2,1,1],[15,13,6,6,2,1,1,1,1],[9,5,4,4,4,4,2,2,2,2,2,2,2,1,1],[8,6,5,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[16,7,7,5,4,4,1,1,1],[14,11,5,3,3,3,3,1,1,1,1],[11,7,7,3,3,2,2,2,2,2,2,1,1,1],[9,6,6,6,4,3,3,1,1,1,1,1,1,1,1,1]},
{[16,6,6,6,5,3,2,1,1],[13,11,4,3,3,3,3,2,1,1,1,1],[12,8,7,3,2,2,2,2,2,2,2,1,1],[9,7,6,5,5,4,1,1,1,1,1,1,1,1,1,1]},
{[15,11,8,3,2,2,2,2,1],[14,13,5,5,3,2,1,1,1,1],[10,6,5,4,4,2,2,2,2,2,2,2,2,1],[9,8,4,3,3,3,3,3,2,2,2,1,1,1,1]},
{[15,10,7,6,4,4],[13,12,9,4,2,2,2,2],[8,8,4,4,3,3,3,3,3,2,2,2,1],[6,6,6,6,4,4,3,2,2,2,1,1,1,1,1]},
{[15,7,7,6,4,4,1,1,1],[13,9,9,4,2,2,2,2,1,1,1],[11,8,4,4,3,3,3,3,3,1,1,1,1],[9,6,6,6,4,4,3,1,1,1,1,1,1,1,1]},
{[15,7,7,4,4,4,2,1,1,1],[13,10,6,3,3,3,3,1,1,1,1,1],[12,7,7,3,3,3,2,2,2,2,1,1,1],[10,7,6,6,3,3,3,1,1,1,1,1,1,1,1]},
{[15,6,6,6,4,4,3,1,1],[13,8,4,4,3,3,3,3,3,1,1],[11,9,9,4,2,2,2,2,1,1,1,1,1],[9,7,7,6,4,4,1,1,1,1,1,1,1,1,1]},
{[14,10,9,7,4,1,1],[13,11,10,6,3,1,1,1],[8,5,5,4,4,4,3,3,3,3,2,1,1],[7,5,5,5,4,4,4,3,3,2,1,1,1,1]},
{[14,10,9,6,2,2,2,1],[13,12,8,5,4,1,1,1,1],[9,5,5,5,4,3,3,3,2,2,2,2,1],[8,7,4,4,4,4,3,3,3,2,1,1,1,1]},
{[14,10,5,5,4,3,3,1,1],[13,11,6,4,3,3,3,1,1,1],[10,7,7,4,3,3,2,2,2,2,2,1,1],[9,7,7,5,4,2,2,2,2,2,1,1,1,1]},
{[14,8,7,6,3,3,2,1,1,1],[13,10,6,5,4,3,1,1,1,1,1],[11,6,6,5,4,3,2,2,2,2,1,1,1],[10,7,6,4,4,4,3,2,1,1,1,1,1,1]},
{[13,13,8,6,6],[12,12,12,4,4,2],[6,6,5,5,3,3,3,3,3,3,3,3],[5,5,5,5,5,5,3,3,2,2,2,2,2]},
{[13,11,10,10,2],[12,12,11,9,1,1],[6,4,4,4,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,4,4,4,2,1,1]},
{[13,7,7,7,6,5,1],[10,9,9,9,3,2,1,1,1,1],[10,6,5,4,4,4,4,4,4,1],[7,6,6,6,6,5,4,1,1,1,1,1,1]},
{[12,12,7,6,6,3],[11,11,11,5,4,2,2],[7,7,5,5,4,3,3,3,3,3,3],[6,6,6,5,5,5,3,2,2,2,2,2]},
{[12,10,9,7,7,1],[11,10,10,9,4,1,1],[7,5,5,5,4,4,4,4,4,3,1],[6,5,5,5,5,5,5,3,3,2,1,1]},
{[12,10,7,6,5,3,3],[11,10,9,6,4,2,2,2],[8,8,5,5,4,4,3,3,3,2,1],[7,7,7,5,5,4,3,2,2,2,1,1]},
{[12,9,7,7,5,4,1,1],[11,9,9,7,4,3,1,1,1],[9,6,6,5,4,4,4,3,3,1,1],[8,6,6,6,5,4,4,2,2,1,1,1]},
{[12,8,8,6,5,2,2,2,1],[11,10,7,6,4,4,1,1,1,1],[10,6,6,6,4,4,3,2,2,2,1],[9,8,5,5,5,4,3,3,1,1,1,1]},
{[12,8,7,7,4,4,2,1,1],[11,9,8,6,4,4,1,1,1,1],[10,6,6,6,4,4,3,3,2,1,1],[9,7,6,6,4,4,4,2,1,1,1,1]},
{[12,8,7,6,4,2,2,2,2,1],[11,10,6,5,4,4,2,1,1,1,1],[11,7,6,6,4,3,2,2,2,2,1],[10,9,5,5,4,4,3,2,1,1,1,1]},
{[11,11,6,6,6,3,3],[10,10,10,5,5,2,2,2],[8,8,5,5,5,3,3,3,3,3],[7,7,7,5,5,5,2,2,2,2,2]},
{[11,7,6,6,6,6,4],[10,6,6,5,5,5,5,4],[8,8,8,8,7,3,1,1,1,1],[7,7,7,7,6,6,2,1,1,1,1]},
{[10,10,7,7,7,5],[9,9,9,9,6,2,2],[7,7,5,5,5,5,4,4,4],[6,6,6,6,6,5,5,2,2,2]},
{[10,8,7,7,6,3,3,2],[9,9,8,6,5,5,2,1,1],[9,7,6,6,6,4,3,3,2],[8,8,7,5,5,5,4,2,1,1]},
{[10,8,7,7,5,3,2,2,2],[10,7,7,6,4,4,3,3,2],[9,9,8,6,4,4,3,1,1,1],[9,9,6,5,5,4,4,2,1,1]},
{[10,8,7,6,6,5,3,1],[9,8,8,7,6,4,2,1,1],[9,7,6,6,5,5,4,3,1],[8,7,7,6,6,5,3,2,1,1]},
{[10,7,7,7,5,4,4,2],[9,9,6,6,6,5,3,1,1],[9,7,7,6,6,5,2,2,2],[8,8,7,7,5,4,4,1,1,1]},
{[9,9,6,6,6,6,3,1],[9,7,6,6,6,4,4,4],[8,8,8,8,5,5,2,1,1],[8,7,7,6,6,6,2,2,2]},
{[21,16,8,2],[19,19,5,2,1,1],[6,4,3,3,3,2,2,2,2,2,2,2,2,2,2,2,2,2,2],[4,4,3,3,3,3,3,3,2,2,2,2,2,2,2,2,1,1,1,1,1]},
{[20,15,8,4],[18,18,6,2,2,1],[6,5,3,3,3,3,2,2,2,2,2,2,2,2,2,2,2,2],[4,4,4,4,3,3,3,3,2,2,2,2,2,2,2,1,1,1,1,1]},
{[18,11,10,4,4],[16,15,8,2,2,2,2],[7,7,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[17,14,14,2],[16,16,13,1,1],[5,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[17,10,9,6,2,2,1],[15,14,7,4,3,1,1,1,1],[9,5,5,4,3,3,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,3,3,2,1,1,1,1,1,1,1]},
{[17,10,6,6,4,2,1,1],[16,12,5,5,3,2,2,1,1],[9,7,5,4,4,2,2,2,2,2,2,2,1,1,1,1],[8,6,5,5,4,4,2,2,2,2,1,1,1,1,1,1,1]},
{[17,8,6,6,5,3,1,1],[15,12,4,4,3,3,2,2,1,1],[10,8,6,4,2,2,2,2,2,2,2,2,1,1,1],[8,6,6,5,5,4,2,2,1,1,1,1,1,1,1,1,1]},
{[17,6,6,6,6,4,2],[13,13,3,3,3,3,3,2,2,1,1],[11,9,7,2,2,2,2,2,2,2,2,2,2],[7,7,6,6,5,5,1,1,1,1,1,1,1,1,1,1,1]},
{[17,6,6,6,6,4,1,1],[14,12,3,3,3,3,3,3,1,1,1],[11,8,8,2,2,2,2,2,2,2,2,2,1,1],[8,6,6,6,5,5,1,1,1,1,1,1,1,1,1,1,1]},
{[16,11,8,4,4,4],[14,14,6,6,2,2,2,1],[8,7,4,4,4,4,2,2,2,2,2,2,2,2],[6,6,6,6,3,3,3,3,2,2,2,1,1,1,1,1]},
{[16,9,8,7,2,2,2,1],[14,13,6,5,4,1,1,1,1,1],[10,5,5,5,4,3,2,2,2,2,2,2,2,1],[8,7,4,4,4,4,4,3,2,1,1,1,1,1,1,1]},
{[16,8,6,6,6,5],[12,12,10,2,2,2,2,2,2,1],[10,9,3,3,3,3,3,3,3,3,2,2],[6,6,6,6,6,5,2,2,1,1,1,1,1,1,1,1]},
{[16,7,6,6,6,5,1],[12,11,10,2,2,2,2,2,2,1,1],[11,9,3,3,3,3,3,3,3,3,2,1],[7,6,6,6,6,5,2,1,1,1,1,1,1,1,1,1]},
{[16,7,6,5,5,3,3,1,1],[13,11,5,3,3,3,2,2,2,1,1,1],[12,9,6,3,3,2,2,2,2,2,2,1,1],[9,7,7,5,5,3,2,1,1,1,1,1,1,1,1,1]},
{[16,6,6,6,6,5,2],[12,9,3,3,3,3,3,3,3,3,2],[11,11,10,2,2,2,2,2,2,1,1,1],[7,7,6,6,6,5,1,1,1,1,1,1,1,1,1,1]},
{[15,10,8,4,4,4,2],[13,13,6,6,3,2,2,1,1],[9,7,5,4,4,4,2,2,2,2,2,2,2],[7,7,6,6,3,3,3,3,2,2,1,1,1,1,1]},
{[15,10,7,6,5,3,1],[13,12,9,4,3,2,2,1,1],[9,7,5,4,3,3,3,3,3,2,2,2,1],[7,6,6,5,5,4,3,2,2,2,1,1,1,1,1]},
{[15,9,8,8,5,2],[12,12,11,5,2,2,1,1,1],[9,6,4,4,4,3,3,3,3,3,3,2],[6,6,5,5,5,4,4,4,2,1,1,1,1,1,1]},
{[15,9,5,5,5,4,2,2],[12,12,7,3,3,3,2,2,1,1,1],[11,8,6,3,3,3,3,2,2,2,2,2],[8,8,6,6,5,2,2,2,2,1,1,1,1,1,1]},
{[15,8,5,5,4,3,3,2,1,1],[13,9,5,4,3,3,2,2,2,2,1,1],[12,10,6,4,3,2,2,2,2,1,1,1,1],[10,8,7,5,4,2,2,2,1,1,1,1,1,1,1]},
{[15,7,6,6,6,3,2,2],[12,7,6,3,3,3,3,3,3,2,2],[11,11,9,3,3,3,2,1,1,1,1,1],[8,8,6,5,5,5,2,1,1,1,1,1,1,1,1]},
{[14,11,11,5,2,2,2],[13,13,10,4,4,1,1,1],[8,5,5,5,3,3,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,3,3,1,1,1]},
{[14,11,10,5,5,2],[13,13,8,7,4,1,1],[7,5,5,5,4,4,4,3,2,2,2,2,2],[6,6,5,5,5,3,3,3,3,3,2,1,1,1]},
{[14,10,10,10,3],[12,12,12,8,1,1,1],[7,4,4,4,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,4,4,4,1,1,1,1]},
{[14,9,8,4,4,4,2,2],[12,12,6,6,3,3,2,1,1,1],[10,7,6,4,4,4,2,2,2,2,2,2],[8,8,6,6,3,3,3,3,2,1,1,1,1,1]},
{[14,9,7,4,4,3,3,2,1],[13,10,7,5,3,2,2,2,2,1],[10,9,5,4,4,3,3,2,2,2,1,1,1],[9,8,7,5,3,3,3,2,2,1,1,1,1,1]},
{[14,9,6,3,3,3,3,3,2,1],[12,11,4,4,4,3,2,2,2,1,1,1],[12,9,6,5,2,2,2,2,2,2,2,1],[10,9,8,3,3,3,2,2,2,1,1,1,1,1]},
{[14,8,6,4,4,3,3,2,1,1,1],[13,8,6,4,3,3,3,2,2,1,1,1],[12,9,7,4,3,3,2,2,1,1,1,1,1],[11,8,7,5,3,3,2,2,1,1,1,1,1,1]},
{[14,8,5,5,5,5,3,2],[12,8,4,4,4,4,3,3,3,2],[10,10,9,6,2,2,2,2,1,1,1,1],[8,8,7,6,6,2,2,2,1,1,1,1,1,1]},
{[14,7,6,5,5,3,3,2,2],[13,7,6,4,4,3,3,3,2,2],[10,10,8,5,3,3,2,1,1,1,1,1,1],[9,9,7,5,5,3,2,1,1,1,1,1,1,1]},
{[13,12,7,5,5,5],[12,11,11,4,3,3,3],[7,7,7,4,3,3,3,3,3,3,3,1],[6,6,6,6,6,3,3,2,2,2,2,2,1]},
{[13,10,10,6,3,3,2],[12,12,9,5,5,2,1,1],[8,6,5,5,5,3,3,3,3,2,2,2],[7,7,6,4,4,4,3,3,3,3,1,1,1]},
{[13,10,10,5,3,2,2,2],[12,12,9,4,4,3,1,1,1],[9,6,6,5,3,3,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,3,3,1,1,1]},
{[13,10,9,5,4,4,2],[12,12,7,6,5,3,1,1],[8,6,6,5,5,4,3,2,2,2,2,2],[7,7,6,6,4,3,3,3,3,2,1,1,1]},
{[13,8,8,4,4,4,2,2,2],[11,11,6,6,3,3,3,1,1,1,1],[11,7,7,4,4,4,2,2,2,2,2],[9,9,6,6,3,3,3,3,1,1,1,1,1]},
{[13,8,7,7,5,5,1,1],[11,9,9,8,3,3,1,1,1,1],[10,6,6,4,4,4,4,4,3,1,1],[8,6,6,6,6,4,4,2,1,1,1,1,1]},
{[13,7,7,7,5,3,3,2],[11,6,6,5,5,3,3,3,3,2],[10,10,9,5,5,3,1,1,1,1,1],[8,8,7,5,5,4,4,1,1,1,1,1,1]},
{[13,7,7,6,4,3,2,2,2,1],[12,7,6,5,5,3,2,2,2,2,1],[11,10,6,5,5,3,2,1,1,1,1,1],[10,9,6,5,4,4,3,1,1,1,1,1,1]},
{[12,12,7,7,5,4],[11,11,11,6,3,3,2],[7,7,6,4,4,4,3,3,3,3,3],[6,6,6,6,5,4,4,2,2,2,2,2]},
{[12,11,5,4,4,4,4,2,1],[11,10,9,3,3,3,3,2,2,1],[10,9,7,3,3,3,3,3,3,2,1],[9,8,7,7,3,2,2,2,2,2,2,1]},
{[12,10,9,8,3,3,2],[11,11,10,6,5,2,1,1],[8,6,5,5,5,4,3,3,3,3,2],[7,7,6,4,4,4,4,4,3,2,1,1]},
{[12,10,7,6,5,4,2,1],[11,10,9,6,4,3,2,1,1],[9,7,6,5,4,4,3,3,3,2,1],[8,7,6,6,5,4,3,2,2,2,1,1]},
{[12,10,5,4,4,4,3,2,2,1],[11,10,5,4,4,3,3,3,2,1,1],[11,9,8,5,3,2,2,2,2,2,1],[10,9,7,6,3,2,2,2,2,2,1,1]},
{[12,9,9,8,5,4],[11,11,8,7,7,2,1],[7,6,5,5,5,5,5,3,2,2,2],[6,6,6,6,5,4,4,4,3,1,1,1]},
{[12,9,9,7,4,4,2],[11,11,8,6,6,3,1,1],[8,6,6,5,5,5,3,3,2,2,2],[7,7,6,6,4,4,4,3,3,1,1,1]},
{[12,9,9,5,3,3,2,2,2],[11,11,8,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,3,2,2,2],[9,9,6,4,4,3,3,3,3,1,1,1]},
{[12,9,9,4,3,2,2,2,2,2],[11,11,8,3,3,3,3,2,1,1,1],[11,8,7,3,3,3,3,3,2,2,2],[10,10,5,4,3,3,3,3,3,1,1,1]},
{[12,6,6,6,6,6,5],[11,6,5,5,5,5,5,5],[8,8,8,8,8,2,1,1,1,1,1],[7,7,7,7,7,6,1,1,1,1,1,1]},
{[11,11,6,6,6,4,2,1],[10,10,10,5,5,3,2,1,1],[9,7,6,5,5,3,3,3,3,3],[8,7,6,6,5,5,2,2,2,2,2]},
{[11,10,5,5,5,5,2,2,1,1],[11,7,7,6,3,3,3,3,3,1],[10,9,9,4,4,4,3,1,1,1,1],[10,8,6,6,6,2,2,2,2,2,1]},
{[11,9,9,8,8,2],[10,10,9,9,7,1,1],[7,5,5,5,5,5,5,4,4,2],[6,6,5,5,5,5,5,5,3,1,1]},
{[11,9,8,8,5,2,2,2],[10,10,9,7,4,4,1,1,1],[9,6,6,6,4,4,4,3,3,2],[8,8,5,5,5,4,4,4,2,1,1]},
{[11,9,8,7,3,3,2,2,2],[10,10,9,5,4,3,3,1,1,1],[10,7,7,5,4,3,3,3,3,2],[9,9,6,4,4,4,4,3,2,1,1]},
{[11,8,8,8,5,5,2],[10,10,7,7,7,4,1,1],[8,6,6,6,5,5,5,2,2,2],[7,7,6,6,6,4,4,4,1,1,1]},
{[11,8,8,7,7,6],[9,9,9,8,8,2,1,1],[8,6,5,5,5,5,5,5,3],[6,6,6,6,6,6,5,3,1,1,1]},
{[11,8,6,6,6,5,4,1],[10,7,6,5,5,5,4,4,1],[9,8,8,8,6,3,2,1,1,1],[8,7,7,7,6,5,2,2,1,1,1]},
{[10,10,6,6,5,4,3,3],[9,9,9,6,5,3,2,2,2],[9,9,6,5,5,4,3,3,3],[8,8,8,6,5,4,2,2,2,2]},
{[10,9,8,4,4,4,4,2,2],[10,8,8,5,4,3,3,3,3],[9,9,9,5,4,3,3,3,1,1],[9,9,7,7,3,3,3,3,2,1]},
{[10,9,7,6,5,5,3,2],[9,9,8,7,5,4,2,2,1],[9,8,6,6,5,4,4,3,2],[8,8,7,6,6,4,3,2,2,1]},
{[9,8,7,7,7,7,2],[8,8,8,8,7,6,1,1],[8,6,6,6,6,6,5,4],[7,7,6,6,6,6,6,2,1]},
{[20,13,10,2,2,1],[18,17,6,3,1,1,1,1],[8,4,4,3,3,3,2,2,2,2,2,2,2,2,2,2,2,1],[6,5,3,3,3,3,3,3,3,3,2,2,2,1,1,1,1,1,1,1]},
{[18,12,12,4,2],[16,16,10,2,2,1,1],[7,5,3,3,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[18,11,10,5,3,1],[16,15,8,3,2,2,1,1],[8,6,4,3,3,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[18,9,9,6,4,2],[15,15,6,3,3,2,2,1,1],[9,7,5,3,3,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,3,3,1,1,1,1,1,1,1,1,1]},
{[17,6,6,6,5,4,4],[13,12,3,3,3,3,3,2,2,2,2],[11,11,7,2,2,2,2,2,2,2,2,2,1],[7,7,7,7,5,4,1,1,1,1,1,1,1,1,1,1,1]},
{[16,11,10,7,2,2],[14,14,10,5,2,1,1,1],[8,5,4,4,4,3,3,3,3,3,2,2,2,2],[6,6,4,4,4,4,4,3,3,3,2,1,1,1,1,1]},
{[16,8,6,4,4,4,4,2],[13,11,6,4,2,2,2,2,2,2,2],[11,11,4,4,3,3,2,2,2,2,2,1,1],[8,8,7,7,3,3,2,2,1,1,1,1,1,1,1,1]},
{[16,7,6,6,5,5,2,1],[12,11,9,3,2,2,2,2,2,1,1,1],[12,9,4,3,3,3,3,3,3,2,2,1],[8,7,6,6,6,4,2,1,1,1,1,1,1,1,1,1]},
{[15,11,8,6,4,3,1],[14,12,9,5,3,2,2,1],[8,7,5,4,4,3,3,3,3,2,2,2,1,1],[7,6,6,5,4,4,3,3,2,2,2,1,1,1,1]},
{[15,10,8,7,5,2,1],[13,12,10,5,3,2,1,1,1],[9,6,5,4,4,3,3,3,3,3,2,2,1],[7,6,5,5,5,4,4,3,2,2,1,1,1,1,1]},
{[15,9,9,7,2,2,2,2],[13,13,7,5,5,1,1,1,1,1],[10,5,5,5,5,3,3,2,2,2,2,2,2],[8,8,4,4,4,4,4,3,3,1,1,1,1,1,1]},
{[15,9,8,5,5,3,1,1,1],[14,10,9,4,4,2,2,1,1,1],[10,7,5,5,3,3,3,3,3,2,1,1,1,1],[9,6,6,5,5,3,3,3,2,1,1,1,1,1,1]},
{[15,7,7,7,4,2,2,2,2],[12,12,5,5,5,2,2,1,1,1,1,1],[12,7,5,5,5,2,2,2,2,2,2,2],[9,9,5,5,4,4,4,1,1,1,1,1,1,1,1]},
{[15,7,6,6,4,2,2,2,2,1,1],[14,7,7,5,3,2,2,2,2,2,1,1],[12,10,5,4,4,3,3,1,1,1,1,1,1,1],[11,9,5,5,4,4,2,1,1,1,1,1,1,1,1]},
{[14,12,7,7,4,2,2],[13,13,8,6,3,3,1,1],[8,6,6,4,4,4,3,3,2,2,2,2,2],[7,7,5,5,4,4,4,2,2,2,2,2,1,1]},
{[14,9,8,5,4,4,4],[12,11,8,7,2,2,2,2,2],[9,9,4,4,4,4,4,3,2,2,2,1],[7,7,7,7,4,3,3,3,2,1,1,1,1,1]},
{[14,9,6,6,6,2,2,2,1],[12,11,8,4,4,4,1,1,1,1,1],[11,6,6,6,3,3,3,3,2,2,2,1],[9,8,5,5,5,5,2,2,2,1,1,1,1,1]},
{[14,7,7,6,6,6,2],[11,7,4,4,4,4,4,4,4,2],[10,10,9,9,2,2,2,1,1,1,1],[7,7,6,6,6,6,3,1,1,1,1,1,1,1]},
{[13,9,7,4,4,4,4,3],[11,8,6,5,3,3,3,3,3,3],[10,10,10,4,4,3,2,2,1,1,1],[8,8,8,7,3,3,3,2,2,1,1,1,1]},
{[13,8,8,7,4,4,2,2],[11,11,7,7,5,2,2,1,1,1],[10,7,5,5,5,4,4,2,2,2,2],[8,8,6,6,4,4,4,3,1,1,1,1,1]},
{[13,8,7,7,5,2,2,2,2],[11,11,7,5,5,4,1,1,1,1,1],[11,6,6,6,5,3,3,2,2,2,2],[9,9,5,5,5,4,4,2,1,1,1,1,1]},
{[13,8,6,6,5,3,2,2,2,1],[12,7,6,6,4,3,3,2,2,2,1],[11,10,7,5,4,4,2,1,1,1,1,1],[10,9,6,5,5,4,2,2,1,1,1,1,1]},
{[12,11,6,6,5,4,3,1],[11,10,10,5,4,3,2,2,1],[9,8,6,5,4,3,3,3,3,3,1],[8,7,7,6,5,4,2,2,2,2,2,1]},
{[12,9,9,6,4,3,3,2],[11,11,8,5,5,4,2,1,1],[9,7,6,6,5,3,3,3,2,2,2],[8,8,7,5,4,4,3,3,3,1,1,1]},
{[12,9,8,8,8,3],[10,10,10,9,6,1,1,1],[8,5,5,5,5,5,4,4,4,3],[6,6,6,5,5,5,5,5,2,1,1,1]},
{[12,9,6,5,4,4,4,3,1],[11,9,5,5,4,4,4,3,2,1],[10,9,8,7,4,2,2,2,2,1,1],[9,8,8,7,4,3,2,2,2,1,1,1]},
{[12,8,7,7,4,4,4,2],[10,10,7,7,6,2,2,2,1,1],[10,8,5,5,5,5,4,2,2,2],[8,8,7,7,4,4,4,2,1,1,1,1]},
{[11,9,6,6,5,5,4,2],[10,8,6,5,5,4,4,4,2],[9,9,8,8,5,3,2,2,1,1],[8,8,7,7,6,4,2,2,2,1,1]},
{[10,10,7,5,5,5,3,3],[9,9,9,7,4,4,2,2,2],[9,9,6,6,4,4,4,3,3],[8,8,8,6,6,3,3,2,2,2]},
{[10,10,6,6,5,4,4,2,1],[10,8,7,5,5,4,3,3,3],[9,9,9,6,5,3,3,2,1,1],[9,8,7,7,5,4,2,2,2,2]},
{[18,14,13,3,1],[17,16,12,2,1,1],[6,4,3,3,3,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,3,3,3,2,1,1,1,1]},
{[18,12,9,5,3,1,1],[17,14,8,4,2,2,1,1],[8,6,4,4,3,3,3,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,3,3,3,2,2,2,1,1,1,1,1,1]},
{[18,9,6,6,6,2,2],[16,13,4,4,4,2,2,2,2],[9,9,5,5,2,2,2,2,2,2,2,2,2,1,1,1],[7,7,5,5,5,5,2,2,2,1,1,1,1,1,1,1,1,1]},
{[18,8,7,7,5,3,1],[15,14,4,4,3,3,2,2,1,1],[10,8,6,4,2,2,2,2,2,2,2,2,2,2,1],[7,6,6,5,5,4,4,2,1,1,1,1,1,1,1,1,1,1]},
{[18,7,6,6,6,5,1],[15,13,3,3,3,3,3,3,2,1],[10,9,8,2,2,2,2,2,2,2,2,2,2,1,1],[7,6,6,6,6,5,2,1,1,1,1,1,1,1,1,1,1,1]},
{[17,8,7,6,4,4,1,1,1],[15,12,5,4,3,3,3,1,1,1,1],[11,7,7,4,3,2,2,2,2,2,2,2,1,1,1],[9,6,6,6,4,4,3,2,1,1,1,1,1,1,1,1,1]},
{[17,7,7,5,5,4,3,1],[14,12,5,3,3,3,2,2,2,2,1],[11,10,6,3,3,2,2,2,2,2,2,2,1,1],[8,7,7,6,5,3,3,1,1,1,1,1,1,1,1,1,1]},
{[17,7,7,5,5,4,2,1,1],[15,11,5,3,3,3,3,2,2,1,1],[11,9,7,3,3,2,2,2,2,2,2,1,1,1,1],[9,7,6,6,5,3,3,1,1,1,1,1,1,1,1,1,1]},
{[16,10,7,7,5,4],[13,13,10,4,2,2,2,2,1],[9,8,4,4,3,3,3,3,3,3,2,2,2],[6,6,6,6,5,4,4,2,2,2,1,1,1,1,1,1]},
{[16,8,8,8,6,3],[12,12,12,4,2,2,2,1,1,1],[10,7,4,4,3,3,3,3,3,3,3,3],[6,6,6,5,5,5,4,4,1,1,1,1,1,1,1,1]},
{[16,8,7,6,6,4,1,1],[13,11,10,3,3,2,2,2,1,1,1],[11,8,5,3,3,3,3,3,3,3,2,1,1],[8,6,6,6,5,5,3,2,1,1,1,1,1,1,1,1]},
{[16,8,6,6,5,3,2,2,1],[13,12,6,4,3,3,2,2,1,1,1,1],[12,8,6,4,3,3,2,2,2,2,2,2,1],[9,8,6,5,5,4,2,2,1,1,1,1,1,1,1,1]},
{[16,8,6,5,5,5,2,2],[12,12,8,3,3,2,2,2,2,1,1,1],[12,9,5,3,3,3,3,3,2,2,2,2],[8,8,6,6,6,3,2,2,1,1,1,1,1,1,1,1]},
{[15,11,10,6,2,2,2,1],[14,13,9,5,4,1,1,1,1],[9,5,5,5,4,3,3,3,3,2,2,2,2,1],[8,7,4,4,4,4,3,3,3,3,2,1,1,1,1]},
{[15,11,8,3,3,2,2,2,2,1],[14,13,5,5,3,3,2,1,1,1,1],[11,7,6,4,4,2,2,2,2,2,2,2,2,1],[10,9,5,3,3,3,3,3,2,2,2,1,1,1,1]},
{[15,11,7,7,5,2,2],[13,13,9,5,3,3,1,1,1],[9,6,6,4,4,3,3,3,3,2,2,2,2],[7,7,5,5,5,4,4,2,2,2,2,1,1,1,1]},
{[15,10,10,9,4,1],[13,12,12,7,2,1,1,1],[8,5,4,4,4,4,4,3,3,3,3,3,1],[6,5,5,5,4,4,4,4,4,3,1,1,1,1,1]},
{[15,10,7,6,6,2,2,1],[13,12,9,4,4,3,1,1,1,1],[10,6,6,5,3,3,3,3,3,2,2,2,1],[8,7,5,5,5,5,3,2,2,2,1,1,1,1,1]},
{[15,10,5,5,4,4,3,2,1],[13,12,6,4,3,3,3,2,1,1,1],[11,8,7,4,3,3,2,2,2,2,2,2,1],[9,8,7,6,4,2,2,2,2,2,1,1,1,1,1]},
{[15,9,7,7,3,3,2,1,1,1],[14,11,6,6,4,3,1,1,1,1,1],[11,6,6,5,4,4,2,2,2,2,2,1,1,1],[10,7,6,4,4,4,4,2,2,1,1,1,1,1,1]},
{[15,9,6,4,4,3,3,3,1,1],[13,11,5,5,3,3,2,2,2,1,1,1],[12,9,6,4,4,2,2,2,2,2,2,1,1],[10,8,8,5,3,3,2,2,2,1,1,1,1,1,1]},
{[15,9,5,4,4,4,3,3,1,1],[13,10,4,4,4,3,3,2,2,2,1,1],[12,10,7,5,2,2,2,2,2,2,1,1,1],[10,8,8,6,3,2,2,2,2,1,1,1,1,1,1]},
{[15,8,6,5,5,3,2,2,2,1],[13,8,6,4,4,3,2,2,2,2,2,1],[12,11,6,5,3,3,2,2,1,1,1,1,1],[10,9,6,5,5,3,2,2,1,1,1,1,1,1,1]},
{[14,12,6,6,6,4,1],[13,11,11,4,3,3,3,1],[8,7,7,4,3,3,3,3,3,3,3,1,1],[7,6,6,6,5,5,2,2,2,2,2,2,1,1]},
{[14,9,9,9,8],[11,11,11,11,2,1,1,1],[8,5,4,4,4,4,4,4,4,4,4],[5,5,5,5,5,5,5,5,4,1,1,1,1,1]},
{[14,9,5,5,4,3,3,3,1,1,1],[13,9,5,5,3,3,3,3,2,1,1,1],[12,9,8,4,4,2,2,2,2,1,1,1,1],[11,8,8,5,4,2,2,2,2,1,1,1,1,1]},
{[14,8,7,5,5,3,3,2,1,1],[12,10,7,6,4,2,2,2,1,1,1,1],[12,8,5,5,4,4,3,2,2,2,1,1],[10,8,7,5,5,3,3,2,1,1,1,1,1,1]},
{[14,7,7,6,6,3,3,3],[12,7,5,5,5,3,3,3,3,3],[10,10,10,5,5,2,2,1,1,1,1,1],[8,8,8,5,5,5,3,1,1,1,1,1,1,1]},
{[13,10,7,5,5,5,2,2],[11,11,9,6,3,3,3,1,1,1],[10,7,7,4,4,4,3,3,3,2,2],[8,8,6,6,6,3,3,2,2,2,1,1,1]},
{[13,9,8,8,4,3,3,1],[12,11,7,7,6,2,2,1,1],[9,7,5,5,5,5,4,2,2,2,2,1],[8,7,7,5,4,4,4,4,2,1,1,1,1]},
{[13,9,8,6,4,2,2,2,2,1],[12,11,7,5,4,4,2,1,1,1,1],[11,7,6,6,4,3,3,2,2,2,2,1],[10,9,5,5,4,4,3,3,2,1,1,1,1]},
{[13,8,8,8,8,4],[10,10,10,10,5,1,1,1,1],[9,5,5,5,5,4,4,4,4,4],[6,6,6,6,5,5,5,5,1,1,1,1,1]},
{[13,8,7,5,5,4,2,2,2,1],[12,7,7,5,4,4,3,2,2,2,1],[11,10,7,6,4,3,3,1,1,1,1,1],[10,9,6,6,5,3,3,2,1,1,1,1,1]},
{[12,10,8,8,7,3,1],[11,10,10,8,6,2,1,1],[8,6,5,5,5,5,4,4,3,3,1],[7,6,6,5,5,5,5,4,2,2,1,1]},
{[12,9,8,4,4,4,3,3,2],[11,11,6,5,4,4,4,2,1,1],[10,8,7,7,4,3,2,2,2,2,2],[9,9,8,6,3,3,3,3,2,1,1,1]},
{[12,8,8,8,5,4,3,1],[11,10,7,7,7,3,2,1,1],[9,7,6,5,5,5,5,2,2,2,1],[8,7,7,6,5,4,4,4,1,1,1,1]},
{[11,10,6,5,5,5,4,3],[10,9,6,5,4,4,4,4,3],[9,9,9,8,4,3,2,2,2,1],[8,8,8,7,6,3,2,2,2,2,1]},
{[11,10,6,5,4,4,4,3,1,1],[11,9,7,4,4,4,4,3,2,1],[10,9,8,7,3,3,3,2,2,1,1],[10,8,8,7,4,3,2,2,2,2,1]},
{[11,9,8,5,5,5,3,3],[10,9,8,8,4,4,2,2,2],[9,9,6,6,4,4,4,4,2,1],[8,8,8,6,6,3,3,3,2,1,1]},
{[11,8,8,7,6,5,3,1],[10,9,8,7,7,4,2,1,1],[9,7,6,6,5,5,5,3,2,1],[8,7,7,6,6,5,4,3,1,1,1]},
{[11,8,8,7,5,4,4,2],[10,10,7,6,6,5,3,1,1],[9,7,7,6,6,5,3,2,2,2],[8,8,7,7,5,4,4,3,1,1,1]},
{[11,8,8,6,4,4,3,3,2],[10,10,7,5,5,4,4,2,1,1],[10,8,7,7,5,3,3,2,2,2],[9,9,8,6,4,4,3,3,1,1,1]},
{[10,10,8,5,5,4,3,3,1],[10,9,9,6,4,4,3,2,2],[9,9,7,6,4,4,3,3,3,1],[9,8,8,6,5,3,3,3,2,2]},
{[10,10,7,5,5,5,4,2,1],[10,8,7,6,4,4,4,3,3],[9,9,9,7,4,4,3,2,1,1],[9,8,7,7,6,3,3,2,2,2]},
{[10,8,7,7,7,4,4,2],[9,9,8,6,6,6,3,1,1],[9,7,7,6,6,6,3,3,2],[8,8,7,7,5,5,5,2,1,1]},
{[20,9,9,6,2,2,2],[19,13,4,4,4,2,2,2],[8,8,5,5,2,2,2,2,2,2,2,2,2,1,1,1,1,1,1],[7,7,4,4,4,4,3,3,3,1,1,1,1,1,1,1,1,1,1,1]},
{[19,12,11,4,4],[17,16,9,2,2,2,2],[7,7,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[18,15,15,2],[17,17,14,1,1],[5,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[18,11,10,6,2,2,1],[16,15,8,4,3,1,1,1,1],[9,5,5,4,3,3,3,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,3,3,3,2,1,1,1,1,1,1,1]},
{[18,11,7,6,4,2,1,1],[17,13,6,5,3,2,2,1,1],[9,7,5,4,4,3,2,2,2,2,2,2,2,1,1,1,1],[8,6,5,5,4,4,3,2,2,2,2,1,1,1,1,1,1,1]},
{[18,7,7,6,5,5,2],[15,13,4,3,3,3,3,2,2,2],[10,10,7,3,2,2,2,2,2,2,2,2,2,1,1],[7,7,6,6,6,4,3,1,1,1,1,1,1,1,1,1,1,1]},
{[17,13,10,5,5],[16,14,11,3,3,3],[6,6,6,3,3,3,3,3,3,3,3,2,2,2,1,1],[5,5,5,5,5,3,3,3,3,3,2,2,2,1,1,1,1]},
{[17,10,9,7,2,2,2,1],[15,14,7,5,4,1,1,1,1,1],[10,5,5,5,4,3,3,2,2,2,2,2,2,2,1],[8,7,4,4,4,4,4,3,3,2,1,1,1,1,1,1,1]},
{[17,8,7,6,6,6],[13,12,11,2,2,2,2,2,2,2],[10,10,3,3,3,3,3,3,3,3,3,2,1],[6,6,6,6,6,6,3,2,1,1,1,1,1,1,1,1,1]},
{[17,7,7,6,6,6,1],[13,11,11,2,2,2,2,2,2,2,1],[11,10,3,3,3,3,3,3,3,3,3,1,1],[7,6,6,6,6,6,3,1,1,1,1,1,1,1,1,1,1]},
{[17,6,6,6,6,6,3],[13,10,3,3,3,3,3,3,3,3,3],[11,11,11,2,2,2,2,2,2,2,1,1,1],[7,7,7,6,6,6,1,1,1,1,1,1,1,1,1,1,1]},
{[16,11,8,7,4,4],[14,13,10,5,2,2,2,2],[8,8,4,4,4,3,3,3,3,3,2,2,2,1],[6,6,6,6,4,4,4,3,2,2,2,1,1,1,1,1]},
{[16,11,8,6,6,2,1],[14,13,10,4,3,3,1,1,1],[9,6,6,4,3,3,3,3,3,3,2,2,2,1],[7,6,5,5,5,5,3,3,2,2,2,1,1,1,1,1]},
{[16,8,8,6,5,4,1,1,1],[14,10,10,4,3,2,2,2,1,1,1],[11,8,5,4,3,3,3,3,3,3,1,1,1,1],[9,6,6,6,5,4,3,3,1,1,1,1,1,1,1,1]},
{[16,8,6,5,5,3,3,2,1,1],[13,11,6,4,3,3,2,2,2,1,1,1,1],[13,9,6,4,3,3,2,2,2,2,2,1,1],[10,8,7,5,5,3,2,2,1,1,1,1,1,1,1,1]},
{[16,7,7,7,4,4,2,1,1,1],[14,9,9,5,2,2,2,2,2,1,1,1],[12,9,4,4,4,3,3,3,3,1,1,1,1,1],[10,7,6,6,4,4,4,1,1,1,1,1,1,1,1,1]},
{[16,7,6,6,4,4,4,1,1,1],[14,9,4,4,4,3,3,3,3,1,1,1],[12,9,9,5,2,2,2,2,2,1,1,1,1,1],[10,7,7,7,4,4,2,1,1,1,1,1,1,1,1,1]},
{[15,12,12,5,2,2,2],[14,14,11,4,4,1,1,1],[8,5,5,5,3,3,3,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,3,3,3,1,1,1]},
{[15,11,10,8,4,1,1],[14,12,11,7,3,1,1,1],[8,5,5,4,4,4,4,3,3,3,3,2,1,1],[7,5,5,5,4,4,4,4,3,3,2,1,1,1,1]},
{[15,11,6,5,5,3,3,1,1],[14,12,7,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,2,2,2,2,2,1,1],[9,7,7,5,5,3,2,2,2,2,2,1,1,1,1]},
{[15,10,7,7,5,3,2,1],[13,12,9,5,4,2,2,1,1,1],[10,7,5,5,4,3,3,3,3,2,2,2,1],[8,7,6,5,5,4,4,2,2,2,1,1,1,1,1]},
{[15,8,8,5,4,3,3,1,1,1,1],[14,10,7,4,4,4,2,1,1,1,1,1],[12,7,6,6,3,3,3,2,2,2,1,1,1,1],[11,7,7,5,4,3,3,3,1,1,1,1,1,1,1]},
{[15,7,7,5,5,3,2,2,2,2],[14,7,7,5,3,3,3,2,2,2,2],[11,11,7,4,4,3,3,1,1,1,1,1,1,1],[10,10,6,5,5,3,3,1,1,1,1,1,1,1,1]},
{[14,12,11,11,2],[13,13,12,10,1,1],[6,4,4,4,4,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,4,4,4,4,2,1,1]},
{[14,12,4,4,4,4,4,2,2],[13,13,4,4,4,4,3,3,1,1],[10,8,8,6,2,2,2,2,2,2,2,2,2],[9,9,7,7,2,2,2,2,2,2,2,2,1,1]},
{[14,11,11,6,3,3,2],[13,13,10,5,5,2,1,1],[8,6,5,5,5,3,3,3,3,3,2,2,2],[7,7,6,4,4,4,3,3,3,3,3,1,1,1]},
{[14,11,11,5,3,2,2,2],[13,13,10,4,4,3,1,1,1],[9,6,6,5,3,3,3,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,3,3,3,1,1,1]},
{[14,11,10,6,5,4],[13,13,8,7,6,2,1],[7,6,5,5,5,5,4,3,2,2,2,2,2],[6,6,6,6,5,4,3,3,3,3,2,1,1,1]},
{[14,9,5,5,5,3,3,2,1,1,1,1],[13,9,5,5,4,3,3,3,1,1,1,1,1],[13,8,8,5,4,2,2,2,2,1,1,1,1],[12,8,7,5,5,2,2,2,2,1,1,1,1,1]},
{[14,8,8,6,5,5,2,1,1],[12,10,8,8,3,3,2,1,1,1,1],[11,7,6,4,4,4,4,4,2,2,1,1],[9,7,6,6,6,4,3,3,1,1,1,1,1,1]},
{[14,8,8,5,4,3,3,2,2,1],[12,11,6,6,4,3,2,2,1,1,1,1],[12,8,6,5,4,4,2,2,2,2,2,1],[10,9,7,5,4,3,3,3,1,1,1,1,1,1]},
{[13,11,6,5,5,5,3,2],[11,11,10,5,3,3,3,2,1,1],[10,8,7,4,4,3,3,3,3,3,2],[8,8,7,6,6,3,2,2,2,2,2,1,1]},
{[13,10,10,8,5,4],[12,12,9,7,7,2,1],[7,6,5,5,5,5,5,3,3,2,2,2],[6,6,6,6,5,4,4,4,3,3,1,1,1]},
{[13,10,10,7,4,4,2],[12,12,9,6,6,3,1,1],[8,6,6,5,5,5,3,3,3,2,2,2],[7,7,6,6,4,4,4,3,3,3,1,1,1]},
{[13,10,10,5,3,3,2,2,2],[12,12,9,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,3,3,2,2,2],[9,9,6,4,4,3,3,3,3,3,1,1,1]},
{[13,10,10,4,3,2,2,2,2,2],[12,12,9,3,3,3,3,2,1,1,1],[11,8,7,3,3,3,3,3,3,2,2,2],[10,10,5,4,3,3,3,3,3,3,1,1,1]},
{[13,9,7,7,4,3,3,3,1],[12,10,7,7,5,2,2,2,2,1],[10,9,5,5,5,4,4,2,2,2,1,1],[9,8,8,5,4,4,4,2,2,1,1,1,1]},
{[13,8,7,6,4,4,3,2,2,1],[12,8,6,5,5,4,3,2,2,2,1],[11,10,7,6,5,3,2,2,1,1,1,1],[10,9,7,6,4,4,3,2,1,1,1,1,1]},
{[13,7,6,6,6,5,5,1,1],[12,7,5,5,5,5,5,4,1,1],[10,8,8,8,7,2,2,1,1,1,1,1],[9,7,7,7,7,5,2,1,1,1,1,1,1]},
{[12,12,6,6,4,4,4,1,1],[12,10,10,4,4,4,2,2,2],[9,9,6,6,3,3,3,3,3,3,1,1],[9,7,7,7,4,4,2,2,2,2,2,2]},
{[12,12,5,4,4,4,4,3,1,1],[11,11,9,3,3,3,3,3,2,1,1],[11,9,8,3,3,3,3,3,3,2,2],[10,8,8,7,3,2,2,2,2,2,2,2]},
{[12,11,8,7,7,3,2],[11,11,10,7,6,2,2,1],[8,7,5,5,5,5,4,3,3,3,2],[7,7,6,5,5,5,5,3,2,2,2,1]},
{[12,10,6,5,5,4,4,4],[10,10,5,5,4,4,4,4,3,1],[10,9,9,8,4,2,2,2,2,2],[8,8,8,8,5,3,2,2,2,2,1,1]},
{[12,9,9,8,5,5,2],[11,11,8,7,7,4,1,1],[8,6,6,6,5,5,5,3,2,2,2],[7,7,6,6,6,4,4,4,3,1,1,1]},
{[12,9,9,6,6,6,2],[11,9,9,9,6,2,2,2],[8,8,5,5,5,5,4,4,4,1,1],[7,7,6,6,6,6,3,3,3,1,1,1]},
{[12,9,9,5,3,3,3,2,2,2],[11,11,8,4,4,3,3,3,1,1,1],[11,8,8,5,3,3,3,3,2,2,2],[10,10,7,4,4,3,3,3,3,1,1,1]},
{[12,8,7,6,6,4,4,1,1,1],[11,8,8,7,6,3,3,1,1,1,1],[11,7,7,5,5,5,4,3,1,1,1],[10,7,7,7,5,5,3,2,1,1,1,1]},
{[11,11,8,6,5,5,4],[10,10,10,8,4,3,3,2],[8,8,7,5,4,4,4,4,3,3],[7,7,7,7,6,4,3,3,2,2,2]},
{[11,11,5,5,5,5,4,4],[10,10,6,4,4,4,4,4,4],[9,9,9,9,3,3,2,2,2,2],[8,8,8,8,6,2,2,2,2,2,2]},
{[11,9,9,8,7,2,2,2],[10,10,9,9,5,4,1,1,1],[9,6,6,6,5,4,4,4,4,2],[8,8,5,5,5,5,5,4,3,1,1]},
{[11,9,8,8,6,3,3,2],[10,10,9,7,5,5,2,1,1],[9,7,6,6,6,4,4,3,3,2],[8,8,7,5,5,5,4,4,2,1,1]},
{[11,9,8,8,5,3,2,2,2],[10,10,9,7,4,4,3,1,1,1],[10,7,7,6,4,4,4,3,3,2],[9,9,6,5,5,4,4,4,2,1,1]},
{[11,9,8,7,3,3,3,2,2,2],[11,8,8,5,4,3,3,3,3,2],[10,10,9,5,4,3,3,3,1,1,1],[10,10,7,4,4,4,4,3,2,1,1]},
{[11,9,8,5,5,5,4,2,1],[10,9,8,8,4,4,3,2,1,1],[10,8,7,6,4,4,4,4,2,1],[9,8,7,7,6,3,3,3,2,1,1]},
{[11,8,8,8,6,5,4],[10,10,7,7,7,6,2,1],[8,7,6,6,6,6,5,2,2,2],[7,7,7,7,6,5,4,4,1,1,1]},
{[10,8,8,8,7,7,2],[9,9,8,8,8,6,1,1],[8,6,6,6,6,6,5,5,2],[7,7,6,6,6,6,6,4,1,1]},
{[19,13,13,4,2],[17,17,11,2,2,1,1],[7,5,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[19,12,11,5,3,1],[17,16,9,3,2,2,1,1],[8,6,4,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[19,10,10,6,4,2],[16,16,7,3,3,2,2,1,1],[9,7,5,3,3,3,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,3,3,3,1,1,1,1,1,1,1,1,1]},
{[19,8,6,6,6,6],[16,14,3,3,3,3,3,3,3],[9,9,9,2,2,2,2,2,2,2,2,2,2,2,1,1],[6,6,6,6,6,6,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[18,10,9,6,4,4],[15,15,8,3,3,2,2,2,1],[9,8,5,3,3,3,3,3,2,2,2,2,2,2,2],[6,6,6,6,4,4,3,3,3,2,1,1,1,1,1,1,1,1]},
{[17,14,10,8,2],[16,14,13,4,2,2],[6,6,4,4,3,3,3,3,3,3,3,3,3,2,1,1],[5,5,4,4,4,4,4,4,3,3,2,2,2,2,1,1,1]},
{[17,12,9,6,6,1],[15,14,11,3,3,3,1,1],[8,6,6,3,3,3,3,3,3,3,3,2,2,2,1],[6,5,5,5,5,5,3,3,3,2,2,2,1,1,1,1,1]},
{[17,11,11,4,3,3,1,1],[16,14,7,7,2,2,1,1,1],[9,6,4,4,4,4,4,2,2,2,2,2,2,2,1,1],[8,6,6,4,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[17,9,7,7,6,5],[13,13,11,3,2,2,2,2,2,1],[10,9,4,3,3,3,3,3,3,3,3,2,2],[6,6,6,6,6,5,4,2,2,1,1,1,1,1,1,1,1]},
{[17,8,7,5,4,4,4,2],[14,12,6,4,3,2,2,2,2,2,2],[11,11,5,4,3,3,2,2,2,2,2,2,1,1],[8,8,7,7,4,3,3,2,1,1,1,1,1,1,1,1,1]},
{[17,8,7,5,4,4,2,2,1,1],[16,10,6,4,3,3,3,2,2,1,1],[11,9,7,4,3,3,2,2,2,2,1,1,1,1,1,1],[10,8,6,6,4,3,3,2,1,1,1,1,1,1,1,1,1]},
{[16,11,8,7,5,3,1],[14,13,10,5,3,2,2,1,1],[9,7,5,4,4,3,3,3,3,3,2,2,2,1],[7,6,6,5,5,4,4,3,2,2,2,1,1,1,1,1]},
{[16,10,10,7,2,2,2,2],[14,14,8,5,5,1,1,1,1,1],[10,5,5,5,5,3,3,3,2,2,2,2,2,2],[8,8,4,4,4,4,4,3,3,3,1,1,1,1,1,1]},
{[16,10,9,9,5,2],[13,13,12,6,2,2,1,1,1],[9,6,4,4,4,4,3,3,3,3,3,3,2],[6,6,5,5,5,4,4,4,4,2,1,1,1,1,1,1]},
{[16,10,8,6,6,3,1,1],[14,12,10,4,4,2,2,1,1,1],[10,7,5,5,3,3,3,3,3,3,2,2,1,1],[8,6,6,5,5,5,3,3,2,2,1,1,1,1,1,1]},
{[16,9,8,8,3,2,2,2,1],[14,13,6,6,5,2,1,1,1,1,1],[11,6,5,5,5,4,2,2,2,2,2,2,2,1],[9,8,5,4,4,4,4,4,2,1,1,1,1,1,1,1]},
{[16,9,6,4,4,4,4,3,1],[13,11,7,5,2,2,2,2,2,2,2,1],[12,11,4,4,4,3,3,2,2,2,2,1,1],[9,8,8,7,3,3,2,2,2,1,1,1,1,1,1,1]},
{[15,11,11,11,3],[13,13,13,9,1,1,1],[7,4,4,4,4,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,4,4,4,4,1,1,1,1]},
{[15,11,5,4,4,4,4,2,2],[13,13,5,4,4,3,3,3,1,1,1],[11,8,8,5,3,2,2,2,2,2,2,2,2],[9,9,7,7,3,2,2,2,2,2,2,1,1,1,1]},
{[15,9,5,5,5,4,4,3,1],[13,9,5,4,4,3,3,3,3,3,1],[11,10,10,5,3,2,2,2,2,1,1,1,1],[9,8,8,7,5,2,2,2,2,1,1,1,1,1,1]},
{[15,8,6,6,6,6,3,1],[12,8,4,4,4,4,4,4,3,3,1],[11,10,10,8,2,2,2,2,1,1,1,1],[8,7,7,6,6,6,2,2,1,1,1,1,1,1,1]},
{[14,10,9,8,5,3,1,1],[13,11,10,7,5,2,1,1,1],[9,6,5,5,5,4,4,3,3,3,2,1,1],[8,6,6,5,5,4,4,4,3,2,1,1,1,1]},
{[14,9,8,5,5,5,2,2,1],[12,11,8,7,3,3,3,1,1,1,1],[11,7,7,4,4,4,4,3,2,2,2,1],[9,8,6,6,6,3,3,3,2,1,1,1,1,1]},
{[14,9,7,7,4,4,3,2,1],[12,11,8,6,5,2,2,2,1,1,1],[11,8,5,5,5,4,3,3,2,2,2,1],[9,8,7,6,4,4,4,2,2,1,1,1,1,1]},
{[14,8,8,8,7,5,1],[11,10,10,10,4,2,1,1,1,1],[10,6,5,5,4,4,4,4,4,4,1],[7,6,6,6,6,5,5,4,1,1,1,1,1,1]},
{[13,13,8,8,6,3],[12,12,12,7,4,2,2],[7,7,5,5,4,4,4,3,3,3,3,3],[6,6,6,5,5,5,4,4,2,2,2,2,2]},
{[13,13,8,7,7,2,1],[12,12,12,6,5,2,1,1],[8,6,5,5,5,4,3,3,3,3,3,3],[7,6,5,5,5,5,5,3,2,2,2,2,2]},
{[13,11,8,7,6,6],[11,11,10,10,3,3,2,1],[8,7,6,4,4,4,4,4,4,4,2],[6,6,6,6,6,6,4,3,2,2,2,1,1]},
{[13,11,8,7,6,3,3],[12,11,10,7,5,2,2,2],[8,8,5,5,5,4,4,3,3,3,2,1],[7,7,7,5,5,5,4,3,2,2,2,1,1]},
{[13,10,10,6,4,3,3,2],[12,12,9,5,5,4,2,1,1],[9,7,6,6,5,3,3,3,3,2,2,2],[8,8,7,5,4,4,3,3,3,3,1,1,1]},
{[13,10,8,8,6,4,1,1],[12,10,10,8,5,3,1,1,1],[9,6,6,5,5,4,4,4,3,3,1,1],[8,6,6,6,5,5,4,4,2,2,1,1,1]},
{[13,10,5,5,4,4,4,4,2],[12,10,5,4,4,4,4,4,2,2],[10,10,8,8,3,2,2,2,2,2,1,1],[9,9,8,8,4,2,2,2,2,2,1,1,1]},
{[13,9,8,7,5,5,2,2],[11,11,8,8,5,3,2,1,1,1],[10,7,6,5,5,4,4,4,2,2,2],[8,8,6,6,6,4,4,3,2,1,1,1,1]},
{[13,9,7,6,4,4,4,3,1],[11,10,8,7,5,2,2,2,2,1,1],[11,9,5,5,5,4,4,3,2,2,1],[9,8,8,7,4,4,3,2,2,1,1,1,1]},
{[13,8,8,8,4,4,4,2],[11,11,7,7,7,2,2,2,1,1],[10,8,5,5,5,5,5,2,2,2,2],[8,8,7,7,4,4,4,4,1,1,1,1,1]},
{[13,8,8,7,5,4,2,2,2],[11,11,7,7,5,4,2,1,1,1,1],[11,7,6,6,5,4,4,2,2,2,2],[9,9,6,6,5,4,4,3,1,1,1,1,1]},
{[13,7,7,6,6,5,4,1,1,1],[12,7,6,5,5,5,5,3,1,1,1],[11,8,8,7,7,3,2,1,1,1,1,1],[10,7,7,7,6,5,3,1,1,1,1,1,1]},
{[12,12,7,7,7,3,3],[11,11,11,6,6,2,2,2],[8,8,5,5,5,5,3,3,3,3,3],[7,7,7,5,5,5,5,2,2,2,2,2]},
{[12,11,5,5,5,4,3,3,1,1,1],[12,8,8,5,3,3,3,3,3,2,1],[11,10,9,4,4,3,3,3,1,1,1,1],[11,8,8,6,5,2,2,2,2,2,2,1]},
{[12,10,9,9,5,2,2,2],[11,11,10,8,4,4,1,1,1],[9,6,6,6,4,4,4,4,3,3,2],[8,8,5,5,5,4,4,4,4,2,1,1]},
{[12,10,9,8,4,3,3,2],[11,11,10,6,5,4,2,1,1],[9,7,6,6,5,4,3,3,3,3,2],[8,8,7,5,4,4,4,4,3,2,1,1]},
{[12,10,9,6,5,5,4],[11,10,9,9,4,3,3,2],[8,8,7,5,4,4,4,4,4,2,1],[7,7,7,7,6,4,3,3,3,2,1,1]},
{[12,9,7,7,5,5,4,2],[10,10,8,8,6,3,2,2,1,1],[10,8,6,5,5,5,4,4,2,2],[8,8,7,7,6,4,4,2,2,1,1,1]},
{[12,9,7,6,5,4,4,2,1,1],[11,9,8,7,5,3,3,2,1,1,1],[11,8,7,5,5,4,4,3,2,1,1],[10,8,7,7,5,4,3,2,2,1,1,1]},
{[12,8,7,7,5,4,4,2,2],[11,8,6,6,5,5,4,2,2,2],[10,10,7,7,6,4,2,2,1,1,1],[9,9,7,7,5,4,4,2,1,1,1,1]},
{[11,11,5,5,5,5,5,3,1],[11,9,7,4,4,4,4,4,4],[9,9,9,9,3,3,3,2,2,1,1],[9,8,8,7,7,2,2,2,2,2,2]},
{[11,10,6,6,6,6,4,2],[10,8,6,6,5,4,4,4,4],[9,9,9,9,5,4,2,2,1,1],[8,8,7,7,6,6,2,2,2,2,1]},
{[11,8,8,7,7,7,3],[9,9,9,8,8,5,1,1,1],[9,6,6,6,6,5,5,5,3],[7,7,7,6,6,6,6,3,1,1,1]},
{[10,10,7,6,6,6,5,1],[9,9,8,8,8,3,3,2,1],[9,8,7,5,5,5,5,5,2],[8,7,7,7,7,6,3,2,2,2]},
{[10,8,8,7,7,5,2,2,2],[10,7,7,7,5,5,4,4,2],[9,9,8,8,6,4,4,1,1,1],[9,9,6,6,6,5,5,3,1,1]},
{[19,15,14,3,1],[18,17,13,2,1,1],[6,4,3,3,3,3,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,3,3,3,3,2,1,1,1,1]},
{[19,13,10,5,3,1,1],[18,15,9,4,2,2,1,1],[8,6,4,4,3,3,3,3,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,3,3,3,3,2,2,2,1,1,1,1,1,1]},
{[19,10,7,6,6,2,2],[17,14,5,4,4,2,2,2,2],[9,9,5,5,3,2,2,2,2,2,2,2,2,2,1,1,1],[7,7,5,5,5,5,3,2,2,2,1,1,1,1,1,1,1,1,1]},
{[19,9,8,7,5,3,1],[16,15,5,4,3,3,2,2,1,1],[10,8,6,4,3,2,2,2,2,2,2,2,2,2,2,1],[7,6,6,5,5,4,4,3,2,1,1,1,1,1,1,1,1,1,1]},
{[18,9,7,7,4,4,1,1,1],[16,13,5,5,3,3,3,1,1,1,1],[11,7,7,4,4,2,2,2,2,2,2,2,2,1,1,1],[9,6,6,6,4,4,4,2,2,1,1,1,1,1,1,1,1,1]},
{[18,7,6,6,6,5,3,1],[14,13,4,3,3,3,3,3,2,2,1,1],[12,10,8,3,2,2,2,2,2,2,2,2,2,1],[8,7,7,6,6,5,2,1,1,1,1,1,1,1,1,1,1,1]},
{[17,11,10,5,5,2,2],[16,13,9,6,2,2,2,2],[8,8,4,4,4,4,3,3,3,2,2,2,2,1,1,1],[7,7,5,5,5,3,3,3,3,3,2,1,1,1,1,1,1]},
{[17,8,8,7,7,4,1],[13,12,12,3,3,2,2,2,1,1,1],[11,8,5,3,3,3,3,3,3,3,3,3,1],[7,6,6,6,5,5,5,3,1,1,1,1,1,1,1,1,1]},
{[17,8,8,6,4,4,2,1,1,1],[15,12,6,4,4,3,3,1,1,1,1,1],[12,7,7,5,3,3,2,2,2,2,2,2,1,1,1],[10,7,6,6,4,4,3,3,1,1,1,1,1,1,1,1,1]},
{[17,7,7,6,5,5,3,1,1],[13,11,9,4,2,2,2,2,2,2,1,1,1],[13,10,4,4,3,3,3,3,3,2,2,1,1],[9,7,7,6,6,4,3,1,1,1,1,1,1,1,1,1,1]},
{[16,12,11,6,2,2,2,1],[15,14,10,5,4,1,1,1,1],[9,5,5,5,4,3,3,3,3,3,2,2,2,2,1],[8,7,4,4,4,4,3,3,3,3,3,2,1,1,1,1]},
{[16,12,9,7,4,3,1],[15,13,10,6,3,2,2,1],[8,7,5,4,4,4,3,3,3,3,2,2,2,1,1],[7,6,6,5,4,4,4,3,3,2,2,2,1,1,1,1]},
{[16,11,9,8,5,2,1],[14,13,11,6,3,2,1,1,1],[9,6,5,4,4,4,3,3,3,3,3,2,2,1],[7,6,5,5,5,4,4,4,3,2,2,1,1,1,1,1]},
{[16,11,7,6,6,3,2,1],[14,13,9,4,4,3,2,1,1,1],[10,7,6,5,3,3,3,3,3,2,2,2,2,1],[8,7,6,5,5,5,3,2,2,2,2,1,1,1,1,1]},
{[16,8,7,7,4,3,2,2,1,1,1],[15,9,8,6,3,2,2,2,2,1,1,1],[12,9,5,4,4,4,3,3,2,1,1,1,1,1,1],[11,8,6,5,4,4,4,2,1,1,1,1,1,1,1,1]},
{[16,8,7,6,5,3,2,2,2,1],[13,12,6,5,4,3,2,2,1,1,1,1,1],[13,8,6,5,4,3,2,2,2,2,2,2,1],[10,9,6,5,5,4,3,2,1,1,1,1,1,1,1,1]},
{[16,8,6,6,5,3,2,2,2,1,1],[14,8,7,5,3,3,2,2,2,2,2,1,1],[13,11,6,4,4,3,3,2,1,1,1,1,1,1],[11,9,6,5,5,4,2,2,1,1,1,1,1,1,1,1]},
{[16,8,6,5,4,4,4,2,1,1,1],[15,9,5,4,4,4,3,3,2,1,1,1],[12,9,8,6,3,2,2,2,2,1,1,1,1,1,1],[11,8,7,7,4,3,2,2,1,1,1,1,1,1,1,1]},
{[16,7,7,7,6,3,3,2,1],[13,7,7,4,3,3,3,3,3,3,2,1],[12,11,10,4,3,3,3,1,1,1,1,1,1],[9,8,7,5,5,5,4,1,1,1,1,1,1,1,1,1]},
{[15,13,8,8,4,2,2],[14,14,9,7,3,3,1,1],[8,6,6,4,4,4,4,3,3,2,2,2,2,2],[7,7,5,5,4,4,4,4,2,2,2,2,2,1,1]},
{[15,12,11,6,6,2],[14,14,9,8,5,1,1],[7,5,5,5,5,4,4,4,3,2,2,2,2,2],[6,6,5,5,5,5,3,3,3,3,3,2,1,1,1]},
{[15,11,8,6,6,2,2,1,1],[14,12,9,5,5,3,1,1,1,1],[10,6,6,5,5,3,3,3,3,2,2,2,1,1],[9,7,5,5,5,5,3,3,2,2,2,1,1,1,1]},
{[15,11,8,3,3,3,2,2,2,2,1],[14,13,5,5,3,3,3,2,1,1,1,1],[12,8,7,4,4,2,2,2,2,2,2,2,2,1],[11,10,6,3,3,3,3,3,2,2,2,1,1,1,1]},
{[15,10,5,5,5,4,3,3,1,1],[13,10,9,4,4,2,2,2,2,2,1,1],[12,10,5,5,3,3,3,3,3,2,1,1,1],[10,8,8,6,5,2,2,2,2,2,1,1,1,1,1]},
{[15,8,6,6,6,4,3,3,1],[13,8,5,5,4,4,3,3,3,3,1],[11,10,10,6,4,2,2,2,1,1,1,1,1],[9,8,8,6,5,5,2,2,1,1,1,1,1,1,1]},
{[15,7,7,6,5,3,3,3,2,1],[14,7,7,5,4,3,3,3,3,2,1],[11,10,9,5,4,3,3,1,1,1,1,1,1,1],[10,9,8,5,5,4,3,1,1,1,1,1,1,1,1]},
{[14,12,9,8,5,4],[13,12,11,8,3,3,2],[7,7,6,4,4,4,4,4,3,3,3,2,1],[6,6,6,6,5,4,4,4,3,2,2,2,1,1]},
{[14,10,9,8,4,3,3,1],[13,12,8,7,6,2,2,1,1],[9,7,5,5,5,5,4,3,2,2,2,2,1],[8,7,7,5,4,4,4,4,3,2,1,1,1,1]},
{[14,10,9,6,4,2,2,2,2,1],[13,12,8,5,4,4,2,1,1,1,1],[11,7,6,6,4,3,3,3,2,2,2,2,1],[10,9,5,5,4,4,3,3,3,2,1,1,1,1]},
{[14,9,9,5,5,4,3,2,1],[13,10,9,6,5,2,2,2,2,1],[10,9,5,5,5,4,3,3,3,2,1,1,1],[9,8,7,6,5,3,3,3,3,1,1,1,1,1]},
{[14,9,8,8,6,5,1,1],[12,10,10,9,4,3,1,1,1,1],[10,6,6,5,4,4,4,4,4,3,1,1],[8,6,6,6,6,5,4,4,2,1,1,1,1,1]},
{[13,11,8,7,6,4,2,1],[12,11,10,7,5,3,2,1,1],[9,7,6,5,5,4,4,3,3,3,2,1],[8,7,6,6,5,5,4,3,2,2,2,1,1]},
{[13,10,9,5,5,4,4,2],[12,12,7,6,5,5,3,1,1],[9,7,7,6,6,4,3,2,2,2,2,2],[8,8,7,7,5,3,3,3,3,2,1,1,1]},
{[13,9,8,6,4,3,2,2,2,2,1],[12,11,7,5,4,4,3,2,1,1,1,1],[12,8,7,6,4,3,3,2,2,2,2,1],[11,10,6,5,4,4,3,3,2,1,1,1,1]},
{[13,9,8,5,5,4,3,3,1,1],[12,9,9,6,5,3,2,2,2,1,1],[11,9,6,5,5,4,3,3,3,1,1,1],[10,8,8,6,5,3,3,3,2,1,1,1,1]},
{[13,8,8,6,5,5,5,2],[11,8,5,5,5,5,5,3,3,2],[10,10,9,7,7,2,2,2,1,1,1],[8,8,7,7,7,4,3,3,1,1,1,1,1]},
{[13,8,7,7,5,4,3,2,2,1],[12,7,7,6,5,4,3,3,2,2,1],[11,10,8,6,5,4,3,1,1,1,1,1],[10,9,7,6,5,4,4,2,1,1,1,1,1]},
{[13,7,7,7,6,5,3,1,1,1,1],[12,8,7,7,7,4,2,1,1,1,1,1],[12,7,6,6,5,5,5,2,1,1,1,1],[11,7,7,6,6,5,4,1,1,1,1,1,1]},
{[12,12,7,7,7,4,2,1],[11,11,11,6,6,3,2,1,1],[9,7,6,5,5,5,3,3,3,3,3],[8,7,6,6,5,5,5,2,2,2,2,2]},
{[12,10,10,9,9,2],[11,11,10,10,8,1,1],[7,5,5,5,5,5,5,5,4,4,2],[6,6,5,5,5,5,5,5,5,3,1,1]},
{[12,10,9,8,8,5],[11,10,10,9,8,2,2],[7,7,5,5,5,5,5,5,4,3,1],[6,6,6,6,6,5,5,5,3,2,1,1]},
{[12,10,7,7,7,2,2,2,2,1],[11,10,10,5,5,5,2,1,1,1,1],[11,7,6,6,6,3,3,3,3,3,1],[10,9,5,5,5,5,5,2,2,2,1,1]},
{[12,10,7,5,5,4,4,3,1,1],[11,9,9,7,4,3,3,2,2,1,1],[11,9,7,5,4,4,4,3,3,1,1],[10,8,8,7,5,3,3,2,2,2,1,1]},
{[12,9,9,7,5,4,4,2],[11,11,8,6,6,5,3,1,1],[9,7,7,6,6,5,3,3,2,2,2],[8,8,7,7,5,4,4,3,3,1,1,1]},
{[12,9,9,6,4,4,3,3,2],[11,11,8,5,5,4,4,2,1,1],[10,8,7,7,5,3,3,3,2,2,2],[9,9,8,6,4,4,3,3,3,1,1,1]},
{[12,9,8,5,4,4,4,4,2],[11,11,6,5,5,5,4,3,1,1],[10,8,8,7,6,3,2,2,2,2,2],[9,9,8,8,4,3,3,3,2,1,1,1]},
{[12,8,8,8,5,5,3,2,1],[11,10,7,7,7,4,3,1,1,1],[10,7,7,6,5,5,5,2,2,2,1],[9,8,7,6,6,4,4,4,1,1,1,1]},
{[12,8,8,6,5,4,2,2,2,2,1],[12,8,7,7,4,4,3,2,2,2,1],[11,10,7,6,4,4,4,2,1,1,1,1],[11,10,6,6,5,4,3,3,1,1,1,1]},
{[12,8,7,7,7,7,4],[10,6,6,6,5,5,5,5,4],[9,9,9,9,8,4,1,1,1,1],[7,7,7,7,6,6,6,2,1,1,1,1]},
{[11,9,8,7,7,6,3,1],[10,9,9,8,7,5,2,1,1],[9,7,6,6,6,5,5,4,3,1],[8,7,7,6,6,6,5,3,2,1,1]},
{[10,10,7,7,7,7,3,1],[9,9,9,9,6,6,2,1,1],[9,7,6,6,6,6,4,4,4],[8,7,7,6,6,6,6,2,2,2]},
{[24,17,8,3,1],[23,19,4,3,3,1],[6,5,5,3,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1,1],[5,4,4,3,3,3,3,3,2,2,2,2,2,2,2,2,2,1,1,1,1,1,1,1]},
{[22,12,10,6,2,1],[20,17,4,4,3,2,2,1],[8,7,5,4,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1],[6,5,4,4,4,4,3,3,3,3,2,2,1,1,1,1,1,1,1,1,1,1]},
{[21,14,11,2,2,2,1],[19,18,7,4,1,1,1,1,1],[9,4,4,4,3,3,3,2,2,2,2,2,2,2,2,2,2,2,1],[7,6,3,3,3,3,3,3,3,3,3,2,2,2,1,1,1,1,1,1,1]},
{[21,14,8,6,2,2],[20,16,7,3,3,2,2],[7,7,5,3,3,3,3,2,2,2,2,2,2,2,2,2,1,1,1,1],[6,6,4,4,4,4,3,3,2,2,2,2,2,2,1,1,1,1,1,1,1]},
{[20,13,12,4,4],[18,17,10,2,2,2,2],[7,7,3,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[19,16,16,2],[18,18,15,1,1],[5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[19,12,11,6,2,2,1],[17,16,9,4,3,1,1,1,1],[9,5,5,4,3,3,3,3,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[19,12,8,6,4,2,1,1],[18,14,7,5,3,2,2,1,1],[9,7,5,4,4,3,3,2,2,2,2,2,2,2,1,1,1,1],[8,6,5,5,4,4,3,3,2,2,2,2,1,1,1,1,1,1,1]},
{[19,10,7,7,5,3,1,1],[17,14,5,5,3,3,2,2,1,1],[10,8,6,4,4,2,2,2,2,2,2,2,2,2,1,1,1],[8,6,6,5,5,4,4,2,2,2,1,1,1,1,1,1,1,1,1]},
{[19,8,7,7,5,5,2],[16,14,4,4,3,3,3,2,2,2],[10,10,7,4,2,2,2,2,2,2,2,2,2,2,1,1],[7,7,6,6,6,4,4,2,1,1,1,1,1,1,1,1,1,1,1]},
{[18,13,10,7,5],[16,15,12,3,3,2,2],[7,7,5,3,3,3,3,3,3,3,3,3,2,2,2,1],[5,5,5,5,5,4,4,3,3,3,2,2,2,1,1,1,1,1]},
{[18,11,10,7,2,2,2,1],[16,15,8,5,4,1,1,1,1,1],[10,5,5,5,4,3,3,3,2,2,2,2,2,2,2,1],[8,7,4,4,4,4,4,3,3,3,2,1,1,1,1,1,1,1]},
{[18,11,8,6,4,3,1,1,1],[17,13,7,5,4,2,2,1,1,1],[10,7,5,5,4,3,3,2,2,2,2,2,2,1,1,1,1],[9,6,6,5,4,4,3,3,2,2,2,1,1,1,1,1,1,1]},
{[18,10,10,9,6],[14,14,14,3,2,2,2,1,1],[9,7,4,3,3,3,3,3,3,3,3,3,3,3],[5,5,5,5,5,5,4,4,4,3,1,1,1,1,1,1,1,1]},
{[18,9,9,6,5,3,2,1],[16,13,8,4,3,2,2,2,2,1],[10,9,5,4,3,3,3,3,2,2,2,2,2,1,1,1],[8,7,6,5,5,4,3,3,3,1,1,1,1,1,1,1,1,1]},
{[18,7,7,6,5,5,3,1,1],[15,12,5,3,3,3,3,3,2,2,1,1],[12,10,8,3,3,2,2,2,2,2,2,2,1,1,1],[9,7,7,6,6,4,3,1,1,1,1,1,1,1,1,1,1,1]},
{[17,13,9,8,4,2],[15,15,11,5,3,2,1,1],[8,6,5,4,4,3,3,3,3,3,3,2,2,2,2],[6,6,5,5,4,4,4,4,3,2,2,2,2,1,1,1,1]},
{[17,11,8,8,5,4],[14,14,11,5,2,2,2,2,1],[9,8,4,4,4,3,3,3,3,3,3,2,2,2],[6,6,6,6,5,4,4,4,2,2,2,1,1,1,1,1,1]},
{[17,9,9,9,6,3],[13,13,13,5,2,2,2,1,1,1],[10,7,4,4,4,3,3,3,3,3,3,3,3],[6,6,6,5,5,5,4,4,4,1,1,1,1,1,1,1,1]},
{[17,9,8,6,5,3,3,1,1],[15,12,8,5,3,2,2,2,2,1,1],[11,9,5,4,4,3,3,3,2,2,2,2,1,1,1],[9,7,7,5,5,4,3,3,2,1,1,1,1,1,1,1,1]},
{[17,9,6,6,6,5,2,2],[13,13,9,3,3,3,2,2,2,1,1,1],[12,9,6,3,3,3,3,3,3,2,2,2,2],[8,8,6,6,6,5,2,2,2,1,1,1,1,1,1,1,1]},
{[17,8,7,7,7,4,2,1],[13,12,11,3,3,3,2,2,1,1,1,1],[12,8,6,3,3,3,3,3,3,3,3,2,1],[8,7,6,6,5,5,5,2,1,1,1,1,1,1,1,1,1]},
{[17,8,7,5,5,5,3,2,1],[13,12,8,4,3,2,2,2,2,2,1,1,1],[13,10,5,4,3,3,3,3,2,2,2,2,1],[9,8,7,6,6,3,3,2,1,1,1,1,1,1,1,1,1]},
{[17,7,7,7,5,4,3,1,1,1],[14,10,9,5,2,2,2,2,2,2,1,1,1],[13,10,4,4,4,3,3,3,3,2,1,1,1,1],[10,7,7,6,5,4,4,1,1,1,1,1,1,1,1,1,1]},
{[17,7,7,6,5,4,4,1,1,1],[14,10,4,4,4,3,3,3,3,2,1,1,1],[13,10,9,5,2,2,2,2,2,2,1,1,1,1],[10,7,7,7,5,4,3,1,1,1,1,1,1,1,1,1,1]},
{[16,13,13,5,2,2,2],[15,15,12,4,4,1,1,1],[8,5,5,5,3,3,3,3,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,3,3,3,3,1,1,1]},
{[16,12,8,8,5,2,2],[14,14,10,6,3,3,1,1,1],[9,6,6,4,4,4,3,3,3,3,2,2,2,2],[7,7,5,5,5,4,4,4,2,2,2,2,1,1,1,1]},
{[16,11,11,10,4,1],[14,13,13,8,2,1,1,1],[8,5,4,4,4,4,4,4,3,3,3,3,3,1],[6,5,5,5,4,4,4,4,4,4,3,1,1,1,1,1]},
{[16,11,8,7,6,2,2,1],[14,13,10,5,4,3,1,1,1,1],[10,6,6,5,4,3,3,3,3,3,2,2,2,1],[8,7,5,5,5,5,4,3,2,2,2,1,1,1,1,1]},
{[16,10,7,7,7,2,2,2],[13,13,10,4,4,4,1,1,1,1,1],[11,6,6,6,3,3,3,3,3,3,2,2,2],[8,8,5,5,5,5,5,2,2,2,1,1,1,1,1,1]},
{[16,10,6,5,4,4,3,3,1,1],[14,12,6,5,3,3,3,2,2,1,1,1],[12,9,7,4,4,3,2,2,2,2,2,2,1,1],[10,8,8,6,4,3,2,2,2,2,1,1,1,1,1,1]},
{[16,9,8,6,4,3,3,1,1,1,1],[15,11,7,5,4,4,2,1,1,1,1,1],[12,7,6,6,4,3,3,2,2,2,2,1,1,1,1],[11,7,7,5,4,4,3,3,2,1,1,1,1,1,1,1]},
{[16,8,8,5,5,3,3,2,1,1,1],[14,11,7,4,4,4,2,2,1,1,1,1,1],[13,8,6,6,3,3,3,2,2,2,2,1,1,1],[11,8,7,5,5,3,3,3,1,1,1,1,1,1,1,1]},
{[15,12,12,6,3,3,2],[14,14,11,5,5,2,1,1],[8,6,5,5,5,3,3,3,3,3,3,2,2,2],[7,7,6,4,4,4,3,3,3,3,3,3,1,1,1]},
{[15,12,12,5,3,2,2,2],[14,14,11,4,4,3,1,1,1],[9,6,6,5,3,3,3,3,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,3,3,3,3,1,1,1]},
{[15,10,9,6,5,4,4],[13,12,9,8,3,2,2,2,2],[9,9,5,4,4,4,4,4,3,2,2,2,1],[7,7,7,7,5,4,3,3,3,2,1,1,1,1,1]},
{[15,9,6,6,5,3,3,3,1,1,1],[13,10,8,5,5,2,2,2,2,1,1,1,1],[13,9,5,5,5,3,3,3,2,2,1,1,1],[11,8,8,5,5,4,2,2,2,1,1,1,1,1,1]},
{[15,8,8,8,4,3,2,2,2,1],[13,12,6,6,6,3,2,1,1,1,1,1],[12,7,6,5,5,5,2,2,2,2,2,2,1],[10,9,6,5,4,4,4,4,1,1,1,1,1,1,1]},
{[15,8,8,7,7,6,2],[11,11,10,10,3,2,2,1,1,1,1],[11,7,5,4,4,4,4,4,4,4,2],[7,7,6,6,6,6,5,3,1,1,1,1,1,1,1]},
{[15,8,8,6,6,4,3,1,1,1],[13,10,8,8,4,2,2,2,1,1,1,1],[12,8,5,5,4,4,4,4,2,2,1,1,1],[10,7,7,6,5,5,3,3,1,1,1,1,1,1,1]},
{[15,8,8,6,4,3,3,2,1,1,1,1],[14,10,7,5,4,4,3,1,1,1,1,1,1],[13,7,7,6,4,3,3,2,2,2,1,1,1,1],[12,8,7,5,4,4,3,3,1,1,1,1,1,1,1]},
{[15,8,6,6,5,4,3,3,2,1],[14,8,6,5,4,4,3,3,3,2,1],[11,10,9,6,4,3,2,2,1,1,1,1,1,1],[10,9,8,6,5,4,2,2,1,1,1,1,1,1,1]},
{[14,13,8,7,6,4,1],[13,12,12,6,4,3,2,1],[8,7,6,5,4,4,3,3,3,3,3,3,1],[7,6,6,6,5,5,4,3,2,2,2,2,2,1]},
{[14,11,11,8,5,4],[13,13,10,7,7,2,1],[7,6,5,5,5,5,5,3,3,3,2,2,2],[6,6,6,6,5,4,4,4,3,3,3,1,1,1]},
{[14,11,11,7,4,4,2],[13,13,10,6,6,3,1,1],[8,6,6,5,5,5,3,3,3,3,2,2,2],[7,7,6,6,4,4,4,3,3,3,3,1,1,1]},
{[14,11,11,5,3,3,2,2,2],[13,13,10,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,3,3,3,2,2,2],[9,9,6,4,4,3,3,3,3,3,3,1,1,1]},
{[14,11,11,4,3,2,2,2,2,2],[13,13,10,3,3,3,3,2,1,1,1],[11,8,7,3,3,3,3,3,3,3,2,2,2],[10,10,5,4,3,3,3,3,3,3,3,1,1,1]},
{[14,11,10,6,5,5,2],[13,13,8,7,6,4,1,1],[8,6,6,6,5,5,4,3,2,2,2,2,2],[7,7,6,6,6,4,3,3,3,3,2,1,1,1]},
{[14,10,6,6,4,3,3,3,3,1],[12,11,7,7,3,3,2,2,2,2,1,1],[12,10,6,4,4,4,4,2,2,2,2,1],[10,9,9,5,4,4,2,2,2,2,1,1,1,1]},
{[14,9,9,8,5,5,1,1,1],[13,10,9,9,4,4,1,1,1,1],[10,6,6,6,4,4,4,4,4,2,1,1,1],[9,6,6,6,6,4,4,4,3,1,1,1,1,1]},
{[14,8,8,7,4,4,3,2,2,1],[12,11,7,6,6,3,2,2,1,1,1,1],[12,8,6,5,5,5,3,2,2,2,2,1],[10,9,7,6,4,4,4,3,1,1,1,1,1,1]},
{[14,8,7,6,6,3,3,2,2,2],[13,7,7,6,5,3,3,3,2,2,2],[11,11,8,5,5,4,3,1,1,1,1,1,1],[10,10,7,5,5,5,3,2,1,1,1,1,1,1]},
{[14,8,6,6,5,5,5,2,2],[13,8,5,5,5,5,4,4,2,2],[10,10,8,8,6,2,2,2,1,1,1,1,1],[9,9,7,7,7,4,2,2,1,1,1,1,1,1]},
{[14,7,7,7,6,3,3,3,3],[13,7,6,6,6,3,3,3,3,3],[10,10,10,5,5,5,2,1,1,1,1,1,1],[9,9,9,5,5,5,4,1,1,1,1,1,1,1]},
{[13,12,7,7,6,4,3,1],[12,11,11,6,5,3,2,2,1],[9,8,6,5,5,4,3,3,3,3,3,1],[8,7,7,6,5,5,4,2,2,2,2,2,1]},
{[13,12,7,5,4,4,4,2,1,1],[13,11,9,4,4,4,3,2,2,1],[10,9,7,6,3,3,3,3,3,2,2,1,1],[10,8,7,7,4,3,3,2,2,2,2,2,1]},
{[13,12,6,4,4,4,3,3,2,1,1],[13,11,8,4,3,3,3,3,2,2,1],[11,10,8,4,3,3,3,3,2,2,2,1,1],[11,9,8,6,3,3,2,2,2,2,2,2,1]},
{[13,11,10,9,4,4,2],[12,12,11,7,6,3,1,1],[8,6,6,5,5,5,4,3,3,3,3,2],[7,7,6,6,4,4,4,4,4,3,2,1,1]},
{[13,10,10,8,5,5,2],[12,12,9,7,7,4,1,1],[8,6,6,6,5,5,5,3,3,2,2,2],[7,7,6,6,6,4,4,4,3,3,1,1,1]},
{[13,10,10,5,3,3,3,2,2,2],[12,12,9,4,4,3,3,3,1,1,1],[11,8,8,5,3,3,3,3,3,2,2,2],[10,10,7,4,4,3,3,3,3,3,1,1,1]},
{[13,10,9,9,9,3],[11,11,11,10,7,1,1,1],[8,5,5,5,5,5,5,4,4,4,3],[6,6,6,5,5,5,5,5,5,2,1,1,1]},
{[13,10,7,6,5,4,4,4],[11,10,9,8,5,2,2,2,2,2],[10,10,5,5,5,4,4,4,3,2,1],[8,8,8,8,5,4,3,2,2,2,1,1,1]},
{[13,9,7,6,5,5,2,2,2,2],[12,8,7,5,5,5,3,2,2,2,2],[11,11,7,6,6,3,3,2,1,1,1,1],[10,10,6,6,6,4,3,2,2,1,1,1,1]},
{[13,8,8,6,4,4,4,3,2,1],[12,9,6,5,5,5,4,2,2,2,1],[11,10,7,7,6,3,2,2,2,1,1,1],[10,9,8,7,4,4,3,3,1,1,1,1,1]},
{[13,7,7,7,7,7,5],[11,6,6,5,5,5,5,5,5],[9,9,9,9,9,3,1,1,1,1,1],[7,7,7,7,7,6,6,1,1,1,1,1,1]},
{[12,10,6,5,5,5,5,2,2,1],[12,8,8,5,4,4,4,4,3,1],[10,9,9,8,4,3,3,3,1,1,1,1],[10,9,7,7,7,3,2,2,2,2,1,1]},
{[12,9,9,9,6,6,2],[11,11,8,8,8,5,1,1],[8,6,6,6,6,5,5,5,2,2,2],[7,7,6,6,6,6,4,4,4,1,1,1]},
{[12,9,9,8,6,5,4],[11,11,8,7,7,6,2,1],[8,7,6,6,6,6,5,3,2,2,2],[7,7,7,7,6,5,4,4,3,1,1,1]},
{[12,9,9,5,4,3,3,3,3,2],[11,11,8,4,4,4,4,3,2,1,1],[11,9,8,7,3,3,3,3,2,2,2],[10,10,9,5,4,3,3,3,3,1,1,1]},
{[12,9,8,4,4,4,4,3,3,2],[11,11,6,5,4,4,4,4,2,1,1],[11,9,8,8,4,3,2,2,2,2,2],[10,10,9,7,3,3,3,3,2,1,1,1]},
{[12,9,7,7,7,6,4,1],[10,9,9,9,7,4,2,1,1,1],[10,7,6,6,5,5,5,4,4,1],[8,7,7,7,6,6,5,2,2,1,1,1]},
{[11,11,7,7,6,5,3,3],[10,10,10,7,6,4,2,2,2],[9,9,6,6,5,5,4,3,3,3],[8,8,8,6,6,5,4,2,2,2,2]},
{[11,10,9,5,5,5,4,2,2],[10,10,10,6,5,4,3,3,1,1],[10,8,8,6,5,4,3,3,3,3],[9,9,7,7,6,3,3,3,3,2,1]},
{[11,10,8,7,6,6,3,2],[10,10,9,8,6,5,2,2,1],[9,8,6,6,6,5,4,4,3,2],[8,8,7,6,6,6,4,3,2,2,1]},
{[11,9,9,8,7,3,2,2,2],[10,10,9,9,5,4,3,1,1,1],[10,7,7,6,5,4,4,4,4,2],[9,9,6,5,5,5,5,4,3,1,1]},
{[11,9,8,8,8,5,4],[10,10,9,7,7,7,2,1],[8,7,6,6,6,6,6,3,3,2],[7,7,7,7,6,5,5,5,2,1,1]},
{[11,9,8,8,7,4,4,2],[10,10,9,7,6,6,3,1,1],[9,7,7,6,6,6,4,3,3,2],[8,8,7,7,5,5,5,4,2,1,1]},
{[11,9,8,8,5,3,3,2,2,2],[11,8,8,6,4,4,4,3,3,2],[10,10,9,7,4,4,3,3,1,1,1],[10,10,7,5,5,4,4,4,2,1,1]},
{[11,9,7,7,6,6,2,2,2,1],[11,7,7,7,6,4,4,3,3,1],[10,9,9,7,5,5,4,1,1,1,1],[10,9,6,6,6,6,4,2,2,1,1]},
{[11,8,8,8,6,5,5,2],[10,10,7,7,7,6,4,1,1],[9,7,7,7,6,6,5,2,2,2],[8,8,7,7,7,5,4,4,1,1,1]},
{[10,9,8,8,8,8,2],[9,9,9,9,8,7,1,1],[8,6,6,6,6,6,6,5,4],[7,7,6,6,6,6,6,6,2,1]},
{[21,12,11,6,2,2],[18,18,7,3,3,2,1,1,1],[9,6,5,3,3,3,3,2,2,2,2,2,2,2,2,2,2,2],[6,6,4,4,4,4,3,3,3,3,3,2,1,1,1,1,1,1,1,1,1]},
{[20,14,14,4,2],[18,18,12,2,2,1,1],[7,5,3,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[20,13,12,5,3,1],[18,17,10,3,2,2,1,1],[8,6,4,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[20,11,11,6,4,2],[17,17,8,3,3,2,2,1,1],[9,7,5,3,3,3,3,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,3,3,3,3,1,1,1,1,1,1,1,1,1]},
{[20,9,7,6,6,6],[17,15,4,3,3,3,3,3,3],[9,9,9,3,2,2,2,2,2,2,2,2,2,2,2,1,1],[6,6,6,6,6,6,3,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,13,12,4,2,2,2],[17,17,9,5,2,1,1,1,1],[9,5,4,4,4,3,3,3,3,2,2,2,2,2,2,2,2],[7,7,4,4,3,3,3,3,3,3,3,3,2,1,1,1,1,1,1]},
{[19,11,10,10,4],[16,15,13,2,2,2,2,2],[8,8,3,3,3,3,3,3,3,3,3,3,3,2,2,1],[5,5,5,5,4,4,4,4,4,4,2,1,1,1,1,1,1,1,1]},
{[18,9,8,7,6,6],[14,13,12,3,2,2,2,2,2,2],[10,10,4,3,3,3,3,3,3,3,3,3,2,1],[6,6,6,6,6,6,4,3,2,1,1,1,1,1,1,1,1,1]},
{[18,9,7,5,5,4,2,2,1,1],[17,11,6,4,4,3,3,2,2,1,1],[11,9,7,5,3,3,2,2,2,2,2,1,1,1,1,1,1],[10,8,6,6,5,3,3,2,2,1,1,1,1,1,1,1,1,1]},
{[18,8,8,6,4,4,4,2],[15,13,6,4,4,2,2,2,2,2,2],[11,11,5,5,3,3,2,2,2,2,2,2,2,1,1],[8,8,7,7,4,4,3,3,1,1,1,1,1,1,1,1,1,1]},
{[18,7,7,7,7,2,2,2,1,1],[15,13,4,4,4,4,4,1,1,1,1,1,1],[13,7,7,7,2,2,2,2,2,2,2,2,2,1,1],[10,8,5,5,5,5,5,1,1,1,1,1,1,1,1,1,1,1]},
{[18,7,7,7,6,6,2,1],[14,11,11,3,2,2,2,2,2,2,2,1],[12,11,4,3,3,3,3,3,3,3,3,1,1,1],[8,7,6,6,6,6,4,1,1,1,1,1,1,1,1,1,1,1]},
{[18,7,6,6,6,6,4,1],[14,11,4,3,3,3,3,3,3,3,3,1],[12,11,11,3,2,2,2,2,2,2,2,1,1,1],[8,7,7,7,6,6,2,1,1,1,1,1,1,1,1,1,1,1]},
{[17,12,9,8,4,4],[15,14,11,6,2,2,2,2],[8,8,4,4,4,4,3,3,3,3,3,2,2,2,1],[6,6,6,6,4,4,4,4,3,2,2,2,1,1,1,1,1]},
{[17,11,11,7,2,2,2,2],[15,15,9,5,5,1,1,1,1,1],[10,5,5,5,5,3,3,3,3,2,2,2,2,2,2],[8,8,4,4,4,4,4,3,3,3,3,1,1,1,1,1,1]},
{[17,11,6,5,4,4,4,2,1],[16,12,7,4,3,3,3,3,2,1],[10,9,8,4,3,3,3,2,2,2,2,2,1,1,1,1],[9,8,7,7,4,3,2,2,2,2,2,1,1,1,1,1,1]},
{[17,10,9,8,3,2,2,2,1],[15,14,7,6,5,2,1,1,1,1,1],[11,6,5,5,5,4,3,2,2,2,2,2,2,2,1],[9,8,5,4,4,4,4,4,3,2,1,1,1,1,1,1,1]},
{[17,9,9,6,6,4,1,1,1],[15,11,11,4,4,2,2,2,1,1,1],[11,8,5,5,3,3,3,3,3,3,3,1,1,1,1],[9,6,6,6,5,5,3,3,3,1,1,1,1,1,1,1,1]},
{[17,9,7,5,4,4,4,3,1],[14,12,7,5,3,2,2,2,2,2,2,1],[12,11,5,4,4,3,3,2,2,2,2,2,1,1],[9,8,8,7,4,3,3,2,2,1,1,1,1,1,1,1,1]},
{[17,7,7,7,6,2,2,2,2,1,1],[14,12,5,4,4,4,4,1,1,1,1,1,1,1],[14,7,7,7,3,2,2,2,2,2,2,2,1,1],[11,9,5,5,5,5,4,1,1,1,1,1,1,1,1,1,1]},
{[16,12,11,9,4,1,1],[15,13,12,8,3,1,1,1],[8,5,5,4,4,4,4,4,3,3,3,3,2,1,1],[7,5,5,5,4,4,4,4,4,3,3,2,1,1,1,1]},
{[16,10,9,7,2,2,2,2,2,2],[14,14,6,5,5,4,1,1,1,1,1,1],[12,6,6,6,5,3,2,2,2,2,2,2,2,2],[10,10,4,4,4,4,4,3,3,2,1,1,1,1,1,1]},
{[16,10,6,6,4,3,3,3,1,1,1],[15,11,6,6,3,3,3,2,2,1,1,1],[12,9,7,4,4,4,2,2,2,2,2,1,1,1,1],[11,8,8,5,4,4,2,2,2,2,1,1,1,1,1,1]},
{[16,10,6,4,4,4,4,4,2],[13,11,8,6,2,2,2,2,2,2,2,2],[12,12,4,4,4,4,3,3,2,2,2,1,1],[9,9,8,8,3,3,2,2,2,2,1,1,1,1,1,1]},
{[16,7,7,7,5,2,2,2,2,2,1,1],[15,7,7,7,4,2,2,2,2,2,2,1,1],[13,11,5,5,4,4,4,1,1,1,1,1,1,1,1],[12,10,5,5,5,4,4,1,1,1,1,1,1,1,1,1]},
{[15,13,12,12,2],[14,14,13,11,1,1],[6,4,4,4,4,4,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,4,4,4,4,4,2,1,1]},
{[15,11,8,7,6,3,2,2],[13,13,9,7,4,3,2,1,1,1],[10,7,6,5,4,4,4,3,3,2,2,2,2],[8,8,6,5,5,5,4,3,2,2,2,1,1,1,1]},
{[15,10,9,6,5,5,3,1],[13,12,9,8,3,3,2,2,1,1],[10,8,6,4,4,4,4,4,3,2,2,2,1],[8,7,7,6,6,4,3,3,3,2,1,1,1,1,1]},
{[15,10,7,6,4,4,4,4],[12,12,8,8,3,2,2,2,2,2,1],[11,10,5,4,4,4,4,4,2,2,2,2],[8,8,8,8,4,4,3,2,2,2,1,1,1,1,1]},
{[15,10,7,4,3,3,3,3,3,2,1],[13,12,5,4,4,4,3,2,2,2,1,1,1],[13,10,7,6,3,2,2,2,2,2,2,2,1],[11,10,9,4,3,3,3,2,2,2,1,1,1,1,1]},
{[15,9,8,7,6,6,2,1],[12,11,10,9,3,3,2,1,1,1,1],[11,7,6,4,4,4,4,4,4,3,2,1],[8,7,6,6,6,6,4,3,2,1,1,1,1,1,1]},
{[15,9,8,5,3,3,3,3,2,2,1],[14,10,7,6,4,2,2,2,2,2,2,1],[12,11,5,5,4,4,3,2,2,2,1,1,1,1],[11,10,8,4,4,3,3,3,2,1,1,1,1,1,1]},
{[15,8,8,7,6,3,3,1,1,1,1],[14,9,8,8,5,2,2,2,1,1,1,1],[12,8,5,5,5,4,4,4,2,1,1,1,1,1],[11,7,7,5,5,5,4,3,1,1,1,1,1,1,1]},
{[14,12,5,5,5,5,4,3,1],[12,11,11,4,3,3,3,3,2,1,1],[11,9,8,4,3,3,3,3,3,3,3,1],[9,8,8,7,6,2,2,2,2,2,2,2,1,1]},
{[14,11,11,6,4,3,3,2],[13,13,10,5,5,4,2,1,1],[9,7,6,6,5,3,3,3,3,3,2,2,2],[8,8,7,5,4,4,3,3,3,3,3,1,1,1]},
{[14,11,8,6,6,5,2,2],[12,12,10,7,4,3,3,1,1,1],[10,7,7,5,4,4,4,3,3,3,2,2],[8,8,6,6,6,5,3,3,2,2,2,1,1,1]},
{[14,10,6,6,4,4,4,4,2],[12,10,5,5,4,4,4,4,2,2,2],[11,11,8,8,4,2,2,2,2,2,1,1],[9,9,8,8,4,4,2,2,2,2,1,1,1,1]},
{[14,9,9,9,9,4],[11,11,11,11,6,1,1,1,1],[9,5,5,5,5,5,4,4,4,4,4],[6,6,6,6,5,5,5,5,5,1,1,1,1,1]},
{[14,9,8,7,4,4,4,3,1],[12,11,8,7,6,2,2,2,2,1,1],[11,9,5,5,5,5,4,3,2,2,2,1],[9,8,8,7,4,4,4,3,2,1,1,1,1,1]},
{[14,8,8,7,5,2,2,2,2,2,2],[13,7,7,7,5,3,2,2,2,2,2,2],[12,12,6,5,5,4,4,1,1,1,1,1,1],[11,11,5,5,5,4,4,3,1,1,1,1,1,1]},
{[14,8,7,6,5,5,4,2,2,1],[13,8,6,5,5,5,4,3,2,2,1],[11,10,8,7,6,3,2,2,1,1,1,1,1],[10,9,7,7,6,4,3,2,1,1,1,1,1,1]},
{[13,11,9,9,8,3,1],[12,11,11,9,7,2,1,1],[8,6,5,5,5,5,5,4,4,3,3,1],[7,6,6,5,5,5,5,5,4,2,2,1,1]},
{[13,11,8,7,7,6,2],[11,11,10,10,5,3,2,1,1],[9,7,6,5,5,4,4,4,4,4,2],[7,7,6,6,6,6,5,3,2,2,2,1,1]},
{[13,10,8,7,6,6,2,2],[11,11,9,9,5,4,2,1,1,1],[10,7,6,6,5,4,4,4,4,2,2],[8,8,6,6,6,6,4,3,2,2,1,1,1]},
{[13,9,8,8,5,5,4,2],[11,11,8,8,7,3,2,2,1,1],[10,8,6,5,5,5,5,4,2,2,2],[8,8,7,7,6,4,4,4,2,1,1,1,1]},
{[13,9,8,6,4,4,4,2,2,2],[12,8,8,5,5,4,3,3,2,2,2],[11,11,8,6,5,3,3,3,1,1,1,1],[10,10,7,7,4,4,3,3,2,1,1,1,1]},
{[13,8,8,8,5,4,4,2,2],[11,11,7,7,7,4,2,2,1,1,1],[11,8,6,6,5,5,5,2,2,2,2],[9,9,7,7,5,4,4,4,1,1,1,1,1]},
{[13,8,8,7,5,5,2,2,2,2],[12,7,7,7,5,4,4,2,2,2,2],[11,11,7,7,5,4,4,1,1,1,1,1],[10,10,6,6,6,4,4,3,1,1,1,1,1]},
{[12,11,7,7,7,6,4],[10,10,10,10,6,3,2,2,1],[9,8,6,5,5,5,4,4,4,4],[7,7,7,7,6,6,5,2,2,2,2,1]},
{[12,10,9,9,6,3,3,2],[11,11,10,8,5,5,2,1,1],[9,7,6,6,6,4,4,4,3,3,2],[8,8,7,5,5,5,4,4,4,2,1,1]},
{[12,10,9,9,5,3,2,2,2],[11,11,10,8,4,4,3,1,1,1],[10,7,7,6,4,4,4,4,3,3,2],[9,9,6,5,5,4,4,4,4,2,1,1]},
{[12,10,7,7,6,6,4,2],[10,10,9,9,6,4,2,2,1,1],[10,8,6,6,5,5,4,4,4,2],[8,8,7,7,6,6,4,2,2,2,1,1]},
{[12,9,7,7,7,4,4,2,1,1],[11,9,9,7,6,4,4,1,1,1,1],[11,7,7,7,5,5,4,3,3,1,1],[10,8,7,7,5,5,5,2,2,1,1,1]},
{[11,11,8,6,6,6,3,3],[10,10,10,8,5,5,2,2,2],[9,9,6,6,6,4,4,4,3,3],[8,8,8,6,6,6,3,3,2,2,2]},
{[11,11,7,7,6,5,4,2,1],[10,10,10,7,6,4,3,2,1,1],[10,8,7,6,5,5,4,3,3,3],[9,8,7,7,6,5,4,2,2,2,2]},
{[11,9,8,8,6,4,3,3,2],[10,10,9,7,5,5,4,2,1,1],[10,8,7,7,6,4,4,3,3,2],[9,9,8,6,5,5,4,4,2,1,1]},
{[11,8,8,7,5,5,4,4,2],[10,10,7,6,6,5,5,3,1,1],[10,8,8,7,7,5,3,2,2,2],[9,9,8,8,6,4,4,3,1,1,1]},
{[10,8,8,7,7,6,3,3,2],[10,8,7,7,7,5,4,4,2],[9,9,8,8,6,5,5,2,1,1],[9,9,8,6,6,6,5,3,1,1]},
{[22,12,9,7,5],[19,18,4,4,3,3,2,2],[8,8,6,4,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1],[5,5,5,5,5,4,4,3,3,2,2,2,1,1,1,1,1,1,1,1,1,1]},
{[20,16,15,3,1],[19,18,14,2,1,1],[6,4,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,3,3,3,3,3,2,1,1,1,1]},
{[20,14,11,5,3,1,1],[19,16,10,4,2,2,1,1],[8,6,4,4,3,3,3,3,3,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,3,3,3,3,3,2,2,2,1,1,1,1,1,1]},
{[20,11,8,6,6,2,2],[18,15,6,4,4,2,2,2,2],[9,9,5,5,3,3,2,2,2,2,2,2,2,2,2,1,1,1],[7,7,5,5,5,5,3,3,2,2,2,1,1,1,1,1,1,1,1,1]},
{[20,10,9,7,5,3,1],[17,16,6,4,3,3,2,2,1,1],[10,8,6,4,3,3,2,2,2,2,2,2,2,2,2,2,1],[7,6,6,5,5,4,4,3,3,2,1,1,1,1,1,1,1,1,1,1]},
{[20,9,7,7,6,5,1],[17,15,4,4,3,3,3,3,2,1],[10,9,8,4,2,2,2,2,2,2,2,2,2,2,2,1,1],[7,6,6,6,6,5,4,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,9,9,7,5,3,2,1],[16,15,6,5,3,3,2,2,1,1,1],[11,8,6,4,4,3,2,2,2,2,2,2,2,2,2,1],[8,7,6,5,5,4,4,3,3,1,1,1,1,1,1,1,1,1,1]},
{[19,9,7,6,6,4,2,1,1],[17,13,5,4,4,3,3,2,2,1,1],[11,9,7,5,3,2,2,2,2,2,2,2,2,1,1,1,1],[9,7,6,6,5,5,3,2,2,1,1,1,1,1,1,1,1,1,1]},
{[19,8,8,7,5,4,3,1],[16,14,5,4,4,3,2,2,2,2,1],[11,10,6,5,3,2,2,2,2,2,2,2,2,2,1,1],[8,7,7,6,5,4,4,3,1,1,1,1,1,1,1,1,1,1,1]},
{[19,8,7,7,7,3,2,1,1],[16,14,4,4,4,4,3,2,1,1,1,1],[12,8,7,6,2,2,2,2,2,2,2,2,2,2,1,1],[9,7,6,5,5,5,5,2,1,1,1,1,1,1,1,1,1,1,1]},
{[18,14,11,4,4,4],[17,16,8,8,2,2,2],[7,7,4,4,4,4,4,4,2,2,2,2,2,2,2,2,1],[6,6,6,6,3,3,3,3,3,3,3,2,2,2,1,1,1,1]},
{[18,12,9,8,6,2],[15,15,12,4,3,2,2,1,1],[9,7,5,4,3,3,3,3,3,3,3,3,2,2,2],[6,6,5,5,5,5,4,4,3,2,2,2,1,1,1,1,1,1]},
{[18,10,8,8,6,5],[14,14,12,4,2,2,2,2,2,1],[10,9,4,4,3,3,3,3,3,3,3,3,2,2],[6,6,6,6,6,5,4,4,2,2,1,1,1,1,1,1,1,1]},
{[18,9,8,7,7,5,1],[14,13,12,3,3,2,2,2,2,1,1],[11,9,5,3,3,3,3,3,3,3,3,3,2,1],[7,6,6,6,6,5,5,3,2,1,1,1,1,1,1,1,1,1]},
{[18,9,8,7,4,4,2,1,1,1],[16,13,6,5,4,3,3,1,1,1,1,1],[12,7,7,5,4,3,2,2,2,2,2,2,2,1,1,1],[10,7,6,6,4,4,4,3,2,1,1,1,1,1,1,1,1,1]},
{[18,7,7,7,6,5,3,1,1],[14,11,10,4,2,2,2,2,2,2,2,1,1],[13,11,4,4,3,3,3,3,3,3,2,1,1,1],[9,7,7,6,6,5,4,1,1,1,1,1,1,1,1,1,1,1]},
{[18,7,7,6,6,5,4,1,1],[14,11,4,4,3,3,3,3,3,3,2,1,1],[13,11,10,4,2,2,2,2,2,2,2,1,1,1],[9,7,7,7,6,5,3,1,1,1,1,1,1,1,1,1,1,1]},
{[17,13,12,6,2,2,2,1],[16,15,11,5,4,1,1,1,1],[9,5,5,5,4,3,3,3,3,3,3,2,2,2,2,1],[8,7,4,4,4,4,3,3,3,3,3,3,2,1,1,1,1]},
{[17,13,10,4,4,3,3,1],[16,15,7,7,4,2,2,1,1],[9,7,5,5,4,4,4,2,2,2,2,2,2,2,2,1],[8,7,7,5,3,3,3,3,3,3,2,2,2,1,1,1,1]},
{[17,12,9,8,5,3,1],[15,14,11,6,3,2,2,1,1],[9,7,5,4,4,4,3,3,3,3,3,2,2,2,1],[7,6,6,5,5,4,4,4,3,2,2,2,1,1,1,1,1]},
{[17,11,10,10,5,2],[14,14,13,7,2,2,1,1,1],[9,6,4,4,4,4,4,3,3,3,3,3,3,2],[6,6,5,5,5,4,4,4,4,4,2,1,1,1,1,1,1]},
{[17,11,9,7,6,3,1,1],[15,13,11,5,4,2,2,1,1,1],[10,7,5,5,4,3,3,3,3,3,3,2,2,1,1],[8,6,6,5,5,5,4,3,3,2,2,1,1,1,1,1,1]},
{[17,11,9,6,4,4,3,1],[15,14,8,6,4,2,2,2,1,1],[10,8,5,5,4,4,3,3,2,2,2,2,2,2,1],[8,7,7,6,4,4,3,3,3,2,2,1,1,1,1,1,1]},
{[17,11,8,8,3,3,2,1,1,1],[16,13,7,7,4,3,1,1,1,1,1],[11,6,6,5,4,4,4,2,2,2,2,2,2,1,1,1],[10,7,6,4,4,4,4,4,2,2,2,1,1,1,1,1,1]},
{[17,9,7,5,5,4,3,3,1,1],[14,12,7,5,3,3,2,2,2,2,1,1,1],[13,10,6,4,4,3,3,2,2,2,2,2,1,1],[10,8,8,6,5,3,3,2,2,1,1,1,1,1,1,1,1]},
{[17,8,8,7,5,3,2,2,2,1],[14,13,6,5,5,3,2,2,1,1,1,1,1],[13,8,6,5,5,3,2,2,2,2,2,2,2,1],[10,9,6,5,5,4,4,3,1,1,1,1,1,1,1,1,1]},
{[17,8,7,7,5,3,3,2,1,1,1],[15,10,8,6,3,2,2,2,2,2,1,1,1],[13,10,5,4,4,4,3,3,2,2,1,1,1,1,1],[11,8,7,5,5,4,4,2,1,1,1,1,1,1,1,1,1]},
{[17,8,7,6,6,3,2,2,2,1,1],[14,12,6,4,4,4,3,2,1,1,1,1,1,1],[14,8,7,6,3,3,2,2,2,2,2,2,1,1],[11,9,6,5,5,5,3,2,1,1,1,1,1,1,1,1,1]},
{[17,8,7,5,5,4,4,2,1,1,1],[15,10,5,4,4,4,3,3,2,2,1,1,1],[13,10,8,6,3,2,2,2,2,2,1,1,1,1,1],[11,8,7,7,5,3,3,2,1,1,1,1,1,1,1,1,1]},
{[16,12,12,12,3],[14,14,14,10,1,1,1],[7,4,4,4,4,4,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,4,4,4,4,4,1,1,1,1]},
{[16,12,5,5,5,4,4,2,2],[14,14,6,4,4,4,3,3,1,1,1],[11,8,8,6,3,3,2,2,2,2,2,2,2,2],[9,9,7,7,5,2,2,2,2,2,2,2,1,1,1,1]},
{[16,11,6,4,4,4,4,3,2,1],[14,13,5,5,4,3,3,3,2,1,1,1],[12,9,8,5,4,2,2,2,2,2,2,2,2,1],[10,9,8,7,3,3,2,2,2,2,2,1,1,1,1,1]},
{[16,9,7,5,4,4,3,3,1,1,1,1],[14,10,8,4,4,3,3,2,2,1,1,1,1,1],[14,9,7,5,3,3,3,3,2,2,1,1,1,1],[12,8,8,6,4,3,3,2,2,1,1,1,1,1,1,1]},
{[16,9,6,6,6,5,4,2,1],[13,9,5,4,4,4,4,3,3,3,2,1],[12,11,10,7,3,2,2,2,2,1,1,1,1],[9,8,7,7,6,5,2,2,2,1,1,1,1,1,1,1]},
{[16,8,7,7,7,7,3],[12,8,4,4,4,4,4,4,4,4,3],[11,11,11,10,2,2,2,2,1,1,1,1],[7,7,7,6,6,6,6,2,1,1,1,1,1,1,1,1]},
{[16,8,7,7,5,3,2,2,2,2,1],[14,8,6,6,5,3,2,2,2,2,2,2,1],[13,12,6,5,5,4,2,2,1,1,1,1,1,1],[11,10,6,5,5,4,4,2,1,1,1,1,1,1,1,1]},
{[16,8,7,6,5,3,2,2,2,2,1,1],[15,8,7,6,4,3,2,2,2,2,2,1,1],[13,11,6,5,4,4,3,2,1,1,1,1,1,1,1],[12,10,6,5,5,4,3,2,1,1,1,1,1,1,1,1]},
{[15,13,10,10,2,2,2,1],[14,13,13,7,4,1,1,1,1],[9,5,5,5,4,4,4,3,3,3,3,3,3,1],[8,7,4,4,4,4,4,4,4,4,2,2,2,1,1]},
{[15,13,7,7,6,5,2],[13,13,12,5,4,3,3,1,1],[9,7,7,5,4,3,3,3,3,3,3,3,2],[7,7,6,6,6,5,4,2,2,2,2,2,2,1,1]},
{[15,11,10,8,4,3,3,1],[14,13,9,7,6,2,2,1,1],[9,7,5,5,5,5,4,3,3,2,2,2,2,1],[8,7,7,5,4,4,4,4,3,3,2,1,1,1,1]},
{[15,11,10,6,4,2,2,2,2,1],[14,13,9,5,4,4,2,1,1,1,1],[11,7,6,6,4,3,3,3,3,2,2,2,2,1],[10,9,5,5,4,4,3,3,3,3,2,1,1,1,1]},
{[15,11,8,3,3,3,3,2,2,2,2,1],[14,13,5,5,3,3,3,3,2,1,1,1,1],[13,9,8,4,4,2,2,2,2,2,2,2,2,1],[12,11,7,3,3,3,3,3,2,2,2,1,1,1,1]},
{[15,11,5,4,4,4,4,4,3,1],[13,12,4,4,4,4,4,3,3,2,1,1],[12,10,9,7,2,2,2,2,2,2,2,2,1],[10,9,9,8,3,2,2,2,2,2,2,1,1,1,1]},
{[15,10,8,6,6,6,2,2],[12,12,10,8,3,3,3,1,1,1,1],[11,7,7,4,4,4,4,4,3,3,2,2],[8,8,6,6,6,6,3,3,2,2,1,1,1,1,1]},
{[15,10,6,6,3,3,3,3,2,2,2],[14,10,6,6,3,3,3,2,2,2,2,2],[12,12,7,4,4,4,2,2,2,2,1,1,1,1],[11,11,8,4,4,4,2,2,2,2,1,1,1,1,1]},
{[15,9,9,5,5,4,3,2,2,1],[13,12,7,7,4,3,3,2,1,1,1,1],[12,8,7,5,4,4,4,2,2,2,2,2,1],[10,9,7,6,5,3,3,3,3,1,1,1,1,1,1]},
{[15,9,8,6,3,3,3,3,2,2,1],[13,12,6,5,5,4,2,2,2,1,1,1,1],[13,9,6,6,5,3,2,2,2,2,2,2,1],[11,10,8,4,4,4,3,3,2,1,1,1,1,1,1]},
{[15,9,7,5,5,3,3,3,2,1,1,1],[14,9,6,6,4,3,3,3,2,2,1,1,1],[13,10,8,5,4,4,2,2,2,1,1,1,1,1],[12,9,8,5,5,3,3,2,2,1,1,1,1,1,1]},
{[14,12,7,6,6,5,3,2],[12,12,11,6,4,3,3,2,1,1],[10,8,7,5,4,4,3,3,3,3,3,2],[8,8,7,6,6,5,3,2,2,2,2,2,1,1]},
{[14,11,9,6,5,5,2,2,1],[13,12,9,7,4,4,3,1,1,1],[10,7,7,6,4,4,4,3,3,2,2,2,1],[9,8,6,6,6,4,3,3,3,2,2,1,1,1]},
{[14,11,6,6,6,6,4,2],[12,10,10,9,4,2,2,2,2,2],[10,10,5,5,4,4,4,4,4,3,1,1],[8,8,7,7,6,6,2,2,2,2,2,1,1,1]},
{[14,10,9,9,5,4,3,1],[13,12,8,8,7,3,2,1,1],[9,7,6,5,5,5,5,4,2,2,2,2,1],[8,7,7,6,5,4,4,4,4,2,1,1,1,1]},
{[14,10,9,6,4,3,2,2,2,2,1],[13,12,8,5,4,4,3,2,1,1,1,1],[12,8,7,6,4,3,3,3,2,2,2,2,1],[11,10,6,5,4,4,3,3,3,2,1,1,1,1]},
{[14,9,9,6,5,4,3,3,1,1],[13,10,9,6,6,3,2,2,2,1,1],[11,9,6,5,5,5,3,3,3,2,1,1,1],[10,8,8,6,5,4,3,3,3,1,1,1,1,1]},
{[14,8,8,6,5,4,4,2,2,2],[13,8,7,5,5,5,3,3,2,2,2],[11,11,8,6,6,3,3,2,1,1,1,1,1],[10,10,7,7,5,4,3,3,1,1,1,1,1,1]},
{[14,8,7,7,5,5,3,2,2,1,1],[13,8,6,6,5,5,4,2,2,2,1,1],[12,10,7,7,6,4,2,2,1,1,1,1,1],[11,9,7,6,6,4,4,2,1,1,1,1,1,1]},
{[14,7,7,7,7,6,6,1],[12,7,5,5,5,5,5,5,5,1],[10,9,9,9,9,2,2,1,1,1,1,1],[8,7,7,7,7,7,5,1,1,1,1,1,1,1]},
{[13,13,7,7,5,4,4,1,1],[13,11,11,5,5,4,2,2,2],[9,9,6,6,5,3,3,3,3,3,3,1,1],[9,7,7,7,5,4,4,2,2,2,2,2,2]},
{[13,12,9,8,8,3,2],[12,12,11,8,7,2,2,1],[8,7,5,5,5,5,5,4,3,3,3,2],[7,7,6,5,5,5,5,5,3,2,2,2,1]},
{[13,11,10,10,5,2,2,2],[12,12,11,9,4,4,1,1,1],[9,6,6,6,4,4,4,4,4,3,3,2],[8,8,5,5,5,4,4,4,4,4,2,1,1]},
{[13,10,10,9,8,5],[12,11,10,9,9,2,2],[7,7,5,5,5,5,5,5,5,3,2,1],[6,6,6,6,6,5,5,5,4,3,1,1,1]},
{[13,10,10,7,5,4,4,2],[12,12,9,6,6,5,3,1,1],[9,7,7,6,6,5,3,3,3,2,2,2],[8,8,7,7,5,4,4,3,3,3,1,1,1]},
{[13,10,10,6,4,4,3,3,2],[12,12,9,5,5,4,4,2,1,1],[10,8,7,7,5,3,3,3,3,2,2,2],[9,9,8,6,4,4,3,3,3,3,1,1,1]},
{[13,10,9,5,4,4,4,4,2],[12,10,9,8,3,3,3,3,2,2],[10,10,8,4,4,4,4,4,3,2,1,1],[9,9,8,8,4,3,3,3,3,2,1,1,1]},
{[13,10,8,5,4,4,4,3,2,2],[12,9,8,5,4,4,3,3,3,2,2],[11,11,9,6,4,3,3,3,2,1,1,1],[10,10,8,7,4,3,3,3,2,2,1,1,1]},
{[13,9,9,9,6,5,3,1],[12,11,8,8,8,4,2,1,1],[9,7,6,6,5,5,5,5,2,2,2,1],[8,7,7,6,6,5,4,4,4,1,1,1,1]},
{[13,9,8,7,4,4,3,2,2,2,1],[12,11,7,6,5,4,3,3,1,1,1,1],[12,8,8,6,5,4,3,2,2,2,2,1],[11,10,7,6,4,4,4,3,2,1,1,1,1]},
{[13,9,7,7,7,5,5,1,1],[11,9,9,9,7,3,3,1,1,1,1],[11,7,7,5,5,5,5,4,4,1,1],[9,7,7,7,7,5,5,2,2,1,1,1,1]},
{[12,12,9,7,6,6,3],[11,11,11,9,5,4,2,2],[8,8,6,6,5,4,4,4,4,3,3],[7,7,7,6,6,6,4,3,3,2,2,2]},
{[12,12,6,5,5,4,4,4,1,1,1],[12,9,9,8,3,3,3,2,2,2,2],[11,11,7,4,4,4,4,4,3,1,1,1],[11,8,8,8,5,3,2,2,2,2,2,2]},
{[12,11,7,6,6,6,4,3],[10,10,10,9,5,4,2,2,2,1],[10,9,6,6,5,4,4,4,4,3],[8,8,8,7,6,6,3,2,2,2,2,1]},
{[12,10,9,9,7,7,1],[11,10,10,9,9,4,1,1],[8,6,6,6,5,5,5,5,5,3,1],[7,6,6,6,6,6,6,4,4,2,1,1]},
{[12,10,9,8,4,4,3,3,2],[11,11,10,6,5,4,4,2,1,1],[10,8,7,7,5,4,3,3,3,3,2],[9,9,8,6,4,4,4,4,3,2,1,1]},
{[12,10,9,6,6,6,3,3],[11,10,9,9,5,5,2,2,2],[9,9,6,6,6,4,4,4,4,2,1],[8,8,8,6,6,6,3,3,3,2,1,1]},
{[12,10,7,7,7,3,2,2,2,2,1],[12,8,7,6,6,3,3,3,3,3,1],[11,10,10,5,5,5,3,2,1,1,1,1],[11,10,6,5,5,5,5,2,2,2,1,1]},
{[12,9,9,8,7,6,3,1],[11,10,9,8,8,5,2,1,1],[9,7,6,6,6,5,5,5,3,2,1],[8,7,7,6,6,6,5,4,3,1,1,1]},
{[12,8,8,8,7,4,4,4],[11,10,7,7,7,7,2,2,2],[9,9,6,6,6,6,6,2,2,2,1],[8,8,8,8,5,5,5,4,1,1,1,1]},
{[12,8,8,8,7,3,3,3,3],[11,7,7,7,7,4,3,3,3,3],[10,10,10,6,5,5,5,1,1,1,1],[9,9,9,5,5,5,5,4,1,1,1,1]},
{[11,11,9,6,6,5,3,3,1],[11,10,10,7,5,5,3,2,2],[9,9,7,6,6,4,4,3,3,3,1],[9,8,8,6,6,5,3,3,3,2,2]},
{[11,11,8,6,6,6,4,2,1],[10,10,10,8,5,5,3,2,1,1],[10,8,7,6,6,4,4,4,3,3],[9,8,7,7,6,6,3,3,2,2,2]},
{[11,9,8,6,6,5,4,3,3],[10,10,7,6,6,5,4,4,2,1],[10,9,8,8,6,5,3,2,2,2],[9,9,9,7,6,5,3,3,2,1,1]},
{[11,8,8,8,7,7,6],[9,9,9,8,8,8,2,1,1],[9,7,6,6,6,6,6,6,3],[7,7,7,7,7,7,6,4,1,1,1]},
{[24,14,10,3,3,1,1],[23,17,5,3,3,3,1,1],[8,6,6,3,3,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1,1,1,1],[7,5,5,3,3,3,3,3,3,3,2,2,2,2,1,1,1,1,1,1,1,1,1,1]},
{[21,14,13,4,4],[19,18,11,2,2,2,2],[7,7,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[20,17,17,2],[19,19,16,1,1],[5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[20,13,12,6,2,2,1],[18,17,10,4,3,1,1,1,1],[9,5,5,4,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[20,13,9,6,4,2,1,1],[19,15,8,5,3,2,2,1,1],[9,7,5,4,4,3,3,3,2,2,2,2,2,2,2,1,1,1,1],[8,6,5,5,4,4,3,3,3,2,2,2,2,1,1,1,1,1,1,1]},
{[20,11,8,7,5,3,1,1],[18,15,6,5,3,3,2,2,1,1],[10,8,6,4,4,3,2,2,2,2,2,2,2,2,2,1,1,1],[8,6,6,5,5,4,4,3,2,2,2,1,1,1,1,1,1,1,1,1]},
{[20,10,10,7,3,2,2,2],[19,13,9,3,3,3,2,2,2],[9,9,6,3,3,3,3,3,3,2,2,2,2,1,1,1,1,1,1],[8,8,5,4,4,4,4,3,3,3,1,1,1,1,1,1,1,1,1,1]},
{[20,9,7,7,7,4,1,1],[17,15,4,4,4,3,3,3,1,1,1],[11,8,8,5,2,2,2,2,2,2,2,2,2,2,2,1,1],[8,6,6,6,5,5,5,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[20,8,8,8,6,4,2],[16,16,4,4,4,3,3,2,2,1,1],[11,9,7,5,2,2,2,2,2,2,2,2,2,2,2,2],[7,7,6,6,5,5,4,4,1,1,1,1,1,1,1,1,1,1,1,1]},
{[19,14,11,8,4],[17,16,13,4,2,2,2],[7,7,4,4,3,3,3,3,3,3,3,3,3,2,2,2,1],[5,5,5,5,4,4,4,4,3,3,3,2,2,2,1,1,1,1,1]},
{[19,12,11,7,2,2,2,1],[17,16,9,5,4,1,1,1,1,1],[10,5,5,5,4,3,3,3,3,2,2,2,2,2,2,2,1],[8,7,4,4,4,4,4,3,3,3,3,2,1,1,1,1,1,1,1]},
{[19,8,8,7,6,3,3,1,1],[16,14,5,4,4,4,2,2,2,1,1,1],[12,9,6,6,3,2,2,2,2,2,2,2,2,2,1,1],[9,7,7,5,5,5,4,3,1,1,1,1,1,1,1,1,1,1,1]},
{[18,9,9,8,7,4,1],[14,13,13,4,3,2,2,2,1,1,1],[11,8,5,4,3,3,3,3,3,3,3,3,3,1],[7,6,6,6,5,5,5,4,3,1,1,1,1,1,1,1,1,1]},
{[18,9,7,7,7,5,2,1],[14,13,11,3,3,3,2,2,2,1,1,1],[12,9,6,3,3,3,3,3,3,3,3,2,2,1],[8,7,6,6,6,5,5,2,2,1,1,1,1,1,1,1,1,1]},
{[18,8,8,6,6,3,3,2,1,1],[15,13,6,4,4,4,2,2,2,1,1,1,1],[13,9,6,6,3,3,2,2,2,2,2,2,2,1,1],[10,8,7,5,5,5,3,3,1,1,1,1,1,1,1,1,1,1]},
{[18,7,7,7,6,4,4,1,1,1],[14,11,4,4,4,3,3,3,3,3,1,1,1,1],[14,10,10,5,2,2,2,2,2,2,2,1,1,1],[10,7,7,7,5,5,4,1,1,1,1,1,1,1,1,1,1,1]},
{[17,14,14,5,2,2,2],[16,16,13,4,4,1,1,1],[8,5,5,5,3,3,3,3,3,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,3,3,3,3,3,1,1,1]},
{[17,13,10,8,4,3,1],[16,14,11,7,3,2,2,1],[8,7,5,4,4,4,4,3,3,3,3,2,2,2,1,1],[7,6,6,5,4,4,4,4,3,3,2,2,2,1,1,1,1]},
{[17,12,10,9,5,2,1],[15,14,12,7,3,2,1,1,1],[9,6,5,4,4,4,4,3,3,3,3,3,2,2,1],[7,6,5,5,5,4,4,4,4,3,2,2,1,1,1,1,1]},
{[17,12,8,7,6,3,2,1],[15,14,10,5,4,3,2,1,1,1],[10,7,6,5,4,3,3,3,3,3,2,2,2,2,1],[8,7,6,5,5,5,4,3,2,2,2,2,1,1,1,1,1]},
{[17,11,10,6,6,3,1,1,1],[16,12,11,5,5,2,2,1,1,1],[10,7,5,5,5,3,3,3,3,3,3,2,1,1,1,1],[9,6,6,5,5,5,3,3,3,3,2,1,1,1,1,1,1]},
{[17,10,8,7,4,3,3,1,1,1,1],[16,12,7,6,4,4,2,1,1,1,1,1],[12,7,6,6,4,4,3,2,2,2,2,2,1,1,1,1],[11,7,7,5,4,4,4,3,2,2,1,1,1,1,1,1,1]},
{[17,9,8,8,5,5,2,1,1],[14,12,11,5,3,3,3,1,1,1,1,1],[12,7,7,4,4,3,3,3,3,3,3,2,1,1],[9,7,6,6,6,4,4,4,2,1,1,1,1,1,1,1,1]},
{[17,9,8,7,4,4,2,2,1,1,1],[16,10,9,6,3,3,2,2,2,1,1,1],[12,9,6,4,4,4,3,3,3,2,1,1,1,1,1,1],[11,8,6,6,4,4,4,3,2,1,1,1,1,1,1,1,1]},
{[17,9,7,6,5,3,3,3,1,1,1],[15,11,7,6,3,3,2,2,2,2,1,1,1],[13,10,6,4,4,4,3,2,2,2,2,1,1,1,1],[11,8,8,5,5,4,3,2,2,1,1,1,1,1,1,1,1]},
{[17,9,6,6,6,4,2,2,2,2],[14,9,7,4,4,4,2,2,2,2,2,2,2],[13,13,6,6,3,3,3,2,2,1,1,1,1,1],[10,10,6,6,5,5,2,2,2,1,1,1,1,1,1,1,1]},
{[17,9,6,6,6,4,2,2,2,1,1],[14,12,7,4,4,3,3,3,1,1,1,1,1,1],[14,8,8,5,3,3,3,2,2,2,2,2,1,1],[11,9,6,6,5,5,2,2,2,1,1,1,1,1,1,1,1]},
{[16,14,9,9,4,2,2],[15,15,10,8,3,3,1,1],[8,6,6,4,4,4,4,4,3,3,2,2,2,2,2],[7,7,5,5,4,4,4,4,4,2,2,2,2,2,1,1]},
{[16,13,13,6,3,3,2],[15,15,12,5,5,2,1,1],[8,6,5,5,5,3,3,3,3,3,3,3,2,2,2],[7,7,6,4,4,4,3,3,3,3,3,3,3,1,1,1]},
{[16,13,13,5,3,2,2,2],[15,15,12,4,4,3,1,1,1],[9,6,6,5,3,3,3,3,3,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,3,3,3,3,3,1,1,1]},
{[16,12,9,7,6,2,2,1,1],[15,13,10,6,5,3,1,1,1,1],[10,6,6,5,5,4,3,3,3,3,2,2,2,1,1],[9,7,5,5,5,5,4,3,3,2,2,2,1,1,1,1]},
{[16,11,8,7,7,2,2,2,1],[14,13,10,5,5,4,1,1,1,1,1],[11,6,6,6,5,3,3,3,3,3,2,2,2,1],[9,8,5,5,5,5,5,3,2,2,2,1,1,1,1,1]},
{[16,11,6,5,5,5,4,2,2],[14,11,10,5,3,3,2,2,2,2,2],[11,11,6,4,4,3,3,3,3,3,2,1,1,1],[9,9,7,7,6,3,2,2,2,2,2,1,1,1,1,1]},
{[16,10,10,7,5,4,3,1],[14,13,9,8,4,2,2,2,1,1],[10,8,5,5,4,4,4,4,3,2,2,2,2,1],[8,7,7,6,5,4,4,3,3,3,1,1,1,1,1,1]},
{[16,10,6,5,4,4,4,4,2,1],[14,10,6,5,3,3,3,3,3,3,2,1],[12,11,10,4,4,3,2,2,2,2,1,1,1,1],[10,9,8,8,4,3,2,2,2,2,1,1,1,1,1,1]},
{[16,9,7,7,4,4,3,2,1,1,1,1],[15,9,9,6,4,3,2,2,2,1,1,1,1],[13,9,6,5,4,4,3,3,3,1,1,1,1,1,1],[12,8,7,6,4,4,4,2,2,1,1,1,1,1,1,1]},
{[16,9,7,6,6,4,4,2,1,1],[13,11,9,7,4,2,2,2,2,1,1,1,1],[13,9,5,5,4,4,4,3,3,2,2,1,1],[10,8,7,7,5,5,3,2,2,1,1,1,1,1,1,1]},
{[16,9,6,6,5,5,4,2,2,1],[14,9,6,4,4,4,4,3,3,2,2,1],[12,11,9,7,3,3,2,2,2,1,1,1,1,1],[10,9,7,7,6,4,2,2,2,1,1,1,1,1,1,1]},
{[16,9,6,6,5,4,2,2,2,2,1,1],[15,8,8,5,4,3,3,2,2,2,2,1,1],[13,11,7,5,4,3,3,3,1,1,1,1,1,1,1],[12,10,6,6,5,4,2,2,2,1,1,1,1,1,1,1]},
{[16,8,8,6,4,3,3,3,1,1,1,1,1],[15,9,7,7,3,3,3,2,2,1,1,1,1,1],[14,9,7,4,4,4,4,2,2,1,1,1,1,1,1],[13,8,8,5,4,4,3,3,1,1,1,1,1,1,1,1]},
{[16,8,8,5,5,3,3,2,2,2,1,1],[15,9,6,6,4,4,2,2,2,2,2,1,1],[13,11,6,6,4,4,2,2,2,1,1,1,1,1,1],[12,10,7,5,5,3,3,3,1,1,1,1,1,1,1,1]},
{[16,8,8,5,4,4,3,3,1,1,1,1,1],[15,9,7,4,4,4,4,2,2,1,1,1,1,1],[14,9,7,7,3,3,3,2,2,1,1,1,1,1,1],[13,8,8,6,4,3,3,3,1,1,1,1,1,1,1,1]},
{[15,13,10,9,6,3],[14,13,12,9,4,2,2],[7,7,5,5,4,4,4,4,4,3,3,3,2,1],[6,6,6,5,5,5,4,4,4,3,2,2,2,1,1]},
{[15,13,6,6,6,5,3,2],[14,12,11,5,3,3,3,3,2],[9,9,8,4,4,3,3,3,3,3,3,2,1,1],[8,8,7,6,6,5,2,2,2,2,2,2,2,1,1]},
{[15,12,12,8,5,4],[14,14,11,7,7,2,1],[7,6,5,5,5,5,5,3,3,3,3,2,2,2],[6,6,6,6,5,4,4,4,3,3,3,3,1,1,1]},
{[15,12,12,7,4,4,2],[14,14,11,6,6,3,1,1],[8,6,6,5,5,5,3,3,3,3,3,2,2,2],[7,7,6,6,4,4,4,3,3,3,3,3,1,1,1]},
{[15,12,12,5,3,3,2,2,2],[14,14,11,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,3,3,3,3,2,2,2],[9,9,6,4,4,3,3,3,3,3,3,3,1,1,1]},
{[15,12,12,4,3,2,2,2,2,2],[14,14,11,3,3,3,3,2,1,1,1],[11,8,7,3,3,3,3,3,3,3,3,2,2,2],[10,10,5,4,3,3,3,3,3,3,3,3,1,1,1]},
{[15,11,9,6,6,5,4],[13,12,10,9,3,3,2,2,2],[9,9,6,4,4,4,4,4,4,3,2,2,1],[7,7,7,7,6,5,3,3,3,2,2,1,1,1,1]},
{[15,11,6,5,3,3,3,3,3,3,1],[14,12,5,4,4,4,4,2,2,2,2,1],[12,11,7,7,3,2,2,2,2,2,2,2,1,1],[11,10,10,4,4,3,2,2,2,2,2,1,1,1,1]},
{[15,10,7,7,7,3,2,2,2,1],[13,12,9,5,5,5,2,1,1,1,1,1],[12,7,6,6,6,3,3,3,3,2,2,2,1],[10,9,6,5,5,5,5,2,2,2,1,1,1,1,1]},
{[15,9,9,9,8,5,1],[12,11,11,11,5,2,1,1,1,1],[10,6,5,5,5,4,4,4,4,4,4,1],[7,6,6,6,6,5,5,5,4,1,1,1,1,1,1]},
{[15,9,9,8,7,3,3,2],[12,12,11,7,5,4,1,1,1,1,1],[11,6,6,6,5,4,4,3,3,3,3,2],[8,8,7,5,5,5,5,4,3,1,1,1,1,1,1]},
{[15,9,6,5,5,5,5,3,3],[14,9,5,5,5,4,4,4,3,3],[10,10,10,8,5,2,2,2,2,1,1,1,1,1],[9,9,9,7,7,3,2,2,2,1,1,1,1,1,1]},
{[15,8,8,8,5,3,2,2,2,2,1],[13,12,6,6,6,4,3,1,1,1,1,1,1],[13,7,7,6,5,5,2,2,2,2,2,2,1],[11,10,6,5,5,4,4,4,1,1,1,1,1,1,1]},
{[15,8,7,6,6,4,3,3,3,1],[14,8,6,6,5,4,3,3,3,3,1],[11,10,10,6,5,4,2,2,1,1,1,1,1,1],[10,9,9,6,5,5,3,2,1,1,1,1,1,1,1]},
{[14,14,9,9,7,2,1],[13,13,13,8,5,2,1,1],[8,6,5,5,5,4,4,4,3,3,3,3,3],[7,6,5,5,5,5,5,4,4,2,2,2,2,2]},
{[14,12,11,10,5,4],[13,13,12,8,7,2,1],[7,6,5,5,5,5,5,4,3,3,3,3,2],[6,6,6,6,5,4,4,4,4,4,3,2,1,1]},
{[14,12,9,8,7,3,3],[13,12,11,8,6,2,2,2],[8,8,5,5,5,5,4,4,3,3,3,2,1],[7,7,7,5,5,5,5,4,3,2,2,2,1,1]},
{[14,11,11,8,5,5,2],[13,13,10,7,7,4,1,1],[8,6,6,6,5,5,5,3,3,3,2,2,2],[7,7,6,6,6,4,4,4,3,3,3,1,1,1]},
{[14,11,11,5,3,3,3,2,2,2],[13,13,10,4,4,3,3,3,1,1,1],[11,8,8,5,3,3,3,3,3,3,2,2,2],[10,10,7,4,4,3,3,3,3,3,3,1,1,1]},
{[14,11,10,6,6,5,4],[13,13,8,7,6,6,2,1],[8,7,6,6,6,6,4,3,2,2,2,2,2],[7,7,7,7,6,5,3,3,3,3,2,1,1,1]},
{[14,11,10,5,5,5,2,2,2],[13,13,8,7,4,4,4,1,1,1],[10,7,7,7,4,4,4,3,2,2,2,2,2],[9,9,6,6,6,3,3,3,3,3,2,1,1,1]},
{[14,11,9,9,7,4,1,1],[13,11,11,9,6,3,1,1,1],[9,6,6,5,5,5,4,4,4,3,3,1,1],[8,6,6,6,5,5,5,4,4,2,2,1,1,1]},
{[14,11,7,6,6,6,2,2,2],[13,10,10,7,6,2,2,2,2,2],[10,10,5,5,5,5,4,3,3,3,1,1,1],[9,9,6,6,6,6,3,2,2,2,2,1,1,1]},
{[14,10,10,6,6,4,4,2],[13,11,9,9,4,4,2,2,2],[9,9,6,6,4,4,4,4,4,2,2,1,1],[8,8,7,7,5,5,3,3,3,3,1,1,1,1]},
{[14,10,8,7,5,4,4,4],[12,11,9,8,6,2,2,2,2,2],[10,10,5,5,5,5,4,4,3,2,2,1],[8,8,8,8,5,4,4,3,2,2,1,1,1,1]},
{[14,10,7,7,6,4,2,2,2,1,1],[13,11,8,6,5,5,2,2,1,1,1,1],[12,8,6,6,6,4,3,3,2,2,2,1,1],[11,9,6,6,5,5,4,2,2,2,1,1,1,1]},
{[14,8,8,7,5,4,3,2,2,2,1],[13,8,7,6,5,5,3,2,2,2,2,1],[12,11,7,6,6,4,3,2,1,1,1,1,1],[11,10,7,6,5,4,4,3,1,1,1,1,1,1]},
{[13,13,10,8,6,6],[12,12,12,10,4,4,2],[7,7,6,6,4,4,4,4,4,4,3,3],[6,6,6,6,6,6,4,4,3,3,2,2,2]},
{[13,13,8,8,8,3,3],[12,12,12,7,7,2,2,2],[8,8,5,5,5,5,5,3,3,3,3,3],[7,7,7,5,5,5,5,5,2,2,2,2,2]},
{[13,11,10,7,6,6,3],[12,11,10,10,5,4,2,2],[8,8,6,6,5,4,4,4,4,4,2,1],[7,7,7,6,6,6,4,3,3,3,2,1,1]},
{[13,11,7,6,6,5,4,4],[11,10,10,9,5,3,2,2,2,2],[10,10,6,5,5,4,4,4,4,3,1],[8,8,8,8,6,5,3,2,2,2,2,1,1]},
{[13,10,10,9,6,6,2],[12,12,9,8,8,5,1,1],[8,6,6,6,6,5,5,5,3,2,2,2],[7,7,6,6,6,6,4,4,4,3,1,1,1]},
{[13,10,10,8,6,5,4],[12,12,9,7,7,6,2,1],[8,7,6,6,6,6,5,3,3,2,2,2],[7,7,7,7,6,5,4,4,3,3,1,1,1]},
{[13,10,10,5,4,3,3,3,3,2],[12,12,9,4,4,4,4,3,2,1,1],[11,9,8,7,3,3,3,3,3,2,2,2],[10,10,9,5,4,3,3,3,3,3,1,1,1]},
{[13,10,10,5,3,3,3,3,2,2,2],[12,12,9,4,4,3,3,3,3,1,1,1],[12,9,9,5,3,3,3,3,3,2,2,2],[11,11,8,4,4,3,3,3,3,3,1,1,1]},
{[13,10,7,7,6,5,5,2,1],[11,10,9,9,6,3,3,2,1,1,1],[11,8,7,5,5,5,4,4,4,2,1],[9,8,7,7,7,5,4,2,2,2,1,1,1]},
{[13,10,7,6,5,5,5,2,2,1],[12,8,8,5,5,4,4,4,3,2,1],[11,10,9,8,5,3,3,3,1,1,1,1],[10,9,7,7,7,4,3,2,2,2,1,1,1]},
{[13,9,8,8,4,3,3,2,2,2,2],[12,12,6,6,5,4,4,3,1,1,1,1],[12,8,8,7,5,4,2,2,2,2,2,2],[11,11,7,5,4,4,4,4,2,1,1,1,1]},
{[13,9,7,6,5,5,4,2,2,2,1],[13,8,8,6,5,4,4,3,2,2,1],[11,10,8,7,5,4,3,3,1,1,1,1,1],[11,10,7,7,6,4,3,2,2,1,1,1,1]},
{[12,12,9,7,7,5,4],[11,11,11,9,6,3,3,2],[8,8,7,5,5,5,4,4,4,3,3],[7,7,7,7,6,5,5,3,3,2,2,2]},
{[12,12,6,6,6,6,4,4],[10,10,10,10,4,4,2,2,2,2],[10,10,6,6,4,4,4,4,4,4],[8,8,8,8,6,6,2,2,2,2,2,2]},
{[12,12,6,6,4,4,4,4,2,1,1],[12,10,8,4,4,4,4,4,2,2,2],[11,11,8,8,3,3,3,3,2,2,1,1],[11,9,8,8,4,4,2,2,2,2,2,2]},
{[12,10,10,7,5,4,4,4],[11,11,9,9,4,4,4,3,1],[9,8,8,7,4,4,4,4,4,2,2],[8,8,8,8,5,4,4,3,3,3,1,1]},
{[12,10,9,6,6,6,4,2,1],[11,10,9,9,5,5,3,2,1,1],[10,8,7,6,6,4,4,4,4,2,1],[9,8,7,7,6,6,3,3,3,2,1,1]},
{[12,9,9,8,6,5,5,2],[11,11,8,7,7,6,4,1,1],[9,7,7,7,6,6,5,3,2,2,2],[8,8,7,7,7,5,4,4,3,1,1,1]},
{[12,9,9,6,4,4,4,3,3,2],[11,11,8,5,5,4,4,4,2,1,1],[11,9,8,8,5,3,3,3,2,2,2],[10,10,9,7,4,4,3,3,3,1,1,1]},
{[11,9,9,9,8,8,2],[10,10,9,9,9,7,1,1],[8,6,6,6,6,6,6,5,5,2],[7,7,6,6,6,6,6,6,4,1,1]},
{[11,9,9,8,8,5,2,2,2],[10,10,9,9,7,4,4,1,1,1],[10,7,7,7,5,5,5,4,4,2],[9,9,6,6,6,5,5,5,3,1,1]},
{[11,9,9,8,7,3,3,2,2,2],[11,8,8,6,5,4,4,4,4,2],[10,10,9,9,5,4,3,3,1,1,1],[10,10,7,5,5,5,5,4,3,1,1]},
{[11,9,8,8,8,5,5,2],[10,10,9,7,7,7,4,1,1],[9,7,7,7,6,6,6,3,3,2],[8,8,7,7,7,5,5,5,2,1,1]},
{[11,9,8,7,5,5,5,3,3],[10,10,7,7,5,5,5,4,2,1],[10,9,8,8,7,4,4,2,2,2],[9,9,9,7,7,4,4,3,2,1,1]},
{[11,8,8,8,6,6,5,4],[10,10,7,7,7,6,6,2,1],[9,8,7,7,7,7,5,2,2,2],[8,8,8,8,7,6,4,4,1,1,1]},
{[10,9,8,8,8,7,2,2,2],[10,7,7,7,6,5,5,5,4],[9,9,9,9,8,5,4,1,1,1],[9,9,6,6,6,6,6,5,2,1]},
{[21,15,15,4,2],[19,19,13,2,2,1,1],[7,5,3,3,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[21,14,13,5,3,1],[19,18,11,3,2,2,1,1],[8,6,4,3,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[21,12,12,6,4,2],[18,18,9,3,3,2,2,1,1],[9,7,5,3,3,3,3,3,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,3,3,3,3,3,1,1,1,1,1,1,1,1,1]},
{[21,10,8,6,6,6],[18,16,5,3,3,3,3,3,3],[9,9,9,3,3,2,2,2,2,2,2,2,2,2,2,2,1,1],[6,6,6,6,6,6,3,3,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,13,12,5,2,2,2,2],[17,17,9,5,4,1,1,1,1,1],[10,5,5,5,4,3,3,3,3,2,2,2,2,2,2,2,2],[8,8,4,4,4,3,3,3,3,3,3,3,2,1,1,1,1,1,1]},
{[19,8,7,6,6,6,2,2,1],[15,14,5,4,3,3,3,3,3,1,1,1,1],[13,9,9,4,3,2,2,2,2,2,2,2,2,2,1],[9,8,6,6,6,6,3,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,8,6,6,6,6,4,2],[14,14,4,4,3,3,3,3,3,2,2,1,1],[13,11,9,4,2,2,2,2,2,2,2,2,2,2],[8,8,7,7,6,6,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[18,17,12,9,1],[17,16,16,5,2,1],[6,5,4,4,4,3,3,3,3,3,3,3,3,3,3,3,1],[5,4,4,4,4,4,4,4,4,3,3,3,2,2,2,2,2,1]},
{[18,12,12,7,2,2,2,2],[16,16,10,5,5,1,1,1,1,1],[10,5,5,5,5,3,3,3,3,3,2,2,2,2,2,2],[8,8,4,4,4,4,4,3,3,3,3,3,1,1,1,1,1,1]},
{[18,12,9,9,5,4],[15,15,12,6,2,2,2,2,1],[9,8,4,4,4,4,3,3,3,3,3,3,2,2,2],[6,6,6,6,5,4,4,4,4,2,2,2,1,1,1,1,1,1]},
{[18,11,10,8,3,2,2,2,1],[16,15,8,6,5,2,1,1,1,1,1],[11,6,5,5,5,4,3,3,2,2,2,2,2,2,2,1],[9,8,5,4,4,4,4,4,3,3,2,1,1,1,1,1,1,1]},
{[18,10,10,10,6,3],[14,14,14,6,2,2,2,1,1,1],[10,7,4,4,4,4,3,3,3,3,3,3,3,3],[6,6,6,5,5,5,4,4,4,4,1,1,1,1,1,1,1,1]},
{[18,10,9,7,7,4,1,1],[15,13,12,4,4,2,2,2,1,1,1],[11,8,5,5,3,3,3,3,3,3,3,3,2,1,1],[8,6,6,6,5,5,5,3,3,2,1,1,1,1,1,1,1,1]},
{[18,9,9,9,4,2,2,2,2],[15,15,6,6,6,2,2,1,1,1,1,1],[12,7,5,5,5,5,2,2,2,2,2,2,2,2,2],[9,9,5,5,4,4,4,4,4,1,1,1,1,1,1,1,1,1]},
{[18,9,8,6,4,4,4,3,1],[15,13,7,5,4,2,2,2,2,2,2,1],[12,11,5,5,4,3,3,2,2,2,2,2,2,1,1],[9,8,8,7,4,4,3,3,2,1,1,1,1,1,1,1,1,1]},
{[18,8,8,6,4,4,3,2,2,1,1],[17,10,7,5,3,3,3,3,2,2,1,1],[12,10,8,4,4,3,3,2,2,2,1,1,1,1,1,1,1],[11,9,7,6,4,4,3,3,1,1,1,1,1,1,1,1,1,1]},
{[18,8,8,5,5,5,4,2,2],[14,11,5,5,3,3,3,3,2,2,2,2,2],[13,13,8,4,4,2,2,2,2,2,2,1,1,1],[9,9,7,7,6,3,3,3,1,1,1,1,1,1,1,1,1,1]},
{[17,13,9,9,5,2,2],[15,15,11,7,3,3,1,1,1],[9,6,6,4,4,4,4,3,3,3,3,2,2,2,2],[7,7,5,5,5,4,4,4,4,2,2,2,2,1,1,1,1]},
{[17,12,12,11,4,1],[15,14,14,9,2,1,1,1],[8,5,4,4,4,4,4,4,4,3,3,3,3,3,1],[6,5,5,5,4,4,4,4,4,4,4,3,1,1,1,1,1]},
{[17,12,9,8,6,2,2,1],[15,14,11,6,4,3,1,1,1,1],[10,6,6,5,4,4,3,3,3,3,3,2,2,2,1],[8,7,5,5,5,5,4,4,3,2,2,2,1,1,1,1,1]},
{[17,12,6,6,6,4,3,2,1],[15,14,8,4,4,4,3,2,1,1,1],[11,8,7,6,3,3,3,3,2,2,2,2,2,2,1],[9,8,7,6,5,5,2,2,2,2,2,2,1,1,1,1,1]},
{[17,11,9,8,5,5,2],[14,14,11,7,3,2,2,2,1,1],[10,8,5,4,4,4,4,3,3,3,3,2,2,2],[7,7,6,6,6,4,4,4,3,2,2,1,1,1,1,1,1]},
{[17,11,8,8,7,2,2,2],[14,14,11,5,4,4,1,1,1,1,1],[11,6,6,6,4,3,3,3,3,3,3,2,2,2],[8,8,5,5,5,5,5,4,2,2,2,1,1,1,1,1,1]},
{[17,10,10,8,4,3,2,2,1],[15,14,8,7,5,2,2,1,1,1,1],[11,7,5,5,5,4,4,3,2,2,2,2,2,2,1],[9,8,6,5,4,4,4,4,3,3,1,1,1,1,1,1,1]},
{[17,10,7,5,4,4,4,4,2],[14,12,8,6,3,2,2,2,2,2,2,2],[12,12,5,4,4,4,3,3,2,2,2,2,1,1],[9,9,8,8,4,3,3,2,2,2,1,1,1,1,1,1,1]},
{[17,8,8,6,5,3,3,3,1,1,1,1],[15,10,7,7,3,3,2,2,2,2,1,1,1,1],[14,10,6,4,4,4,4,2,2,2,1,1,1,1,1],[12,8,8,5,5,4,3,3,1,1,1,1,1,1,1,1,1]},
{[17,8,8,5,5,4,3,3,1,1,1,1],[15,10,6,4,4,4,4,2,2,2,1,1,1,1],[14,10,7,7,3,3,2,2,2,2,1,1,1,1,1],[12,8,8,6,5,3,3,3,1,1,1,1,1,1,1,1,1]},
{[16,13,12,7,7,2],[15,15,10,9,6,1,1],[7,5,5,5,5,5,4,4,4,3,2,2,2,2,2],[6,6,5,5,5,5,5,3,3,3,3,3,2,1,1,1]},
{[16,11,9,6,4,4,4,2,1],[15,12,9,7,3,3,3,2,2,1],[10,9,7,4,4,4,4,3,3,2,2,2,1,1,1],[9,8,7,7,4,4,3,3,3,2,2,1,1,1,1,1]},
{[16,10,9,7,3,2,2,2,2,2,2],[14,14,6,5,5,4,3,1,1,1,1,1,1],[13,7,7,6,5,3,2,2,2,2,2,2,2,2],[11,11,5,4,4,4,4,3,3,2,1,1,1,1,1,1]},
{[15,14,9,9,5,5],[14,13,13,8,3,3,3],[7,7,7,4,4,4,4,4,3,3,3,3,3,1],[6,6,6,6,6,4,4,4,4,2,2,2,2,2,1]},
{[15,12,12,6,4,3,3,2],[14,14,11,5,5,4,2,1,1],[9,7,6,6,5,3,3,3,3,3,3,2,2,2],[8,8,7,5,4,4,3,3,3,3,3,3,1,1,1]},
{[15,12,6,6,6,6,3,3],[12,12,12,6,3,3,3,3,1,1,1],[11,8,8,4,4,4,3,3,3,3,3,3],[8,8,8,6,6,6,2,2,2,2,2,2,1,1,1]},
{[15,10,9,9,7,5,1,1],[13,11,11,10,5,3,1,1,1,1],[10,6,6,5,5,4,4,4,4,4,3,1,1],[8,6,6,6,6,5,5,4,4,2,1,1,1,1,1]},
{[15,10,9,5,5,3,3,3,2,1,1],[14,12,7,6,5,3,3,3,1,1,1,1],[12,8,8,5,5,4,3,2,2,2,2,2,1,1],[11,9,8,5,5,3,3,3,3,2,1,1,1,1,1]},
{[15,10,7,7,4,4,4,4,2],[12,12,8,8,5,2,2,2,2,2,1,1],[12,10,5,5,5,4,4,4,2,2,2,2],[9,9,8,8,4,4,4,2,2,2,1,1,1,1,1]},
{[15,9,9,8,4,4,4,3,1],[13,12,8,7,7,2,2,2,2,1,1],[11,9,5,5,5,5,5,3,2,2,2,2,1],[9,8,8,7,4,4,4,4,3,1,1,1,1,1,1]},
{[15,9,9,7,5,2,2,2,2,2,2],[13,13,7,5,5,4,4,1,1,1,1,1,1],[13,7,7,7,5,3,3,2,2,2,2,2,2],[11,11,5,5,5,4,4,3,3,1,1,1,1,1,1]},
{[15,9,7,7,7,3,3,2,2,2],[13,7,7,6,6,3,3,3,3,2,2,2],[12,12,9,5,5,5,3,1,1,1,1,1,1],[10,10,7,5,5,5,5,2,2,1,1,1,1,1,1]},
{[15,9,7,5,5,5,4,3,3,1],[14,9,6,5,5,4,4,3,3,3,1],[11,10,10,7,5,3,2,2,2,1,1,1,1,1],[10,9,9,7,6,3,3,2,2,1,1,1,1,1,1]},
{[15,8,8,6,5,4,4,3,2,1,1],[14,8,7,6,4,4,4,3,3,2,1,1],[12,10,9,7,4,4,3,2,1,1,1,1,1,1],[11,9,8,7,5,4,3,3,1,1,1,1,1,1,1]},
{[14,14,9,8,8,4],[13,13,12,10,3,3,3],[7,7,7,4,4,4,4,4,4,4,3,3,2],[6,6,6,6,5,5,5,5,3,2,2,2,2,2]},
{[14,13,7,6,5,5,4,2,1],[13,12,11,5,4,4,3,2,2,1],[10,9,7,6,4,3,3,3,3,3,3,2,1],[9,8,7,7,6,4,3,2,2,2,2,2,2,1]},
{[14,12,11,8,6,6],[13,12,11,11,4,4,2],[7,7,6,6,4,4,4,4,4,4,4,2,1],[6,6,6,6,6,6,4,4,3,3,3,2,1,1]},
{[14,12,9,8,7,4,2,1],[13,12,11,8,6,3,2,1,1],[9,7,6,5,5,5,4,4,3,3,3,2,1],[8,7,6,6,5,5,5,4,3,2,2,2,1,1]},
{[14,12,8,6,6,6,5],[12,11,11,10,3,3,3,2,2],[9,9,7,4,4,4,4,4,4,4,3,1],[7,7,7,7,7,6,3,3,2,2,2,2,1,1]},
{[14,10,9,8,3,3,3,3,2,2],[13,13,6,6,6,5,3,2,1,1,1],[11,8,7,6,6,5,2,2,2,2,2,2,2],[10,10,8,4,4,4,4,4,3,2,1,1,1,1]},
{[14,9,9,9,5,5,4,2],[12,12,8,8,8,3,2,2,1,1],[10,8,6,5,5,5,5,5,2,2,2,2],[8,8,7,7,6,4,4,4,4,1,1,1,1,1]},
{[14,9,7,7,6,4,3,2,2,2,1],[13,8,7,6,6,4,3,3,2,2,2,1],[12,11,8,6,5,5,3,2,1,1,1,1,1],[11,10,7,6,5,5,4,2,2,1,1,1,1,1]},
{[14,8,8,8,5,3,3,2,2,2,2],[13,8,7,7,5,5,2,2,2,2,2,2],[12,12,6,6,6,4,4,2,1,1,1,1,1],[11,11,7,5,5,4,4,4,1,1,1,1,1,1]},
{[14,8,8,7,7,5,5,1,1,1],[12,9,9,8,8,3,3,1,1,1,1,1],[12,7,7,5,5,5,5,5,3,1,1,1],[10,7,7,7,7,5,5,3,1,1,1,1,1,1]},
{[13,13,8,8,8,4,2,1],[12,12,12,7,7,3,2,1,1],[9,7,6,5,5,5,5,3,3,3,3,3],[8,7,6,6,5,5,5,5,2,2,2,2,2]},
{[13,12,7,7,6,6,2,2,1,1],[12,11,11,6,5,5,3,1,1,1,1],[11,7,7,6,6,4,3,3,3,3,3,1],[10,8,6,6,6,6,4,2,2,2,2,2,1]},
{[13,11,11,10,10,2],[12,12,11,11,9,1,1],[7,5,5,5,5,5,5,5,5,4,4,2],[6,6,5,5,5,5,5,5,5,5,3,1,1]},
{[13,11,10,7,7,5,4],[12,11,10,10,6,3,3,2],[8,8,7,5,5,5,4,4,4,4,2,1],[7,7,7,7,6,5,5,3,3,3,2,1,1]},
{[13,11,8,8,7,6,4],[11,11,10,10,7,3,2,2,1],[9,8,6,5,5,5,5,4,4,4,2],[7,7,7,7,6,6,5,4,2,2,2,1,1]},
{[13,11,8,7,7,7,2,2],[11,11,10,10,5,5,2,1,1,1],[10,7,6,6,6,4,4,4,4,4,2],[8,8,6,6,6,6,6,3,2,2,2,1,1]},
{[13,11,7,6,6,5,5,3,1],[11,10,10,9,5,3,3,2,2,1,1],[11,9,7,5,5,4,4,4,4,3,1],[9,8,8,7,7,5,3,2,2,2,2,1,1]},
{[13,10,9,6,5,5,5,4],[12,12,7,6,6,6,5,2,1],[9,8,7,7,7,6,3,2,2,2,2,2],[8,8,8,8,7,4,3,3,3,2,1,1,1]},
{[13,10,9,5,5,5,4,4,2],[12,12,7,6,5,5,5,3,1,1],[10,8,8,7,7,4,3,2,2,2,2,2],[9,9,8,8,6,3,3,3,3,2,1,1,1]},
{[13,10,8,8,6,6,4,2],[11,11,9,9,7,4,2,2,1,1],[10,8,6,6,5,5,5,4,4,2,2],[8,8,7,7,6,6,4,4,2,2,1,1,1]},
{[13,8,8,8,5,5,4,2,2,2],[12,8,7,7,5,5,5,2,2,2,2],[11,11,7,7,7,4,4,2,1,1,1,1],[10,10,7,7,6,4,4,4,1,1,1,1,1]},
{[12,12,6,6,6,6,5,3,1],[11,9,7,6,4,4,4,4,4,4],[10,10,10,10,4,4,3,2,2,1,1],[9,8,8,7,7,6,2,2,2,2,2,2]},
{[12,11,9,6,6,4,4,3,1,1],[12,10,10,7,5,4,4,2,2,1],[10,9,7,7,5,4,4,3,3,3,1,1],[10,8,8,7,5,5,3,3,3,2,2,1]},
{[12,11,8,7,5,5,4,4,1],[11,10,10,8,6,3,3,3,2,1],[10,9,8,5,5,5,4,4,3,3,1],[9,8,8,8,6,4,4,3,2,2,2,1]},
{[12,11,7,7,7,7,4,2],[10,10,10,10,6,5,2,2,1,1],[10,8,6,6,6,5,4,4,4,4],[8,8,7,7,6,6,6,2,2,2,2,1]},
{[12,10,10,9,8,3,3,2],[11,11,10,10,6,5,2,1,1],[9,7,6,6,6,5,4,4,4,4,2],[8,8,7,5,5,5,5,5,4,3,1,1]},
{[12,10,9,9,8,5,4],[11,11,10,8,7,7,2,1],[8,7,6,6,6,6,6,4,3,3,2],[7,7,7,7,6,5,5,5,4,2,1,1]},
{[12,10,9,9,7,4,4,2],[11,11,10,8,6,6,3,1,1],[9,7,7,6,6,6,4,4,3,3,2],[8,8,7,7,5,5,5,4,4,2,1,1]},
{[12,10,9,9,5,3,3,2,2,2],[11,11,10,8,4,4,3,3,1,1,1],[11,8,8,6,4,4,4,4,3,3,2],[10,10,7,5,5,4,4,4,4,2,1,1]},
{[12,10,9,9,4,3,2,2,2,2,2],[12,9,8,4,4,4,4,4,3,3,2],[11,11,10,8,3,3,3,3,2,1,1,1],[11,11,6,5,4,4,4,4,4,2,1,1]},
{[12,9,9,8,8,8,3],[10,10,10,9,9,6,1,1,1],[9,6,6,6,6,6,5,5,5,3],[7,7,7,6,6,6,6,6,3,1,1,1]},
{[12,9,9,7,5,5,4,4,2],[11,11,8,6,6,5,5,3,1,1],[10,8,8,7,7,5,3,3,2,2,2],[9,9,8,8,6,4,4,3,3,1,1,1]},
{[12,9,7,7,7,7,4,3,1],[11,7,7,7,6,5,5,4,4,1],[10,9,9,9,7,5,4,1,1,1,1],[9,8,8,7,6,6,6,2,2,1,1,1]},
{[24,16,10,6,2],[21,21,6,3,3,2,1,1],[8,6,5,3,3,3,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2],[5,5,4,4,4,4,3,3,3,3,2,2,2,2,2,2,1,1,1,1,1,1,1,1]},
{[24,15,8,8,3],[22,19,5,3,3,3,3],[7,7,7,3,3,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1],[5,5,5,4,4,4,4,4,2,2,2,2,2,2,2,1,1,1,1,1,1,1,1,1]},
{[23,15,10,6,4],[20,20,7,3,3,2,2,1],[8,7,5,3,3,3,3,2,2,2,2,2,2,2,2,2,2,2,2,2],[5,5,5,5,4,4,3,3,3,3,2,2,2,2,2,1,1,1,1,1,1,1,1]},
{[23,14,8,8,4,1],[21,18,6,3,3,3,3,1],[8,7,7,3,3,3,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1],[6,5,5,5,4,4,4,4,2,2,2,2,2,2,1,1,1,1,1,1,1,1,1]},
{[21,17,16,3,1],[20,19,15,2,1,1],[6,4,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2,2,1],[5,4,4,3,3,3,3,3,3,3,3,3,3,3,3,3,2,1,1,1,1]},
{[21,15,12,5,3,1,1],[20,17,11,4,2,2,1,1],[8,6,4,4,3,3,3,3,3,3,3,2,2,2,2,2,2,1,1,1],[7,5,5,4,4,3,3,3,3,3,3,3,2,2,2,1,1,1,1,1,1]},
{[21,12,9,6,6,2,2],[19,16,7,4,4,2,2,2,2],[9,9,5,5,3,3,3,2,2,2,2,2,2,2,2,2,1,1,1],[7,7,5,5,5,5,3,3,3,2,2,2,1,1,1,1,1,1,1,1,1]},
{[21,11,10,7,5,3,1],[18,17,7,4,3,3,2,2,1,1],[10,8,6,4,3,3,3,2,2,2,2,2,2,2,2,2,2,1],[7,6,6,5,5,4,4,3,3,3,2,1,1,1,1,1,1,1,1,1,1]},
{[21,10,8,7,6,5,1],[18,16,5,4,3,3,3,3,2,1],[10,9,8,4,3,2,2,2,2,2,2,2,2,2,2,2,1,1],[7,6,6,6,6,5,4,3,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[20,11,8,8,4,4,1,1,1],[18,15,6,6,3,3,3,1,1,1,1],[11,7,7,4,4,4,2,2,2,2,2,2,2,2,2,1,1,1],[9,6,6,6,4,4,4,4,2,2,2,1,1,1,1,1,1,1,1,1]},
{[20,10,7,7,6,4,2,1,1],[18,14,5,5,4,3,3,2,2,1,1],[11,9,7,5,4,2,2,2,2,2,2,2,2,2,1,1,1,1],[9,7,6,6,5,5,4,2,2,2,1,1,1,1,1,1,1,1,1,1]},
{[20,9,8,8,5,4,3,1],[17,15,5,5,4,3,2,2,2,2,1],[11,10,6,5,4,2,2,2,2,2,2,2,2,2,2,1,1],[8,7,7,6,5,4,4,4,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,11,10,6,4,4,4],[16,16,7,7,3,2,2,2,2,1],[10,9,5,4,4,4,4,2,2,2,2,2,2,2,2,2],[7,7,7,7,4,4,3,3,3,3,2,1,1,1,1,1,1,1,1]},
{[19,11,8,7,5,4,4],[16,15,9,4,3,3,2,2,2,2],[10,10,6,4,3,3,3,3,3,2,2,2,2,2,2,1],[7,7,7,7,5,4,4,3,2,2,2,1,1,1,1,1,1,1,1]},
{[19,10,9,8,6,6],[15,14,13,4,2,2,2,2,2,2],[10,10,4,4,3,3,3,3,3,3,3,3,3,2,1],[6,6,6,6,6,6,4,4,3,2,1,1,1,1,1,1,1,1,1]},
{[19,10,8,8,4,4,2,1,1,1],[17,14,6,6,4,3,3,1,1,1,1,1],[12,7,7,5,4,4,2,2,2,2,2,2,2,2,1,1,1],[10,7,6,6,4,4,4,4,2,2,1,1,1,1,1,1,1,1,1]},
{[19,9,9,7,7,6,1],[15,13,13,3,3,2,2,2,2,2,1],[11,10,5,3,3,3,3,3,3,3,3,3,3,1,1],[7,6,6,6,6,6,5,3,3,1,1,1,1,1,1,1,1,1,1]},
{[19,8,7,7,7,6,2,2],[15,12,11,3,3,2,2,2,2,2,2,2],[12,12,5,3,3,3,3,3,3,3,3,2,1,1,1],[8,8,6,6,6,6,5,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,8,6,6,6,6,5,2],[15,12,5,3,3,3,3,3,3,3,3,2],[12,12,11,3,3,2,2,2,2,2,2,2,1,1,1],[8,8,7,7,7,6,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[18,14,13,6,2,2,2,1],[17,16,12,5,4,1,1,1,1],[9,5,5,5,4,3,3,3,3,3,3,3,2,2,2,2,1],[8,7,4,4,4,4,3,3,3,3,3,3,3,2,1,1,1,1]},
{[18,13,10,9,4,4],[16,15,12,7,2,2,2,2],[8,8,4,4,4,4,4,3,3,3,3,3,2,2,2,1],[6,6,6,6,4,4,4,4,4,3,2,2,2,1,1,1,1,1]},
{[18,12,9,8,3,3,2,1,1,1],[17,14,8,7,4,3,1,1,1,1,1],[11,6,6,5,4,4,4,3,2,2,2,2,2,2,1,1,1],[10,7,6,4,4,4,4,4,3,2,2,2,1,1,1,1,1,1]},
{[18,10,10,6,4,4,4,2],[15,15,7,7,4,2,2,2,2,1,1],[11,9,5,5,4,4,4,2,2,2,2,2,2,2,2],[8,8,7,7,4,4,3,3,3,3,1,1,1,1,1,1,1,1]},
{[18,10,6,6,6,5,3,2,1,1],[15,13,8,4,3,3,3,3,2,1,1,1,1],[13,9,8,4,3,3,3,3,2,2,2,2,2,1,1],[10,8,7,6,6,5,2,2,2,2,1,1,1,1,1,1,1,1]},
{[18,9,9,7,5,5,2,1,1,1],[16,11,11,5,3,3,2,2,2,1,1,1],[12,9,6,4,4,3,3,3,3,3,3,1,1,1,1,1],[10,7,6,6,6,4,4,3,3,1,1,1,1,1,1,1,1,1]},
{[18,9,8,8,4,4,2,2,1,1,1],[16,13,6,6,4,4,3,1,1,1,1,1,1],[13,7,7,6,4,4,2,2,2,2,2,2,2,1,1,1],[11,8,6,6,4,4,4,4,2,1,1,1,1,1,1,1,1,1]},
{[18,9,8,6,5,4,3,3,1,1],[15,13,7,5,4,3,2,2,2,2,1,1,1],[13,10,6,5,4,3,3,2,2,2,2,2,2,1,1],[10,8,8,6,5,4,3,3,2,1,1,1,1,1,1,1,1,1]},
{[18,8,8,8,7,4,3,1,1],[14,12,12,4,3,3,3,2,1,1,1,1,1],[13,8,7,4,3,3,3,3,3,3,3,3,1,1],[9,7,7,6,5,5,5,4,1,1,1,1,1,1,1,1,1,1]},
{[17,15,9,9,6,1,1],[16,14,14,5,5,2,1,1],[8,6,5,5,5,3,3,3,3,3,3,3,3,3,1,1],[7,5,5,5,5,5,4,4,4,2,2,2,2,2,2,1,1]},
{[17,13,12,10,4,1,1],[16,14,13,9,3,1,1,1],[8,5,5,4,4,4,4,4,4,3,3,3,3,2,1,1],[7,5,5,5,4,4,4,4,4,4,3,3,2,1,1,1,1]},
{[17,13,8,6,6,3,3,1,1],[16,14,9,5,5,3,3,1,1,1],[10,7,7,5,5,3,3,3,3,2,2,2,2,2,1,1],[9,7,7,5,5,5,3,3,2,2,2,2,2,1,1,1,1]},
{[17,10,7,6,6,6,5,1],[13,12,11,8,2,2,2,2,2,2,1,1],[12,10,4,4,4,4,4,4,3,3,3,2,1],[8,7,7,7,7,6,3,2,2,2,1,1,1,1,1,1,1]},
{[17,9,8,5,5,4,3,3,2,1,1],[14,12,7,6,4,3,2,2,2,2,1,1,1,1],[14,10,6,5,4,4,3,2,2,2,2,2,1,1],[11,9,8,6,5,3,3,3,2,1,1,1,1,1,1,1,1]},
{[17,9,8,5,5,4,3,3,1,1,1,1],[15,11,8,4,4,4,3,2,2,1,1,1,1,1],[14,9,7,6,3,3,3,3,2,2,2,1,1,1,1],[12,8,8,6,5,3,3,3,2,1,1,1,1,1,1,1,1]},
{[17,8,8,8,4,4,2,2,2,1,1,1],[15,12,6,6,4,4,4,1,1,1,1,1,1,1],[14,7,7,7,4,4,2,2,2,2,2,2,1,1,1],[12,9,6,6,4,4,4,4,1,1,1,1,1,1,1,1,1]},
{[16,14,13,13,2],[15,15,14,12,1,1],[6,4,4,4,4,4,4,4,4,4,4,4,3,3,2],[5,5,4,4,4,4,4,4,4,4,4,4,4,2,1,1]},
{[16,12,11,8,4,3,3,1],[15,14,10,7,6,2,2,1,1],[9,7,5,5,5,5,4,3,3,3,2,2,2,2,1],[8,7,7,5,4,4,4,4,3,3,3,2,1,1,1,1]},
{[16,12,11,6,4,2,2,2,2,1],[15,14,10,5,4,4,2,1,1,1,1],[11,7,6,6,4,3,3,3,3,3,2,2,2,2,1],[10,9,5,5,4,4,3,3,3,3,3,2,1,1,1,1]},
{[16,12,6,4,4,4,4,3,3,1,1],[15,13,5,5,4,4,3,3,3,1,1,1],[12,9,9,6,4,2,2,2,2,2,2,2,2,1,1],[11,9,9,7,3,3,2,2,2,2,2,2,1,1,1,1]},
{[16,11,10,7,6,4,4],[14,13,10,9,4,2,2,2,2],[9,9,5,5,4,4,4,4,4,3,2,2,2,1],[7,7,7,7,5,5,4,3,3,3,2,1,1,1,1,1]},
{[16,10,10,6,3,3,3,3,2,1,1],[15,13,6,6,6,3,3,2,1,1,1,1],[12,8,7,5,5,5,2,2,2,2,2,2,2,1,1],[11,9,8,4,4,4,3,3,3,3,1,1,1,1,1,1]},
{[16,10,6,6,6,3,3,2,2,1,1,1,1],[15,11,6,6,5,3,3,3,1,1,1,1,1,1],[14,8,8,5,5,4,2,2,2,2,2,1,1,1,1],[13,9,7,5,5,5,2,2,2,2,1,1,1,1,1,1]},
{[16,10,6,5,5,5,3,2,2,2,1,1],[15,9,8,4,4,4,3,3,2,2,2,1,1],[13,11,8,6,3,3,3,3,2,1,1,1,1,1,1],[12,10,7,6,6,3,2,2,2,2,1,1,1,1,1,1]},
{[16,9,9,8,8,6,2],[12,12,11,11,4,2,2,1,1,1,1],[11,7,5,5,4,4,4,4,4,4,4,2],[7,7,6,6,6,6,5,5,3,1,1,1,1,1,1,1]},
{[16,9,9,7,6,5,3,1,1,1],[14,11,9,9,4,3,2,2,1,1,1,1],[12,8,6,5,4,4,4,4,4,2,2,1,1,1],[10,7,7,6,6,5,4,3,3,1,1,1,1,1,1,1]},
{[16,9,9,6,4,4,4,2,2,2],[13,13,7,7,4,4,2,2,2,1,1,1,1],[13,9,6,6,4,4,4,2,2,2,2,2,2],[10,10,7,7,4,4,3,3,3,1,1,1,1,1,1,1]},
{[16,9,7,7,7,3,3,2,1,1,1,1],[15,9,9,7,6,2,2,2,2,1,1,1,1],[13,9,5,5,5,5,4,3,3,1,1,1,1,1,1],[12,8,7,5,5,5,5,2,2,1,1,1,1,1,1,1]},
{[16,8,7,7,5,4,3,3,3,1,1],[15,8,7,6,4,4,3,3,3,3,1,1],[12,10,10,6,4,4,3,2,1,1,1,1,1,1,1],[11,9,9,6,5,4,4,2,1,1,1,1,1,1,1,1]},
{[15,11,11,9,6,3,2,1],[14,13,10,9,6,3,1,1,1],[9,6,6,5,5,5,4,4,4,3,2,2,2,1],[8,7,6,5,5,5,4,4,4,3,3,1,1,1,1]},
{[15,11,10,9,5,4,3,1],[14,13,9,8,7,3,2,1,1],[9,7,6,5,5,5,5,4,3,2,2,2,2,1],[8,7,7,6,5,4,4,4,4,3,2,1,1,1,1]},
{[15,11,10,6,4,3,2,2,2,2,1],[14,13,9,5,4,4,3,2,1,1,1,1],[12,8,7,6,4,3,3,3,3,2,2,2,2,1],[11,10,6,5,4,4,3,3,3,3,2,1,1,1,1]},
{[15,11,8,5,3,3,3,3,3,3,1],[14,13,5,5,5,4,4,2,2,2,1,1],[12,10,7,7,5,2,2,2,2,2,2,2,2,1],[11,10,10,4,4,3,3,3,2,2,2,1,1,1,1]},
{[15,11,8,3,3,3,3,3,2,2,2,2,1],[14,13,5,5,3,3,3,3,3,2,1,1,1,1],[14,10,9,4,4,2,2,2,2,2,2,2,2,1],[13,12,8,3,3,3,3,3,2,2,2,1,1,1,1]},
{[15,11,6,5,5,4,4,4,3,1],[13,11,6,4,4,4,4,4,3,2,2,1],[12,11,9,8,3,3,2,2,2,2,2,1,1],[10,9,9,8,5,3,2,2,2,2,2,1,1,1,1]},
{[15,10,10,9,6,5,1,1,1],[14,11,10,10,5,4,1,1,1,1],[10,6,6,6,5,4,4,4,4,4,2,1,1,1],[9,6,6,6,6,5,4,4,4,3,1,1,1,1,1]},
{[15,10,7,5,5,4,3,3,3,1,1,1],[14,10,6,6,4,4,3,3,3,2,1,1,1],[13,10,9,6,4,4,2,2,2,2,1,1,1,1],[12,9,9,6,5,3,3,2,2,2,1,1,1,1,1]},
{[15,9,9,9,6,5,3,2],[12,12,11,7,7,3,2,1,1,1,1],[11,7,6,5,5,5,5,3,3,3,3,2],[8,8,7,6,6,5,4,4,4,1,1,1,1,1,1]},
{[15,9,8,6,4,4,4,2,2,2,2],[14,9,7,6,4,4,4,2,2,2,2,2],[12,12,7,7,4,4,3,2,2,1,1,1,1,1],[11,11,7,7,4,4,3,3,2,1,1,1,1,1,1]},
{[15,9,8,5,5,4,4,3,3,2],[14,9,7,5,5,4,3,3,3,3,2],[11,11,10,6,5,3,3,2,2,1,1,1,1,1],[10,10,9,7,5,3,3,3,2,1,1,1,1,1,1]},
{[15,9,7,7,6,3,2,2,2,2,1,1,1],[14,11,6,6,5,5,3,2,1,1,1,1,1,1],[14,8,7,6,6,4,2,2,2,2,2,1,1,1],[13,10,6,5,5,5,4,2,2,1,1,1,1,1,1]},
{[15,8,7,7,6,6,6,2,1],[13,8,5,5,5,5,5,5,4,2,1],[11,10,9,9,8,2,2,2,1,1,1,1,1],[9,8,7,7,7,7,4,2,1,1,1,1,1,1,1]},
{[14,13,8,8,7,4,3,1],[13,12,12,7,6,3,2,2,1],[9,8,6,5,5,5,4,3,3,3,3,3,1],[8,7,7,6,5,5,5,4,2,2,2,2,2,1]},
{[14,12,7,7,7,4,4,1,1,1],[13,11,11,7,4,4,4,1,1,1,1],[11,7,7,7,4,4,4,3,3,3,3,1,1],[10,7,7,7,5,5,5,2,2,2,2,2,1,1]},
{[14,11,11,7,5,4,4,2],[13,13,10,6,6,5,3,1,1],[9,7,7,6,6,5,3,3,3,3,2,2,2],[8,8,7,7,5,4,4,3,3,3,3,1,1,1]},
{[14,11,11,6,4,4,3,3,2],[13,13,10,5,5,4,4,2,1,1],[10,8,7,7,5,3,3,3,3,3,2,2,2],[9,9,8,6,4,4,3,3,3,3,3,1,1,1]},
{[14,11,10,10,10,3],[12,12,12,11,8,1,1,1],[8,5,5,5,5,5,5,5,4,4,4,3],[6,6,6,5,5,5,5,5,5,5,2,1,1,1]},
{[14,10,9,9,5,5,3,2,1],[13,12,8,8,7,4,3,1,1,1],[10,7,7,6,5,5,5,4,2,2,2,2,1],[9,8,7,6,6,4,4,4,4,2,1,1,1,1]},
{[14,10,9,7,4,4,3,2,2,2,1],[13,12,8,6,5,4,3,3,1,1,1,1],[12,8,8,6,5,4,3,3,2,2,2,2,1],[11,10,7,6,4,4,4,3,3,2,1,1,1,1]},
{[14,10,9,6,6,4,4,3,1,1],[13,10,10,7,6,3,3,2,2,1,1],[11,9,7,5,5,5,4,3,3,3,1,1,1],[10,8,8,7,5,5,3,3,3,2,1,1,1,1]},
{[14,10,9,6,4,3,3,2,2,2,2,1],[13,12,8,5,4,4,3,3,2,1,1,1,1],[13,9,8,6,4,3,3,3,2,2,2,2,1],[12,11,7,5,4,4,3,3,3,2,1,1,1,1]},
{[14,10,9,4,4,4,4,3,3,3],[13,9,9,5,4,3,3,3,3,3,3],[11,11,11,5,4,3,3,3,3,1,1,1,1],[10,10,10,7,3,3,3,3,3,2,1,1,1,1]},
{[14,10,8,5,5,5,3,2,2,2,1,1],[13,11,7,7,5,3,3,3,2,1,1,1,1],[13,9,8,5,5,4,4,2,2,2,2,1,1],[12,10,7,6,6,3,3,3,2,2,1,1,1,1]},
{[14,9,9,7,6,6,5,2],[11,11,10,8,8,3,2,2,1,1,1],[11,8,6,5,5,5,5,5,3,3,2],[8,8,7,7,7,6,4,3,3,1,1,1,1,1]},
{[14,9,8,6,6,5,3,2,2,2,1],[13,8,7,7,5,4,4,3,2,2,2,1],[12,11,8,7,5,4,4,2,1,1,1,1,1],[11,10,7,6,6,5,3,3,2,1,1,1,1,1]},
{[14,8,8,8,7,5,4,1,1,1,1],[13,9,8,8,8,4,3,1,1,1,1,1],[12,7,7,6,5,5,5,5,2,1,1,1,1],[11,7,7,7,6,5,5,4,1,1,1,1,1,1]},
{[13,12,6,6,6,5,5,4,1],[11,10,10,10,4,3,3,2,2,2,1],[11,10,7,5,4,4,4,4,4,4,1],[9,8,8,8,7,5,2,2,2,2,2,2,1]},
{[13,11,10,10,6,3,3,2],[12,12,11,9,5,5,2,1,1],[9,7,6,6,6,4,4,4,4,3,3,2],[8,8,7,5,5,5,4,4,4,4,2,1,1]},
{[13,11,10,10,5,3,2,2,2],[12,12,11,9,4,4,3,1,1,1],[10,7,7,6,4,4,4,4,4,3,3,2],[9,9,6,5,5,4,4,4,4,4,2,1,1]},
{[13,11,10,9,5,4,4,2],[12,12,11,7,6,5,3,1,1],[9,7,7,6,6,5,4,3,3,3,3,2],[8,8,7,7,5,4,4,4,4,3,2,1,1]},
{[13,9,8,8,8,8,4],[10,10,10,10,9,5,1,1,1,1],[10,6,6,6,6,5,5,5,5,4],[7,7,7,7,6,6,6,6,2,1,1,1,1]},
{[13,9,8,7,7,4,3,3,2,1,1],[12,10,9,6,6,5,4,2,1,1,1,1],[12,8,7,7,6,5,3,3,3,2,1,1],[11,9,8,6,5,5,5,3,2,1,1,1,1]},
{[13,9,8,6,6,3,3,3,3,3,1],[12,11,7,5,5,5,5,2,2,2,1,1],[12,10,7,7,7,3,3,2,2,2,2,1],[11,10,10,5,5,5,3,3,2,1,1,1,1]},
{[12,12,7,7,5,5,5,3,1,1],[11,11,9,9,4,4,4,2,2,1,1],[11,9,7,7,4,4,4,4,4,2,2],[10,8,8,7,7,4,4,2,2,2,2,2]},
{[12,12,7,6,5,5,4,3,2,1,1],[12,9,8,6,5,4,3,3,3,3,2],[11,11,10,6,5,4,3,3,2,1,1,1],[11,9,8,7,6,4,3,2,2,2,2,2]},
{[12,10,9,9,6,4,3,3,2],[11,11,10,8,5,5,4,2,1,1],[10,8,7,7,6,4,4,4,3,3,2],[9,9,8,6,5,5,4,4,4,2,1,1]},
{[12,10,9,8,8,7,3,1],[11,10,10,9,8,6,2,1,1],[9,7,6,6,6,6,5,5,4,3,1],[8,7,7,6,6,6,6,5,3,2,1,1]},
{[12,10,8,8,8,6,3,2,1],[11,10,10,8,7,6,3,1,1,1],[10,7,7,6,6,6,5,4,3,3,1],[9,8,7,6,6,6,5,5,2,2,1,1]},
{[12,10,8,8,7,6,2,2,2,1],[11,10,10,8,6,5,4,1,1,1,1],[11,7,7,7,6,5,4,4,3,3,1],[10,9,6,6,6,6,5,4,2,2,1,1]},
{[12,10,8,5,5,5,5,4,4],[11,11,7,5,5,5,5,5,3,1],[10,9,9,8,8,3,3,2,2,2,2],[9,9,9,9,7,3,3,3,2,2,1,1]},
{[12,9,9,8,6,6,6,2],[11,9,9,9,8,6,2,2,2],[9,9,6,6,6,6,5,5,4,1,1],[8,8,7,7,7,7,4,4,3,1,1,1]},
{[11,11,8,8,8,8,3,1],[10,10,10,10,7,7,2,1,1],[9,7,6,6,6,6,6,4,4,4],[8,7,7,6,6,6,6,6,2,2,2]},
{[11,11,8,8,6,5,5,4],[10,10,10,8,8,4,3,3,2],[9,9,8,6,5,5,5,5,3,3],[8,8,8,8,7,5,4,4,2,2,2]},
{[11,9,8,8,7,5,4,4,2],[10,10,9,7,6,6,5,3,1,1],[10,8,8,7,7,6,4,3,3,2],[9,9,8,8,6,5,5,4,2,1,1]},
{[10,10,8,8,7,7,7,1],[9,9,9,9,9,7,4,1,1],[9,7,7,7,6,6,6,5,5],[8,7,7,7,7,7,7,4,2,2]},
{[10,8,8,8,8,7,7,2],[9,9,8,8,8,8,6,1,1],[9,7,7,7,7,7,6,6,2],[8,8,7,7,7,7,7,5,1,1]},
{[25,16,9,7,2],[23,20,4,4,3,3,2],[7,7,6,4,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,2,1,1,1],[5,5,4,4,4,4,4,3,3,2,2,2,2,2,2,2,1,1,1,1,1,1,1,1,1]},
{[24,12,11,5,3,2,1,1],[23,16,5,4,4,3,2,1,1],[9,7,6,5,3,2,2,2,2,2,2,2,2,2,2,2,1,1,1,1,1,1,1],[8,6,5,4,4,3,3,3,3,3,3,2,1,1,1,1,1,1,1,1,1,1,1,1]},
{[22,15,14,4,4],[20,19,12,2,2,2,2],[7,7,3,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[5,5,5,5,3,3,3,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[22,15,12,3,2,2,2,1],[20,19,8,5,2,1,1,1,1,1],[10,5,4,4,4,3,3,3,2,2,2,2,2,2,2,2,2,2,2,1],[8,7,4,3,3,3,3,3,3,3,3,3,2,2,2,1,1,1,1,1,1,1]},
{[22,13,9,7,5,2,1],[20,17,7,4,3,3,2,2,1],[9,8,6,4,3,3,3,2,2,2,2,2,2,2,2,2,2,1,1,1],[7,6,5,5,5,4,4,3,3,2,2,2,2,1,1,1,1,1,1,1,1,1]},
{[21,18,18,2],[20,20,17,1,1],[5,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2],[4,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[21,14,13,6,2,2,1],[19,18,11,4,3,1,1,1,1],[9,5,5,4,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[7,6,4,4,4,4,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[21,14,10,6,4,2,1,1],[20,16,9,5,3,2,2,1,1],[9,7,5,4,4,3,3,3,3,2,2,2,2,2,2,2,1,1,1,1],[8,6,5,5,4,4,3,3,3,3,2,2,2,2,1,1,1,1,1,1,1]},
{[21,12,9,7,5,3,1,1],[19,16,7,5,3,3,2,2,1,1],[10,8,6,4,4,3,3,2,2,2,2,2,2,2,2,2,1,1,1],[8,6,6,5,5,4,4,3,3,2,2,2,1,1,1,1,1,1,1,1,1]},
{[21,10,8,8,5,5,2],[18,16,5,5,3,3,3,2,2,2],[10,10,7,4,4,2,2,2,2,2,2,2,2,2,2,2,1,1],[7,7,6,6,6,4,4,4,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[21,10,8,7,7,4,1,1],[18,16,5,4,4,3,3,3,1,1,1],[11,8,8,5,3,2,2,2,2,2,2,2,2,2,2,2,1,1],[8,6,6,6,5,5,5,3,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[21,9,9,8,6,4,2],[17,17,5,4,4,3,3,2,2,1,1],[11,9,7,5,3,2,2,2,2,2,2,2,2,2,2,2,2],[7,7,6,6,5,5,4,4,3,1,1,1,1,1,1,1,1,1,1,1,1]},
{[20,13,12,7,2,2,2,1],[18,17,10,5,4,1,1,1,1,1],[10,5,5,5,4,3,3,3,3,3,2,2,2,2,2,2,2,1],[8,7,4,4,4,4,4,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[20,9,8,8,6,4,2,2],[16,16,6,4,4,3,3,2,2,1,1,1],[12,9,7,5,3,3,2,2,2,2,2,2,2,2,2,2],[8,8,6,6,5,5,4,4,2,1,1,1,1,1,1,1,1,1,1,1]},
{[20,9,8,8,6,3,3,1,1],[17,15,5,5,4,4,2,2,2,1,1,1],[12,9,6,6,4,2,2,2,2,2,2,2,2,2,2,1,1],[9,7,7,5,5,5,4,4,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,12,8,7,7,2,2,2],[16,16,9,4,4,4,2,1,1,1,1],[11,7,6,6,3,3,3,3,3,2,2,2,2,2,2,2],[8,8,5,5,5,5,5,3,2,2,2,2,1,1,1,1,1,1,1]},
{[19,11,9,9,6,5],[15,15,13,5,2,2,2,2,2,1],[10,9,4,4,4,3,3,3,3,3,3,3,3,2,2],[6,6,6,6,6,5,4,4,4,2,2,1,1,1,1,1,1,1,1]},
{[19,10,9,8,7,5,1],[15,14,13,4,3,2,2,2,2,1,1],[11,9,5,4,3,3,3,3,3,3,3,3,3,2,1],[7,6,6,6,6,5,5,4,3,2,1,1,1,1,1,1,1,1,1]},
{[19,10,9,7,5,3,3,1,1,1],[17,14,7,5,5,3,2,2,1,1,1,1],[12,8,6,5,5,3,3,2,2,2,2,2,2,2,1,1,1],[10,7,7,5,5,4,4,3,3,2,1,1,1,1,1,1,1,1,1]},
{[19,10,8,7,6,2,2,2,2,1],[18,11,10,4,4,3,2,2,2,2,1],[11,10,6,5,3,3,3,3,3,3,2,1,1,1,1,1,1,1],[10,9,5,5,5,5,4,3,2,2,1,1,1,1,1,1,1,1,1]},
{[19,9,8,8,8,5,2],[14,14,13,3,3,3,2,2,2,1,1,1],[12,9,6,3,3,3,3,3,3,3,3,3,3,2],[7,7,6,6,6,5,5,5,2,1,1,1,1,1,1,1,1,1,1]},
{[19,8,7,7,7,5,3,2,1],[15,12,10,4,3,2,2,2,2,2,2,2,1],[13,12,5,4,3,3,3,3,3,3,2,2,1,1,1],[9,8,7,6,6,5,5,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,8,7,7,5,5,4,2,1,1],[16,12,6,4,3,3,3,3,3,2,2,1,1],[13,11,9,4,3,3,2,2,2,2,2,2,1,1,1,1],[10,8,7,7,6,4,4,2,1,1,1,1,1,1,1,1,1,1,1]},
{[19,8,7,6,6,5,5,2,1],[15,12,5,4,3,3,3,3,3,3,2,2,1],[13,12,10,4,3,2,2,2,2,2,2,2,1,1,1],[9,8,7,7,7,5,3,2,1,1,1,1,1,1,1,1,1,1,1]},
{[18,15,15,5,2,2,2],[17,17,14,4,4,1,1,1],[8,5,5,5,3,3,3,3,3,3,3,3,3,3,2,2,2],[7,7,4,4,4,3,3,3,3,3,3,3,3,3,3,1,1,1]},
{[18,13,10,9,5,3,1],[16,15,12,7,3,2,2,1,1],[9,7,5,4,4,4,4,3,3,3,3,3,2,2,2,1],[7,6,6,5,5,4,4,4,4,3,2,2,2,1,1,1,1,1]},
{[18,12,11,11,5,2],[15,15,14,8,2,2,1,1,1],[9,6,4,4,4,4,4,4,3,3,3,3,3,3,2],[6,6,5,5,5,4,4,4,4,4,4,2,1,1,1,1,1,1]},
{[18,12,10,8,6,3,1,1],[16,14,12,6,4,2,2,1,1,1],[10,7,5,5,4,4,3,3,3,3,3,3,2,2,1,1],[8,6,6,5,5,5,4,4,3,3,2,2,1,1,1,1,1,1]},
{[18,12,7,7,7,4,2,2],[15,15,10,4,4,4,2,2,1,1,1],[11,8,6,6,3,3,3,3,3,3,2,2,2,2,2],[8,8,6,6,5,5,5,2,2,2,2,2,1,1,1,1,1,1]},
{[18,11,9,9,3,2,2,2,2,1],[16,15,7,6,6,3,1,1,1,1,1,1],[12,6,6,5,5,5,3,2,2,2,2,2,2,2,2,1],[10,9,5,4,4,4,4,4,4,2,2,1,1,1,1,1,1,1]},
{[18,11,8,8,4,3,3,1,1,1,1],[17,13,7,7,4,4,2,1,1,1,1,1],[12,7,6,6,4,4,4,2,2,2,2,2,2,1,1,1,1],[11,7,7,5,4,4,4,4,2,2,2,1,1,1,1,1,1,1]},
{[18,10,8,8,8,3,2,2],[14,14,12,4,4,4,2,1,1,1,1,1],[12,7,6,6,3,3,3,3,3,3,3,3,2,2],[8,8,6,5,5,5,5,5,2,2,1,1,1,1,1,1,1,1]},
{[18,10,7,6,5,5,3,3,1,1],[15,13,8,5,3,3,3,2,2,2,1,1,1],[13,10,7,4,4,3,3,3,2,2,2,2,2,1,1],[10,8,8,6,6,4,3,2,2,2,1,1,1,1,1,1,1,1]},
{[18,9,9,7,5,3,3,2,1,1,1],[16,13,7,5,5,4,2,2,1,1,1,1,1],[13,8,6,6,5,3,3,2,2,2,2,2,2,1,1,1],[11,8,7,5,5,4,4,3,3,1,1,1,1,1,1,1,1,1]},
{[18,9,8,5,5,4,4,3,2,1],[14,13,7,5,4,3,2,2,2,2,2,1,1,1],[14,11,6,5,4,3,3,2,2,2,2,2,2,1],[10,9,8,7,5,3,3,3,2,1,1,1,1,1,1,1,1,1]},
{[18,9,7,7,6,4,2,2,2,2],[14,14,6,6,4,3,3,2,2,1,1,1,1,1],[14,9,7,5,4,4,2,2,2,2,2,2,2,2],[10,10,6,6,5,5,4,2,2,1,1,1,1,1,1,1,1,1]},
{[18,9,7,7,6,3,3,2,2,1,1],[16,11,8,6,4,2,2,2,2,2,2,1,1],[13,11,5,5,4,4,3,3,2,2,2,1,1,1,1,1],[11,9,7,5,5,5,4,2,2,1,1,1,1,1,1,1,1,1]},
{[18,9,7,5,5,5,4,2,2,1,1],[16,11,5,5,4,4,3,3,2,2,2,1,1],[13,11,8,6,4,2,2,2,2,2,2,1,1,1,1,1],[11,9,7,7,6,3,3,2,2,1,1,1,1,1,1,1,1,1]},
{[17,14,14,6,3,3,2],[16,16,13,5,5,2,1,1],[8,6,5,5,5,3,3,3,3,3,3,3,3,2,2,2],[7,7,6,4,4,4,3,3,3,3,3,3,3,3,1,1,1]},
{[17,14,14,5,3,2,2,2],[16,16,13,4,4,3,1,1,1],[9,6,6,5,3,3,3,3,3,3,3,3,3,2,2,2],[8,8,5,4,4,3,3,3,3,3,3,3,3,3,1,1,1]},
{[17,13,13,13,3],[15,15,15,11,1,1,1],[7,4,4,4,4,4,4,4,4,4,4,3,3,3,3],[5,5,5,4,4,4,4,4,4,4,4,4,4,1,1,1,1]},
{[17,11,7,4,4,4,4,4,2,2],[14,14,5,5,5,3,3,3,2,2,1,1,1],[13,10,8,5,5,2,2,2,2,2,2,2,2,2],[10,10,8,8,3,3,3,2,2,2,2,1,1,1,1,1,1]},
{[17,10,9,9,6,3,2,1,1,1],[16,11,10,9,4,2,2,2,1,1,1],[11,8,5,5,4,4,4,4,4,3,2,1,1,1,1,1],[10,7,6,5,5,5,4,4,4,2,1,1,1,1,1,1,1]},
{[17,10,9,9,4,3,2,2,2,1],[15,14,7,7,6,3,2,1,1,1,1,1],[12,7,6,5,5,5,4,2,2,2,2,2,2,2,1],[10,9,6,5,4,4,4,4,4,2,1,1,1,1,1,1,1]},
{[17,10,7,5,5,5,3,3,2,1,1],[14,12,8,6,3,3,3,2,2,2,1,1,1,1],[14,10,7,4,4,4,3,3,2,2,2,2,1,1],[11,9,8,6,6,3,3,2,2,2,1,1,1,1,1,1,1]},
{[17,10,6,6,5,5,5,3,2],[14,10,6,4,4,4,3,3,3,3,3,2],[12,12,11,6,3,3,2,2,2,2,1,1,1,1],[9,9,8,7,7,4,2,2,2,2,1,1,1,1,1,1,1]},
{[17,9,7,7,7,6,4,1,1],[13,11,11,9,3,2,2,2,2,1,1,1,1],[13,9,5,4,4,4,4,4,4,3,3,1,1],[9,7,7,7,6,6,5,2,2,1,1,1,1,1,1,1,1]},
{[17,9,7,6,6,4,2,2,2,2,2],[15,9,7,5,5,4,2,2,2,2,2,2,2],[13,13,6,6,5,3,3,2,2,1,1,1,1,1,1],[11,11,6,6,5,5,3,2,2,1,1,1,1,1,1,1,1]},
{[17,9,7,6,6,4,2,2,2,2,1,1],[15,8,8,6,4,3,3,2,2,2,2,2,1,1],[14,12,7,5,4,4,3,3,1,1,1,1,1,1,1],[12,10,6,6,5,5,3,2,2,1,1,1,1,1,1,1,1]},
{[16,13,13,8,5,4],[15,15,12,7,7,2,1],[7,6,5,5,5,5,5,3,3,3,3,3,2,2,2],[6,6,6,6,5,4,4,4,3,3,3,3,3,1,1,1]},
{[16,13,13,7,4,4,2],[15,15,12,6,6,3,1,1],[8,6,6,5,5,5,3,3,3,3,3,3,2,2,2],[7,7,6,6,4,4,4,3,3,3,3,3,3,1,1,1]},
{[16,13,13,5,3,3,2,2,2],[15,15,12,4,4,3,3,1,1,1],[10,7,7,5,3,3,3,3,3,3,3,3,2,2,2],[9,9,6,4,4,3,3,3,3,3,3,3,3,1,1,1]},
{[16,13,13,4,3,2,2,2,2,2],[15,15,12,3,3,3,3,2,1,1,1],[11,8,7,3,3,3,3,3,3,3,3,3,2,2,2],[10,10,5,4,3,3,3,3,3,3,3,3,3,1,1,1]},
{[16,11,10,7,6,5,3,1],[14,13,10,9,4,3,2,2,1,1],[10,8,6,5,4,4,4,4,4,3,2,2,2,1],[8,7,7,6,6,5,4,3,3,3,2,1,1,1,1,1]},
{[16,10,9,8,7,6,2,1],[13,12,11,10,4,3,2,1,1,1,1],[11,7,6,5,4,4,4,4,4,4,3,2,1],[8,7,6,6,6,6,5,4,3,2,1,1,1,1,1,1]},
{[16,10,9,6,6,5,3,2,1,1],[14,12,9,8,4,3,3,2,1,1,1,1],[12,8,7,5,4,4,4,4,3,2,2,2,1,1],[10,8,7,6,6,5,3,3,3,2,1,1,1,1,1,1]},
{[16,10,6,6,6,4,3,2,2,1,1,1,1],[15,9,9,6,5,3,2,2,2,2,1,1,1,1],[14,10,6,5,5,4,3,3,3,1,1,1,1,1,1],[13,9,7,6,5,5,2,2,2,2,1,1,1,1,1,1]},
{[16,10,5,5,5,5,5,4,4],[15,10,5,5,4,4,4,4,4,4],[10,10,10,10,4,2,2,2,2,2,1,1,1,1,1],[9,9,9,9,7,2,2,2,2,2,1,1,1,1,1,1]},
{[16,9,9,9,4,4,3,2,2,1],[14,13,7,7,7,3,2,2,1,1,1,1],[12,8,6,5,5,5,5,2,2,2,2,2,2,1],[10,9,7,6,4,4,4,4,4,1,1,1,1,1,1,1]},
{[16,9,9,8,6,4,3,1,1,1,1],[15,10,9,9,5,3,2,2,1,1,1,1],[12,8,6,5,5,4,4,4,4,2,1,1,1,1,1],[11,7,7,6,5,5,4,4,3,1,1,1,1,1,1,1]},
{[16,9,6,6,6,5,3,3,3,2],[15,9,6,5,5,5,3,3,3,3,2],[11,11,10,6,6,3,2,2,2,1,1,1,1,1,1],[10,10,9,6,6,5,2,2,2,1,1,1,1,1,1,1]},
{[16,8,8,7,7,3,3,3,2,2],[14,7,7,7,5,3,3,3,3,3,2,2],[12,12,10,5,5,4,4,1,1,1,1,1,1,1],[10,10,8,5,5,5,5,3,1,1,1,1,1,1,1,1]},
{[16,8,8,7,5,3,3,2,2,2,1,1,1],[15,8,7,7,5,3,3,2,2,2,2,1,1,1],[14,11,7,5,5,4,4,2,1,1,1,1,1,1,1],[13,10,7,5,5,4,4,3,1,1,1,1,1,1,1,1]},
{[15,12,12,8,5,5,2],[14,14,11,7,7,4,1,1],[8,6,6,6,5,5,5,3,3,3,3,2,2,2],[7,7,6,6,6,4,4,4,3,3,3,3,1,1,1]},
{[15,12,12,5,3,3,3,2,2,2],[14,14,11,4,4,3,3,3,1,1,1],[11,8,8,5,3,3,3,3,3,3,3,2,2,2],[10,10,7,4,4,3,3,3,3,3,3,3,1,1,1]},
{[15,12,11,7,6,6,2],[14,14,9,8,7,5,1,1],[8,6,6,6,6,5,5,4,3,2,2,2,2,2],[7,7,6,6,6,6,4,3,3,3,3,2,1,1,1]},
{[15,12,9,7,7,5,2,2],[13,13,11,8,5,3,3,1,1,1],[10,7,7,5,5,4,4,4,3,3,3,2,2],[8,8,6,6,6,5,5,3,3,2,2,2,1,1,1]},
{[15,12,5,5,4,4,4,4,4,2],[13,13,5,4,4,4,4,4,3,3,1,1],[12,10,10,8,3,2,2,2,2,2,2,2,2],[10,10,9,9,4,2,2,2,2,2,2,2,1,1,1]},
{[15,11,11,10,3,3,3,3],[13,13,13,6,5,5,1,1,1,1],[10,6,6,6,6,4,3,3,3,3,3,3,3],[8,8,8,4,4,4,4,4,4,4,3,1,1,1,1]},
{[15,10,10,10,10,4],[12,12,12,12,7,1,1,1,1],[9,5,5,5,5,5,5,4,4,4,4,4],[6,6,6,6,5,5,5,5,5,5,1,1,1,1,1]},
{[15,10,9,8,5,4,4,4],[13,12,9,8,7,2,2,2,2,2],[10,10,5,5,5,5,5,4,3,2,2,2,1],[8,8,8,8,5,4,4,4,3,2,1,1,1,1,1]},
{[15,10,9,6,6,6,2,2,2,1],[13,12,9,8,4,4,4,1,1,1,1,1],[12,7,7,7,4,4,4,4,3,2,2,2,1],[10,9,6,6,6,6,3,3,3,2,1,1,1,1,1]},
{[15,10,9,5,5,5,3,3,2,1,1],[14,10,10,6,5,4,2,2,2,2,1,1],[12,10,6,6,5,4,3,3,3,3,1,1,1,1],[11,9,8,6,6,3,3,3,3,2,1,1,1,1,1]},
{[15,9,9,5,4,4,4,3,3,3],[14,9,8,5,5,3,3,3,3,3,3],[11,11,11,5,5,3,3,3,2,1,1,1,1,1],[10,10,10,7,4,3,3,3,3,1,1,1,1,1,1]},
{[15,8,8,7,6,6,5,2,1,1],[13,8,6,5,5,5,5,5,3,2,1,1],[12,10,9,8,8,3,2,2,1,1,1,1,1],[10,8,7,7,7,6,4,3,1,1,1,1,1,1,1]},
{[14,14,7,5,5,5,5,2,2],[13,13,11,4,4,4,4,2,2,2],[10,10,7,7,3,3,3,3,3,3,3,2,2],[9,9,7,7,7,3,3,2,2,2,2,2,2,2]},
{[14,12,11,11,5,2,2,2],[13,13,12,10,4,4,1,1,1],[9,6,6,6,4,4,4,4,4,4,3,3,2],[8,8,5,5,5,4,4,4,4,4,4,2,1,1]},
{[14,12,11,10,5,5,2],[13,13,12,8,7,4,1,1],[8,6,6,6,5,5,5,4,3,3,3,3,2],[7,7,6,6,6,4,4,4,4,4,3,2,1,1]},
{[14,12,10,10,9,3,1],[13,12,12,10,8,2,1,1],[8,6,5,5,5,5,5,5,4,4,3,3,1],[7,6,6,5,5,5,5,5,5,4,2,2,1,1]},
{[14,12,6,5,5,3,3,3,3,2,1,1,1],[14,11,7,6,3,3,3,3,3,2,2,1,1],[13,11,9,4,4,4,3,2,2,2,2,1,1,1],[13,10,9,5,5,3,2,2,2,2,2,2,1,1]},
{[14,11,11,9,6,6,2],[13,13,10,8,8,5,1,1],[8,6,6,6,6,5,5,5,3,3,2,2,2],[7,7,6,6,6,6,4,4,4,3,3,1,1,1]},
{[14,11,11,8,6,5,4],[13,13,10,7,7,6,2,1],[8,7,6,6,6,6,5,3,3,3,2,2,2],[7,7,7,7,6,5,4,4,3,3,3,1,1,1]},
{[14,11,11,5,4,3,3,3,3,2],[13,13,10,4,4,4,4,3,2,1,1],[11,9,8,7,3,3,3,3,3,3,2,2,2],[10,10,9,5,4,3,3,3,3,3,3,1,1,1]},
{[14,11,11,5,3,3,3,3,2,2,2],[13,13,10,4,4,3,3,3,3,1,1,1],[12,9,9,5,3,3,3,3,3,3,2,2,2],[11,11,8,4,4,3,3,3,3,3,3,1,1,1]},
{[14,11,10,6,6,5,5,2],[13,13,8,7,6,6,4,1,1],[9,7,7,7,6,6,4,3,2,2,2,2,2],[8,8,7,7,7,5,3,3,3,3,2,1,1,1]},
{[14,11,10,5,5,5,3,2,2,2],[13,13,8,7,4,4,4,3,1,1,1],[11,8,8,7,4,4,4,3,2,2,2,2,2],[10,10,7,6,6,3,3,3,3,3,2,1,1,1]},
{[14,11,8,7,6,5,4,4],[12,11,10,9,6,3,2,2,2,2],[10,10,6,5,5,5,4,4,4,3,2,1],[8,8,8,8,6,5,4,3,2,2,2,1,1,1]},
{[14,10,9,9,9,8],[11,11,11,11,10,2,1,1,1],[9,6,5,5,5,5,5,5,5,5,4],[6,6,6,6,6,6,6,6,5,2,1,1,1,1]},
{[14,10,8,7,5,5,5,2,2,1],[12,11,9,8,6,3,3,3,1,1,1,1],[12,8,8,5,5,5,4,4,3,2,2,1],[10,9,7,7,7,4,4,3,2,2,1,1,1,1]},
{[14,9,8,7,5,5,4,2,2,2,1],[13,8,8,6,5,5,4,3,2,2,2,1],[12,11,8,7,6,4,3,3,1,1,1,1,1],[11,10,7,7,6,4,4,3,2,1,1,1,1,1]},
{[14,8,8,8,8,8,5],[11,6,6,6,5,5,5,5,5,5],[10,10,10,10,10,4,1,1,1,1,1],[7,7,7,7,7,6,6,6,1,1,1,1,1,1]},
{[13,13,7,7,6,6,6,1],[11,11,11,11,4,3,3,3,1,1],[10,8,8,5,4,4,4,4,4,4,4],[8,7,7,7,7,7,4,2,2,2,2,2,2]},
{[13,12,10,6,6,6,5,1],[12,11,11,10,4,4,4,2,1],[9,8,7,7,4,4,4,4,4,4,3,1],[8,7,7,7,7,6,3,3,3,3,2,2,1]},
{[13,10,10,10,7,7,2],[12,12,9,9,9,6,1,1],[8,6,6,6,6,6,5,5,5,2,2,2],[7,7,6,6,6,6,6,4,4,4,1,1,1]},
{[13,10,10,8,6,5,5,2],[12,12,9,7,7,6,4,1,1],[9,7,7,7,6,6,5,3,3,2,2,2],[8,8,7,7,7,5,4,4,3,3,1,1,1]},
{[13,10,10,6,4,4,4,3,3,2],[12,12,9,5,5,4,4,4,2,1,1],[11,9,8,8,5,3,3,3,3,2,2,2],[10,10,9,7,4,4,3,3,3,3,1,1,1]},
{[13,10,8,8,8,7,4,1],[11,10,10,10,8,5,2,1,1,1],[10,7,6,6,6,5,5,5,4,4,1],[8,7,7,7,6,6,6,5,2,2,1,1,1]},
{[13,9,9,9,7,3,3,3,3],[11,11,11,7,5,5,5,1,1,1,1],[11,7,7,7,7,4,4,3,3,3,3],[9,9,9,5,5,5,5,4,4,1,1,1,1]},
{[13,9,9,6,5,5,4,4,4],[11,11,6,6,5,5,5,5,2,2,1],[11,10,8,8,8,4,2,2,2,2,2],[9,9,9,9,6,4,3,3,3,1,1,1,1]},
{[13,9,8,8,6,4,4,3,3,1],[12,11,7,7,6,6,4,2,2,1,1],[11,9,7,7,6,6,4,2,2,2,2,1],[10,9,9,7,5,5,4,4,2,1,1,1,1]},
{[12,12,9,5,5,5,5,3,2,1],[11,11,11,7,4,4,4,3,2,1,1],[11,9,8,7,4,4,4,3,3,3,3],[10,9,8,7,7,3,3,3,3,2,2,2]},
{[12,12,8,8,7,6,3,3],[11,11,11,8,7,5,2,2,2],[9,9,6,6,6,5,5,4,3,3,3],[8,8,8,6,6,6,5,4,2,2,2,2]},
{[12,12,6,6,6,6,6,2,2,1],[12,8,8,7,4,4,4,4,4,4],[10,10,10,10,4,4,4,3,1,1,1,1],[10,9,7,7,7,7,2,2,2,2,2,2]},
{[12,11,10,6,6,6,4,2,2],[11,11,11,7,6,5,3,3,1,1],[10,8,8,6,6,5,4,3,3,3,3],[9,9,7,7,6,6,3,3,3,3,2,1]},
{[12,11,9,8,7,7,3,2],[11,11,10,9,7,6,2,2,1],[9,8,6,6,6,6,5,4,4,3,2],[8,8,7,6,6,6,6,4,3,2,2,1]},
{[12,10,9,8,6,5,5,4],[11,10,9,9,8,4,3,3,2],[9,9,8,6,5,5,5,5,4,2,1],[8,8,8,8,7,5,4,4,3,2,1,1]},
{[12,10,9,8,4,4,4,3,3,2],[11,11,10,6,5,4,4,4,2,1,1],[11,9,8,8,5,4,3,3,3,3,2],[10,10,9,7,4,4,4,4,3,2,1,1]},
{[12,9,9,8,6,6,5,4],[11,11,8,7,7,6,6,2,1],[9,8,7,7,7,7,5,3,2,2,2],[8,8,8,8,7,6,4,4,3,1,1,1]},
{[12,9,9,8,5,5,5,2,2,2],[11,11,8,7,7,4,4,4,1,1,1],[11,8,8,8,5,5,5,3,2,2,2],[10,10,7,7,7,4,4,4,3,1,1,1]},
{[12,9,9,6,5,4,4,4,4,2],[11,11,8,5,5,5,5,4,3,1,1],[11,9,9,8,7,3,3,3,2,2,2],[10,10,9,9,5,4,3,3,3,1,1,1]},
{[12,8,8,8,8,4,4,4,3],[11,8,7,7,7,7,3,3,3,3],[10,10,10,6,6,6,6,2,1,1,1],[9,9,9,8,5,5,5,5,1,1,1,1]},
{[11,10,9,9,9,9,2],[10,10,10,10,9,8,1,1],[8,6,6,6,6,6,6,6,5,4],[7,7,6,6,6,6,6,6,6,2,1]},
{[11,9,9,9,8,7,2,2,2],[10,10,9,9,9,5,4,1,1,1],[10,7,7,7,6,5,5,5,5,2],[9,9,6,6,6,6,6,5,4,1,1]},
{[11,9,9,8,8,6,3,3,2],[10,10,9,9,7,5,5,2,1,1],[10,8,7,7,7,5,5,4,4,2],[9,9,8,6,6,6,5,5,3,1,1]},
{[11,9,9,8,8,5,3,2,2,2],[11,8,8,7,5,5,5,4,4,2],[10,10,9,9,7,4,4,3,1,1,1],[10,10,7,6,6,5,5,5,3,1,1]},
{[11,9,8,8,8,6,5,4],[10,10,9,7,7,7,6,2,1],[9,8,7,7,7,7,6,3,3,2],[8,8,8,8,7,6,5,5,2,1,1]},
{[11,8,8,8,7,7,7,3],[10,7,7,7,7,6,6,6,3],[9,9,9,8,8,8,5,1,1,1],[8,8,8,7,7,7,7,4,1,1,1]},
{[11,8,8,8,6,6,5,5,2],[10,10,7,7,7,6,6,4,1,1],[10,8,8,8,7,7,5,2,2,2],[9,9,8,8,8,6,4,4,1,1,1]},
{[11,8,8,7,6,5,5,5,4],[10,10,7,6,6,6,6,5,2,1],[10,9,8,8,8,7,3,2,2,2],[9,9,9,9,8,5,4,3,1,1,1]},
{[22,16,16,4,2],[20,20,14,2,2,1,1],[7,5,3,3,3,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2],[5,5,4,4,3,3,3,3,3,3,3,3,3,3,3,3,1,1,1,1,1,1]},
{[22,15,14,5,3,1],[20,19,12,3,2,2,1,1],[8,6,4,3,3,3,3,3,3,3,3,3,2,2,2,2,2,2,2,1],[6,5,5,4,4,3,3,3,3,3,3,3,3,3,2,1,1,1,1,1,1,1]},
{[22,13,13,6,4,2],[19,19,10,3,3,2,2,1,1],[9,7,5,3,3,3,3,3,3,3,2,2,2,2,2,2,2,2,2],[6,6,5,5,4,4,3,3,3,3,3,3,3,1,1,1,1,1,1,1,1,1]},
{[22,11,9,6,6,6],[19,17,6,3,3,3,3,3,3],[9,9,9,3,3,3,2,2,2,2,2,2,2,2,2,2,2,1,1],[6,6,6,6,6,6,3,3,3,2,2,1,1,1,1,1,1,1,1,1,1,1]},
{[21,13,12,6,6,2],[18,18,11,3,3,3,2,1,1],[9,7,6,3,3,3,3,3,3,3,3,2,2,2,2,2,2,2],[6,6,5,5,5,5,3,3,3,3,3,3,2,1,1,1,1,1,1,1,1]},
{[20,15,12,9,3,1],[18,17,14,5,2,2,1,1],[8,6,4,4,4,3,3,3,3,3,3,3,3,3,2,2,2,1],[6,5,5,4,4,4,4,4,4,3,3,3,2,2,2,1,1,1,1,1]},
{[20,11,7,6,6,4,2,2,1,1],[19,13,6,5,5,3,3,2,2,1,1],[11,9,7,5,5,3,2,2,2,2,2,2,2,1,1,1,1,1,1],[10,8,6,6,5,5,3,2,2,2,2,1,1,1,1,1,1,1,1,1]},
{[20,9,9,8,4,4,4,2],[17,15,6,5,5,2,2,2,2,2,2],[11,11,5,5,5,3,2,2,2,2,2,2,2,2,2,1,1],[8,8,7,7,4,4,4,4,3,1,1,1,1,1,1,1,1,1,1,1]},
{[20,8,8,7,6,6,2,2,1],[16,15,5,4,4,3,3,3,3,1,1,1,1],[13,9,9,5,3,2,2,2,2,2,2,2,2,2,2,1],[9,8,6,6,6,6,4,3,1,1,1,1,1,1,1,1,1,1,1,1]},
{[19,13,13,7,2,2,2,2],[17,17,11,5,5,1,1,1,1,1],[10,5,5,5,5,3,3,3,3,3,3,2,2,2,2,2,2],[8,8,4,4,4,4,4,3,3,3,3,3,3,1,1,1,1,1,1]},
{[19,12,11,8,3,2,2,2,1],[17,16,9,6,5,2,1,1,1,1,1],[11,6,5,5,5,4,3,3,3,2,2,2,2,2,2,2,1],[9,8,5,4,4,4,4,4,3,3,3,2,1,1,1,1,1,1,1]},
{[19,11,6,6,6,6,4,1,1],[16,14,9,3,3,3,3,3,3,1,1,1],[12,9,9,3,3,3,3,3,3,2,2,2,2,2,1,1],[9,7,7,7,6,6,2,2,2,2,2,1,1,1,1,1,1,1,1]},
{[19,10,10,9,7,4,1],[15,14,14,5,3,2,2,2,1,1,1],[11,8,5,4,4,3,3,3,3,3,3,3,3,3,1],[7,6,6,6,5,5,5,4,4,3,1,1,1,1,1,1,1,1,1]},
{[19,10,10,9,4,2,2,2,2],[16,16,7,6,6,2,2,1,1,1,1,1],[12,7,5,5,5,5,3,2,2,2,2,2,2,2,2,2],[9,9,5,5,4,4,4,4,4,3,1,1,1,1,1,1,1,1,1]},
{[19,9,9,7,4,4,4,3,1],[16,14,7,5,5,2,2,2,2,2,2,1],[12,11,5,5,5,3,3,2,2,2,2,2,2,2,1,1],[9,8,8,7,4,4,4,3,3,1,1,1,1,1,1,1,1,1,1]},
{[19,9,7,6,6,6,2,2,2,1],[15,14,6,5,3,3,3,3,3,1,1,1,1,1],[14,9,9,4,4,3,2,2,2,2,2,2,2,2,1],[10,9,6,6,6,6,3,2,2,1,1,1,1,1,1,1,1,1,1]},
{[19,8,8,6,5,5,5,2,2],[15,12,5,5,3,3,3,3,3,2,2,2,2],[13,13,9,4,4,2,2,2,2,2,2,2,1,1,1],[9,9,7,7,7,4,3,3,1,1,1,1,1,1,1,1,1,1,1]},
{[18,14,11,9,4,3,1],[17,15,12,8,3,2,2,1],[8,7,5,4,4,4,4,4,3,3,3,3,2,2,2,1,1],[7,6,6,5,4,4,4,4,4,3,3,2,2,2,1,1,1,1]},
{[18,13,11,10,5,2,1],[16,15,13,8,3,2,1,1,1],[9,6,5,4,4,4,4,4,3,3,3,3,3,2,2,1],[7,6,5,5,5,4,4,4,4,4,3,2,2,1,1,1,1,1]},
{[18,13,9,8,6,3,2,1],[16,15,11,6,4,3,2,1,1,1],[10,7,6,5,4,4,3,3,3,3,3,2,2,2,2,1],[8,7,6,5,5,5,4,4,3,2,2,2,2,1,1,1,1,1]},
{[18,12,11,7,6,3,1,1,1],[17,13,12,6,5,2,2,1,1,1],[10,7,5,5,5,4,3,3,3,3,3,3,2,1,1,1,1],[9,6,6,5,5,5,4,3,3,3,3,2,1,1,1,1,1,1]},
{[18,10,9,9,4,4,2,2,2],[15,15,8,6,6,2,2,2,1,1,1,1],[12,8,5,5,5,5,3,3,2,2,2,2,2,2,2],[9,9,6,6,4,4,4,4,4,2,1,1,1,1,1,1,1,1]},
{[18,10,9,5,5,4,3,2,2,1,1],[17,12,7,6,5,3,2,2,2,2,1,1],[12,10,6,5,5,4,3,2,2,2,2,2,1,1,1,1,1],[11,9,7,6,5,3,3,3,3,2,1,1,1,1,1,1,1,1]},
{[18,10,8,6,4,4,4,4,2],[15,13,8,6,4,2,2,2,2,2,2,2],[12,12,5,5,4,4,3,3,2,2,2,2,2,1,1],[9,9,8,8,4,4,3,3,2,2,1,1,1,1,1,1,1,1]},
{[18,10,7,7,6,3,2,2,2,2,1],[17,11,8,6,5,2,2,2,2,2,2,1],[12,11,5,5,5,4,3,3,2,2,2,1,1,1,1,1,1],[11,10,6,5,5,5,4,2,2,2,1,1,1,1,1,1,1,1]},
{[18,10,7,7,5,4,3,3,1,1,1],[16,12,8,6,3,3,3,2,2,2,1,1,1],[13,10,7,4,4,4,3,3,2,2,2,2,1,1,1,1],[11,8,8,6,5,4,4,2,2,2,1,1,1,1,1,1,1,1]},
{[18,10,6,5,5,5,4,2,2,2,1],[17,11,5,5,5,4,3,3,2,2,2,1],[12,11,8,6,5,2,2,2,2,2,2,1,1,1,1,1,1],[11,10,7,7,6,3,2,2,2,2,1,1,1,1,1,1,1,1]},
{[18,9,8,8,8,3,3,2,1],[14,13,12,4,4,4,3,1,1,1,1,1,1],[13,7,7,6,3,3,3,3,3,3,3,3,2,1],[9,8,7,5,5,5,5,5,2,1,1,1,1,1,1,1,1,1]},
{[18,8,8,7,6,3,3,2,2,1,1,1],[16,10,8,7,4,2,2,2,2,2,2,1,1,1],[14,11,5,5,4,4,4,3,2,2,1,1,1,1,1,1],[12,9,7,5,5,5,4,3,1,1,1,1,1,1,1,1,1,1]},
{[17,15,10,10,4,2,2],[16,16,11,9,3,3,1,1],[8,6,6,4,4,4,4,4,4,3,3,2,2,2,2,2],[7,7,5,5,4,4,4,4,4,4,2,2,2,2,2,1,1]},
{[17,13,10,8,6,2,2,1,1],[16,14,11,7,5,3,1,1,1,1],[10,6,6,5,5,4,4,3,3,3,3,2,2,2,1,1],[9,7,5,5,5,5,4,4,3,3,2,2,2,1,1,1,1]},
{[17,13,10,5,4,4,3,3,1],[16,15,7,7,5,4,2,2,1,1],[10,8,6,6,5,4,4,2,2,2,2,2,2,2,2,1],[9,8,8,6,4,3,3,3,3,3,2,2,2,1,1,1,1]},
{[17,12,9,8,7,2,2,2,1],[15,14,11,6,5,4,1,1,1,1,1],[11,6,6,6,5,4,3,3,3,3,3,2,2,2,1],[9,8,5,5,5,5,5,4,3,2,2,2,1,1,1,1,1]},
{[17,9,9,5,4,4,4,3,3,1,1],[14,12,7,7,5,2,2,2,2,2,2,1,1,1],[14,11,5,5,5,4,4,2,2,2,2,2,1,1],[11,9,9,7,4,3,3,3,3,1,1,1,1,1,1,1,1]},
{[17,9,9,5,4,4,4,3,1,1,1,1,1],[16,10,9,4,4,4,4,2,2,1,1,1,1,1],[14,9,7,7,3,3,3,3,3,2,1,1,1,1,1,1],[13,8,8,7,4,3,3,3,3,1,1,1,1,1,1,1,1]},
{[17,9,8,8,8,7,3],[12,12,12,11,3,2,2,2,1,1,1,1],[12,8,5,4,4,4,4,4,4,4,4,3],[7,7,7,6,6,6,6,5,2,1,1,1,1,1,1,1,1]},
{[17,9,8,7,7,5,4,1,1,1],[14,11,10,9,4,2,2,2,2,1,1,1,1],[13,9,5,5,4,4,4,4,4,3,2,1,1,1],[10,7,7,7,6,5,5,3,2,1,1,1,1,1,1,1,1]},
{[17,9,7,7,5,4,4,2,2,2,1],[15,9,7,5,5,3,3,3,3,2,2,2,1],[13,12,9,5,5,3,3,2,2,1,1,1,1,1,1],[11,10,7,7,5,4,4,2,2,1,1,1,1,1,1,1,1]},
{[17,8,8,8,7,3,3,3,2,1],[14,7,7,7,4,3,3,3,3,3,3,2,1],[13,12,11,5,4,4,4,1,1,1,1,1,1,1],[10,9,8,5,5,5,5,4,1,1,1,1,1,1,1,1,1]},
{[16,14,11,10,9],[14,14,13,13,3,2,1],[7,6,5,4,4,4,4,4,4,4,4,4,4,2],[5,5,5,5,5,5,5,5,5,4,3,2,2,2,1,1]},
{[16,13,13,6,4,3,3,2],[15,15,12,5,5,4,2,1,1],[9,7,6,6,5,3,3,3,3,3,3,3,2,2,2],[8,8,7,5,4,4,3,3,3,3,3,3,3,1,1,1]},
{[16,11,9,7,7,6,2,2],[13,13,11,9,4,3,3,1,1,1,1],[11,7,7,5,4,4,4,4,4,3,3,2,2],[8,8,6,6,6,6,5,3,3,2,2,1,1,1,1,1]},
{[16,10,10,10,4,4,4,2],[14,14,8,8,8,2,2,2,1,1],[10,8,5,5,5,5,5,5,2,2,2,2,2,2],[8,8,7,7,4,4,4,4,4,4,1,1,1,1,1,1]},
{[16,10,10,8,6,6,2,1,1],[14,12,10,10,4,4,2,1,1,1,1],[11,7,6,6,4,4,4,4,4,4,2,2,1,1],[9,7,6,6,6,6,4,4,3,3,1,1,1,1,1,1]},
{[16,10,10,7,5,2,2,2,2,2,2],[14,14,8,5,5,4,4,1,1,1,1,1,1],[13,7,7,7,5,3,3,3,2,2,2,2,2,2],[11,11,5,5,5,4,4,3,3,3,1,1,1,1,1,1]},
{[16,10,9,8,3,3,3,2,2,2,2],[14,14,6,6,6,4,3,2,1,1,1,1,1],[13,8,7,6,5,5,2,2,2,2,2,2,2,2],[11,11,7,4,4,4,4,4,3,2,1,1,1,1,1,1]},
{[16,10,9,7,3,3,2,2,2,2,2,2],[14,14,6,5,5,4,3,3,1,1,1,1,1,1],[14,8,8,6,5,3,2,2,2,2,2,2,2,2],[12,12,6,4,4,4,4,3,3,2,1,1,1,1,1,1]},
{[16,10,8,8,4,4,4,4,2],[13,13,8,8,6,2,2,2,2,2,1,1],[12,10,5,5,5,5,4,4,2,2,2,2,2],[9,9,8,8,4,4,4,4,2,2,1,1,1,1,1,1]},
{[16,9,9,4,4,4,4,3,3,2,1,1],[15,11,5,5,5,5,4,2,2,2,2,1,1],[13,11,7,7,6,2,2,2,2,2,2,1,1,1,1],[12,10,9,7,3,3,3,3,3,1,1,1,1,1,1,1]},
{[16,9,8,8,6,2,2,2,2,2,2,1],[14,13,6,6,5,5,4,1,1,1,1,1,1,1],[14,7,7,7,6,4,2,2,2,2,2,2,2,1],[12,11,5,5,5,5,4,4,2,1,1,1,1,1,1,1]},
{[15,13,8,7,7,5,3,2],[13,13,12,7,5,3,3,2,1,1],[10,8,7,5,5,4,4,3,3,3,3,3,2],[8,8,7,6,6,5,5,3,2,2,2,2,2,1,1]},
{[15,13,6,5,5,4,4,4,2,1,1],[14,12,10,4,4,3,3,3,3,2,1,1],[12,10,9,5,3,3,3,3,3,3,2,2,1,1],[11,9,8,8,5,3,2,2,2,2,2,2,2,1,1]},
{[15,12,10,7,6,5,2,2,1],[14,13,10,8,5,4,3,1,1,1],[10,7,7,6,5,4,4,4,3,3,2,2,2,1],[9,8,6,6,6,5,4,3,3,3,2,2,1,1,1]},
{[15,11,8,7,7,4,2,2,2,1,1],[14,12,9,6,6,5,2,2,1,1,1,1],[12,8,6,6,6,5,3,3,3,2,2,2,1,1],[11,9,6,6,5,5,5,3,2,2,2,1,1,1,1]},
{[15,10,8,7,4,4,4,4,4],[12,12,8,8,7,2,2,2,2,2,2,1],[12,11,5,5,5,5,5,4,2,2,2,2],[9,9,9,9,4,4,4,3,2,2,1,1,1,1,1]},
{[15,9,9,8,5,3,3,2,2,2,2],[13,13,7,6,6,4,4,2,1,1,1,1,1],[13,8,7,7,5,5,3,2,2,2,2,2,2],[11,11,7,5,5,4,4,4,3,1,1,1,1,1,1]},
{[15,9,9,7,5,3,2,2,2,2,2,2],[14,8,8,7,5,3,3,2,2,2,2,2,2],[13,13,7,5,5,4,4,3,1,1,1,1,1,1],[12,12,6,5,5,4,4,3,3,1,1,1,1,1,1]},
{[15,8,8,8,6,6,4,2,1,1,1],[13,10,8,8,8,4,2,2,1,1,1,1,1],[13,8,6,6,5,5,5,5,2,2,1,1,1],[11,8,7,7,6,6,4,4,1,1,1,1,1,1,1]},
{[14,14,8,8,6,4,4,1,1],[14,12,12,6,6,4,2,2,2],[9,9,6,6,5,5,3,3,3,3,3,3,1,1],[9,7,7,7,5,5,4,4,2,2,2,2,2,2]},
{[14,13,10,9,9,3,2],[13,13,12,9,8,2,2,1],[8,7,5,5,5,5,5,5,4,3,3,3,2],[7,7,6,5,5,5,5,5,5,3,2,2,2,1]},
{[14,11,9,9,7,6,4],[12,12,10,10,8,3,2,2,1],[9,8,6,5,5,5,5,5,4,4,2,2],[7,7,7,7,6,6,5,4,4,2,2,1,1,1]},
{[14,11,8,7,6,5,5,3,1],[12,11,10,9,6,3,3,2,2,1,1],[11,9,7,5,5,5,4,4,4,3,2,1],[9,8,8,7,7,5,4,3,2,2,2,1,1,1]},
{[14,11,8,6,5,5,5,3,2,1],[12,11,10,8,5,3,3,3,2,1,1,1],[12,9,8,5,5,4,4,4,3,3,2,1],[10,9,8,7,7,4,3,3,2,2,2,1,1,1]},
{[14,10,10,8,7,4,3,3,1],[13,12,9,8,6,6,2,2,1,1],[10,8,6,6,6,6,4,4,3,2,2,2,1],[9,8,8,6,5,5,5,4,3,3,1,1,1,1]},
{[14,10,9,9,6,6,4,2],[12,12,9,9,8,4,2,2,1,1],[10,8,6,6,5,5,5,5,4,2,2,2],[8,8,7,7,6,6,4,4,4,2,1,1,1,1]},
{[14,10,8,8,5,5,4,2,2,1,1],[13,11,8,8,6,4,3,3,1,1,1,1],[12,8,8,6,5,5,4,4,2,2,2,1,1],[11,9,7,7,6,4,4,4,2,2,1,1,1,1]},
{[14,9,8,7,6,4,4,3,2,2,1],[13,9,7,6,6,5,4,3,2,2,2,1],[12,11,8,7,6,5,3,2,2,1,1,1,1],[11,10,8,7,5,5,4,3,2,1,1,1,1,1]},
{[14,9,7,7,6,5,3,2,2,2,2,1],[14,8,8,7,6,4,3,3,2,2,2,1],[12,11,8,6,5,5,4,3,1,1,1,1,1,1],[12,11,7,6,6,5,4,2,2,1,1,1,1,1]},
{[13,13,7,5,4,4,4,4,2,2,2],[12,12,9,7,3,3,3,3,2,2,2,2],[12,12,8,4,4,4,4,3,3,2,2,2],[11,11,8,8,4,3,3,2,2,2,2,2,2]},
{[13,13,6,6,5,5,4,3,2,1,1,1],[13,9,8,7,4,3,3,3,3,3,2,2],[12,12,10,5,4,4,4,3,2,1,1,1,1],[12,9,8,7,6,4,2,2,2,2,2,2,2]},
{[13,12,8,6,6,4,4,4,1,1,1],[13,10,10,8,4,4,4,2,2,2,1],[11,10,7,7,4,4,4,4,3,3,1,1,1],[11,8,8,8,5,5,3,3,2,2,2,2,1]},
{[13,11,9,8,7,6,6],[11,11,10,10,9,3,3,2,1],[9,8,7,5,5,5,5,5,5,4,2],[7,7,7,7,7,7,5,4,3,2,2,1,1]},
{[13,11,8,8,7,7,4,2],[11,11,10,10,7,5,2,2,1,1],[10,8,6,6,6,5,5,4,4,4,2],[8,8,7,7,6,6,6,4,2,2,2,1,1]},
{[13,10,10,7,5,5,4,4,2],[12,12,9,6,6,5,5,3,1,1],[10,8,8,7,7,5,3,3,3,2,2,2],[9,9,8,8,6,4,4,3,3,3,1,1,1]},
{[13,10,9,8,6,6,6,2],[11,11,9,9,9,4,3,2,1,1],[10,8,7,6,5,5,5,5,5,2,2],[8,8,7,7,7,7,4,4,3,2,1,1,1]},
{[13,10,9,6,6,6,6,4],[11,10,9,9,9,4,2,2,2,2],[10,10,6,6,5,5,5,5,5,2,1],[8,8,8,8,7,7,3,3,3,2,1,1,1]},
{[13,10,9,6,5,5,5,5,2],[12,12,7,6,6,6,5,4,1,1],[10,8,8,8,7,6,3,2,2,2,2,2],[9,9,8,8,8,4,3,3,3,2,1,1,1]},
{[12,12,9,7,7,7,3,3],[11,11,11,9,6,6,2,2,2],[9,9,6,6,6,6,4,4,4,3,3],[8,8,8,6,6,6,6,3,3,2,2,2]},
{[12,12,8,8,7,6,4,2,1],[11,11,11,8,7,5,3,2,1,1],[10,8,7,6,6,5,5,4,3,3,3],[9,8,7,7,6,6,5,4,2,2,2,2]},
{[12,11,9,6,6,6,4,4,2],[11,10,10,9,6,4,4,2,2,2],[10,10,7,7,5,5,4,4,4,3,1],[9,9,8,8,6,6,3,3,3,2,2,1]},
{[12,10,9,9,8,5,5,2],[11,11,10,8,7,7,4,1,1],[9,7,7,7,6,6,6,4,3,3,2],[8,8,7,7,7,5,5,5,4,2,1,1]},
{[12,10,9,9,5,3,3,3,2,2,2],[12,9,9,6,4,4,4,4,3,3,2],[11,11,10,8,4,4,3,3,3,1,1,1],[11,11,8,5,5,4,4,4,4,2,1,1]},
{[12,9,9,9,7,6,6,2],[11,11,8,8,8,7,5,1,1],[9,7,7,7,7,6,6,5,2,2,2],[8,8,7,7,7,7,5,4,4,1,1,1]},
{[12,8,8,7,7,7,7,4],[11,7,7,7,6,6,6,6,4],[9,9,9,9,8,8,4,1,1,1,1],[8,8,8,8,7,7,7,3,1,1,1,1]},
{[11,9,8,8,7,7,6,3,1],[10,9,9,8,8,7,5,2,1,1],[10,8,7,7,7,6,6,5,3,1],[9,8,8,7,7,7,6,4,2,1,1]}];

end intrinsic;

==> anc/InfinityPartitions/periodicclusterdatabase.m <==
intrinsic PeriodicPartitionClusters(p::RngIntElt) -> SeqEnum
{The known set of periodic partition clusters of cardinality 4 (8 with conjugates), small partition size and period at most 10. If p > 10 then no clusters are stored. If p < 7 then there are no clusters.}
requirege p,1;

if(p le 6) then
  return [];

elif(p eq 7) then
  return [
{[15,13,12,12,8,5,5,5,3,2,2,2],[15,15,12,8,8,7,5,5,5,2,1,1],[16,13,13,9,7,6,6,6,3,3,2],[14,14,13,11,7,7,4,4,4,3,1,1,1]},
{[23,19,16,11,10,10,9,9,5,4,3,1],[20,18,17,15,15,7,6,6,4,3,2,2,2,2,1],[22,21,13,13,11,10,8,8,7,3,2,1,1],[19,18,18,17,12,9,5,5,4,4,3,2,1,1,1,1]},
{[26,26,23,12,12,11,9,9,9,6,5,5,2,1,1],[27,24,24,13,11,10,10,10,7,7,6,3,3,2],[24,24,23,21,10,10,7,7,7,6,4,4,4,3,1,1,1],[25,23,22,22,11,8,8,8,6,5,5,5,3,2,2,2]},
{[28,27,20,18,17,14,9,9,8,4,3,3,1,1,1,1,1],[27,26,23,18,16,15,8,8,7,4,4,3,1,1,1,1,1,1],[30,23,22,20,15,12,11,11,5,5,4,2,2,2,1],[29,24,21,20,18,11,10,10,5,5,3,2,2,2,2,1]},
{[33,30,26,24,24,14,10,10,7,5,4,3,3,3,3,2,1,1,1,1],[32,29,29,26,19,17,9,9,6,6,5,4,3,3,2,1,1,1,1,1,1],[37,29,27,20,17,17,14,14,8,7,5,4,3,1,1,1],[36,32,22,22,20,16,13,13,9,8,4,3,2,2,1,1,1]},
{[38,31,30,21,16,13,12,12,12,6,6,6,6,4,4],[34,33,30,25,16,15,8,8,8,8,8,6,6,2,2,2,2,2,2],[36,31,28,27,18,11,10,10,10,6,6,4,4,4,4,4,4],[36,35,28,19,18,15,10,10,10,10,10,4,4,2,2,2,2]}
];


elif(p eq 8) then
  return [
{[15,15,14,14,12,7,7,4,4,4,3,3,1,1,1],[17,17,14,9,9,8,8,6,6,6,3,1,1],[16,14,14,13,13,8,5,5,5,3,3,2,2,2],[18,15,15,10,8,8,7,7,7,4,4,2]},
{[25,19,18,16,11,11,10,10,10,4,4,4,2],[23,23,15,14,14,13,10,8,8,8,2,2,2,1,1],[20,20,19,19,14,12,11,5,5,5,4,4,1,1,1,1,1,1],[22,20,17,16,16,15,7,7,7,5,2,2,2,2,2,2]},
{[20,19,15,12,11,11,9,7,7,6,2,2,1,1],[19,17,15,15,14,11,7,6,6,4,2,2,2,2,1],[21,17,16,13,11,9,9,8,8,4,3,3,1],[18,17,17,15,13,10,9,5,5,4,4,2,1,1,1,1]},
{[26,26,25,25,23,10,10,7,7,7,6,6,4,4,4,3,3,1,1,1],[30,30,27,14,14,13,13,11,11,11,8,6,6,3,1,1],[31,28,28,15,13,13,12,12,12,9,9,7,4,4,2],[27,25,25,24,24,11,8,8,8,6,6,5,5,5,3,3,2,2,2]},
{[33,32,28,17,16,16,14,12,12,11,7,7,6,2,2,1,1],[30,28,26,26,25,14,10,9,9,7,5,5,5,5,4,2,2,2,2,1],[29,28,28,26,24,13,12,8,8,7,7,5,4,4,4,4,2,1,1,1,1],[34,30,29,18,16,14,14,13,13,9,8,8,4,3,3,1]},
{[31,26,26,25,22,18,10,10,10,5,5,5,5,2,2,2,2,2,2],[34,28,27,19,17,17,13,13,13,7,7,7,2,2,2,2],[29,29,25,25,23,15,14,8,8,8,4,4,4,4,4,1,1,1,1,1,1],[32,32,24,20,17,16,16,11,11,11,5,5,5,1,1,1,1,1]}
];

elif(p eq 9) then
  return [
{[16,16,15,15,15,13,7,7,4,4,4,3,3,3,1,1,1],[20,17,17,11,9,9,9,8,8,8,5,5,2],[19,19,16,10,10,9,9,9,7,7,7,4,1,1],[17,15,15,15,14,14,8,5,5,5,3,3,3,2,2,2]},
{[20,20,19,19,16,14,11,11,5,5,5,4,4,1,1,1,1,1,1],[25,19,19,16,14,11,11,10,10,10,4,4,4,2],[22,20,17,17,16,16,13,7,7,7,5,2,2,2,2,2,2],[23,23,17,14,14,13,13,10,8,8,8,2,2,2,1,1]},
{[20,18,17,16,16,15,11,7,6,6,4,3,2,2,2,2,1],[19,18,18,17,16,14,10,9,5,5,4,4,3,2,1,1,1,1],[23,19,18,14,12,11,10,10,9,9,5,4,3,1],[22,21,17,13,12,12,11,10,8,8,7,3,2,1,1]},
{[19,19,19,15,10,10,10,9,6,6,6,6,2,1,1,1],[18,18,18,17,14,9,9,9,5,5,5,5,4,1,1,1,1],[20,17,16,16,16,11,7,7,7,7,4,3,3,3,3],[21,17,17,17,12,9,8,8,8,8,4,4,4,3]},
{[18,18,17,15,9,9,8,8,6,6,6,5,3,1,1],[19,17,16,16,10,8,8,7,7,7,5,4,4,2],[17,17,16,16,14,8,8,7,5,5,5,4,4,2,1,1],[18,16,16,15,15,9,7,6,6,6,4,4,3,3,2]},
{[30,21,21,21,19,13,13,12,12,12,4,4,4,4,2],[24,24,23,23,17,15,15,15,6,6,6,5,5,1,1,1,1,1,1,1,1],[27,27,18,18,18,17,17,11,9,9,9,2,2,2,2,2,1,1],[27,25,19,19,18,18,18,9,9,9,7,2,2,2,2,2,2,2]},
{[23,22,22,21,17,15,14,13,6,6,5,5,4,1,1,1,1,1,1,1],[28,21,20,19,17,13,12,12,11,11,4,4,4,3,1],[25,23,19,18,18,17,16,9,8,8,6,2,2,2,2,2,2,1],[26,25,18,17,16,16,15,11,9,9,8,2,2,2,2,1,1]},
{[35,24,24,24,24,15,15,14,14,14,6,4,4,4,4,2],[32,30,21,21,21,21,21,11,11,11,9,4,2,2,2,2,2,2,2],[31,31,21,21,21,21,21,12,10,10,10,3,3,2,2,2,2,2,1,1],[28,28,27,27,18,18,18,18,7,7,7,6,6,2,2,1,1,1,1,1,1,1,1]},
{[30,29,20,20,20,20,19,12,10,10,9,3,2,2,2,2,2,1,1],[30,28,21,20,20,20,20,11,10,10,8,3,2,2,2,2,2,2,1],[33,23,23,23,22,15,14,14,13,13,5,4,4,4,3,1],[27,26,26,25,18,17,17,17,7,7,6,6,5,2,1,1,1,1,1,1,1,1]},
{[29,26,26,17,14,14,14,11,11,11,8,8,5,2,2,2],[25,25,22,22,22,19,10,10,7,7,7,4,4,4,3,3,3,1,1,1],[28,28,25,16,16,13,13,13,10,10,10,7,4,4,1,1,1],[26,23,23,23,20,20,11,8,8,8,5,5,5,3,3,3,2,2,2]},
{[29,23,20,20,18,15,13,13,11,11,5,4,3,3,1,1],[25,23,23,21,18,16,16,13,7,7,5,5,3,2,1,1,1,1,1,1],[28,25,19,19,17,17,15,12,10,10,7,3,2,2,2,1,1],[26,24,21,19,19,17,17,11,8,8,6,3,2,2,2,2,1,1,1]},
{[26,23,20,18,18,17,13,9,9,9,6,3,3,2,2,2,2],[27,23,19,19,18,15,12,10,10,10,6,3,3,3,2,2],[25,25,21,17,16,16,14,11,8,8,8,4,2,2,2,1,1,1],[24,24,22,19,16,15,15,11,7,7,7,5,2,2,2,1,1,1,1]},
{[24,22,21,17,15,13,13,11,8,8,6,5,2,2,1,1,1],[25,21,20,18,16,13,11,11,9,9,5,4,3,3,1,1],[23,21,21,19,16,14,12,11,7,7,5,5,3,2,1,1,1,1],[24,21,19,19,17,15,11,10,8,8,5,3,3,3,2,1,1]},
{[32,25,22,22,21,17,15,14,12,12,5,5,3,3,2,1,1],[28,26,25,23,19,18,18,15,8,8,6,5,3,3,1,1,1,1,1,1,1],[29,27,23,21,20,19,19,13,9,9,7,3,3,2,2,2,1,1,1,1],[31,27,21,21,20,19,17,13,11,11,7,4,2,2,2,2,1,1]},
{[34,28,28,22,17,17,17,13,13,13,7,7,7,2,2,2,2],[31,26,26,26,22,22,16,10,10,10,5,5,5,5,2,2,2,2,2,2],[32,32,26,20,20,16,16,16,11,11,11,5,5,5,1,1,1,1,1],[29,29,25,25,25,20,14,14,8,8,8,4,4,4,4,4,1,1,1,1,1,1]},
{[35,35,25,25,24,24,24,13,11,11,11,4,4,3,3,2,2,2,2,2,1,1],[32,32,31,31,21,21,21,19,8,8,8,7,7,3,3,2,2,1,1,1,1,1,1,1,1],[37,35,24,24,24,23,23,13,13,13,11,6,4,2,2,2,2,2,2,2],[40,29,27,27,27,17,17,16,16,16,8,6,4,4,4,4,2]},
{[32,29,22,21,21,21,19,13,11,11,8,4,2,2,2,2,2,1,1],[31,29,23,21,21,21,20,13,10,10,8,3,3,2,2,2,2,1,1,1],[34,25,24,23,23,17,15,15,13,13,5,5,4,3,3,1,1],[29,27,27,25,19,19,18,17,8,8,6,6,4,3,1,1,1,1,1,1,1,1]},
{[29,25,25,25,22,21,14,10,9,9,5,5,5,4,3,2,2,2,2,1],[28,27,24,24,24,20,13,12,8,8,7,4,4,4,4,3,2,1,1,1,1],[31,30,26,19,18,15,15,15,11,11,10,6,5,4,1,1,1,1],[32,28,27,20,16,16,16,13,12,12,8,7,6,2,2,2,1]},
{[34,33,24,23,23,23,23,13,11,11,10,4,3,3,2,2,2,2,2,1,1],[31,30,30,29,20,20,20,19,8,8,7,7,6,3,2,2,1,1,1,1,1,1,1,1],[35,33,23,23,23,23,22,13,12,12,10,5,3,2,2,2,2,2,2,1],[38,27,26,26,26,17,16,16,15,15,7,5,4,4,4,3,1]}
];

elif(p eq 10) then
  return [
{[17,17,16,16,16,16,14,7,7,4,4,4,3,3,3,3,1,1,1],[18,16,16,16,16,15,15,8,5,5,5,3,3,3,3,2,2,2],[21,21,18,11,11,10,10,10,10,8,8,8,5,1,1],[22,19,19,12,10,10,10,10,9,9,9,6,6,2]},
{[17,14,14,13,10,10,10,8,7,7,6,3,3,2],[16,14,13,13,13,10,10,9,6,6,5,3,2,2,2],[16,16,13,12,12,9,9,9,8,6,5,5,2,1,1],[15,15,14,12,12,12,9,8,8,5,4,4,3,1,1,1]},
{[29,28,18,18,18,16,16,15,11,11,11,10,3,2,2,2,2],[23,23,23,23,21,20,15,15,12,5,5,5,5,5,3,2,1,1,1,1,1,1,1],[25,25,21,20,20,18,18,18,8,7,7,7,3,2,2,2,2,2,2,2,1],[31,24,21,21,16,15,13,13,13,13,13,6,5,4,4]},
{[24,24,19,19,19,17,17,16,8,7,7,7,2,2,2,2,2,2,2,1],[27,26,18,17,17,15,15,15,10,10,10,9,2,2,2,2,2],[29,22,20,20,16,15,12,12,12,12,12,5,4,4,4],[22,22,22,22,19,18,14,14,12,5,5,5,5,5,2,1,1,1,1,1,1,1]},
{[27,21,21,17,15,13,12,12,11,11,11,5,5,4,2],[23,21,19,18,18,17,17,13,7,7,7,5,3,2,2,2,2,2,2],[21,21,20,20,19,17,15,11,11,5,5,5,4,4,3,1,1,1,1,1,1],[25,25,19,15,15,14,14,13,11,9,9,9,3,2,2,1,1]},
{[20,19,19,18,18,17,15,10,9,5,5,4,4,3,3,2,1,1,1,1],[21,19,18,18,17,17,16,11,7,6,6,4,3,3,2,2,2,2,1],[25,21,20,15,13,12,12,11,11,10,10,6,5,3,1],[24,23,19,14,13,13,12,12,11,9,9,8,4,2,1,1]},
{[19,19,19,18,18,15,9,9,9,5,5,5,5,4,4,1,1,1,1],[21,21,21,17,11,11,11,10,10,7,7,7,7,3,1,1,1],[21,18,18,17,17,17,11,7,7,7,7,4,4,3,3,3,3],[23,19,19,19,13,10,10,9,9,9,9,5,5,5,3]},
{[20,20,19,17,10,10,9,9,9,7,7,7,6,4,1,1],[18,18,17,17,17,15,8,8,7,5,5,5,4,4,4,2,1,1],[21,19,18,18,11,9,9,9,8,8,8,6,5,5,2],[19,17,17,17,16,16,9,7,6,6,6,4,4,4,3,3,2]}
];
else
  return [];
end if;
end intrinsic;


==> anc/Partitions/displaypartitions.m <==
intrinsic PrintReducedFormPartition(pa::SeqEnum[RngIntElt]) -> MonStgElt
{Prints a partition in reduced form, suitable to including in a LaTeX document. So, for example, the partition with one 3 and nine 1s is printed as (3,1^9).}
str:="(";
eltset:=SequenceToSet(pa);
while eltset ne {} do
  n:=Maximum(eltset);
  Exclude(~eltset,n);
  mult:=Multiplicity(pa,n);
  if(mult eq 1) then
    str cat:=IntegerToString(n) cat ",";
  elif mult le 9 then
    str cat:=IntegerToString(n) cat "^" cat IntegerToString(mult) cat ",";
  else
    str cat:=IntegerToString(n) cat "^{" cat IntegerToString(mult) cat "},";
  end if;
end while;
Prune(~str);
str cat:=")";
return str;
end intrinsic; 

==> anc/Partitions/hooklengths.m <==
intrinsic HookLengths(pa::SeqEnum[RngIntElt]) -> SetMulti
{Returns the multiset of hook lengths of the partition pa.}

require IsPartition(pa): "Input must be a partition";

return {*HookLength(pa,i,j):j in [1..pa[i]],i in [1..#pa]*};
end intrinsic;


intrinsic IsBetaSet(X::SetEnum[RngIntElt]) -> BoolElt,SeqEnum
{Returns true and the corresponding partition if X is a beta set, and false otherwise.}

if(Minimum(X) lt 0) then return false,_; end if;

// So now the beta set is of a real partition.
nn:=#X;
P:=[];
for i in [1..#X] do
  m:=Maximum(X); Append(~P,m-nn+1);
  nn-:=1;
  Exclude(~X,m);
end for;
// Finally, delete any trailing zeros.
while P[#P] eq 0 do Prune(~P); if(#P eq 0) then break; end if; end while;
return true,P;
end intrinsic;


intrinsic PartitionToBetaSet(pa::SeqEnum[RngIntElt]) -> SetEnum
{Returns the corresponding 'standard' beta-set to the partition pa. This is the beta-set with no 0.}
require IsPartition(pa):"Input must be a partition";
if(#pa eq 0 or pa[1] eq 0) then return {}; end if;
// Remove trailing zeros
while pa[#pa] eq 0 do Prune(~pa); if(#pa eq 0) then break; end if; end while;
return {pa[i]+#pa-i:i in [1..#pa]};
end intrinsic;


intrinsic BetaSetToPartition(X::SetEnum[RngIntElt]) -> SeqEnum
{Returns the partition corresponding to the beta-set X.}
if X eq {} then return []; end if;
require (Minimum(X) ge 0): "Set is not a beta-set";

// This code is the same as IsBetaSet.
nn:=#X;
P:=[];
for i in [1..#X] do
  m:=Maximum(X); Append(~P,m-nn+1);
  nn-:=1;
  Exclude(~X,m);
end for;
while P[#P] eq 0 do Prune(~P); if(#P eq 0) then break; end if; end while;
return P;
end intrinsic;


intrinsic StandardBetaSet(X::SetEnum[RngIntElt]) -> SetEnum
{Returns the standard beta-set equivalent to X.}
if(X eq {}) then return {}; end if;
require Minimum(X) ge 0: "Input is not a beta-set";
if(#X-1 eq Maximum(X) and 0 in X) then return {}; end if;
for i in [0..#X-1] do
  if i notin X then
    return {x-i:x in X|x gt i};
  end if;
end for;
error "Reached a part of the program StandardBetaSet you shouldn't ever reach.";
return 0;
end intrinsic;


intrinsic AreEquivalent(X::SetEnum[RngIntElt],Y::SetEnum[RngIntElt]) -> BoolElt,SetEnum
{Returns true is the beta-sets X and Y are equivalent, and if so the standard beta-set equivalent to both of them.}
if(X eq Y) then
  return true,StandardBetaSet(X);
elif(#X eq #Y) then
  return false,_;
elif(#X gt #Y) then
  Y2:={i+#X-#Y:i in Y} join {i:i in [0..#X-#Y-1]};
  if(X eq Y2) then
    return true,StandardBetaSet(Y);
  else
    return false,_;
  end if;
else
  X2:={i+#Y-#X:i in X} join {i:i in [0..#Y-#X-1]};
  if(X2 eq Y) then
    return true,StandardBetaSet(X);
  else
    return false,_;
  end if;
end if;
error "Reached a part of the program AreEquivalent you shouldn't ever reach.";
return 0;
end intrinsic;


intrinsic ConjugateBetaSet(X::SetEnum[RngIntElt]) -> SetEnum
{The standard beta-set corresponding to the conjugate partition of the partition corresponding to the beta-set X.}

// This can be sped up.

bool,P:=IsBetaSet(X);
require bool: "Input is not a beta-set";
return PartitionToBetaSet(ConjugatePartition(P));
end intrinsic;


intrinsic PrintAbacus(pa::SeqEnum[RngIntElt],t::RngIntElt) -> MonStgElt
{Prints the t-abacus corresponding to the partition pa.}

require IsPartition(pa) and pa[#pa] gt 0: "Input must be a partition with no zero parts";
X:=PartitionToBetaSet(pa);
str:="";
for i in [1..t] do str cat:="O"; end for; str cat:="\n";
for i in [1..t] do str cat:="-"; end for; str cat:="\n";
for j in [0..(Maximum(X) div t)+1] do
  for i in [0..t-1] do
    if(t*j+i in X) then str cat:="O"; else str cat:="|"; end if;
  end for;
  str cat:="\n";
end for;
return str;
end intrinsic;


intrinsic PrintAbacus(X::SetEnum[RngIntElt],t::RngIntElt) -> MonStgElt
{Prints the t-abacus corresponding to the beta-set X of first-column hook lengths.}

require Minimum(X) gt 0: "beta-set must consist of positive integers";

str:="";
for i in [1..t] do str cat:=" O"; end for; str cat:=" \n";
for i in [1..t] do str cat:="--"; end for; str cat:="-\n";
for j in [0..(Maximum(X) div t)+1] do
  for i in [0..t-1] do
    if(t*j+i in X) then str cat:=" O"; else str cat:=" |"; end if;
  end for;
  str cat:=" \n";
end for;
return str;
end intrinsic;



// Opposite to hook lengths and characters are conjugacy classes. So just put this here as somewhere to calculate it


intrinsic NumberOfSymmetricConjugacyClassSizes(n::RngIntElt) -> RngIntElt
{Returns the cardinality of the set of conjugacy class sizes of the symmetric group of degree n. For n up to 100 this is returned from a lookup table. Otherwise the result is calculated, which can take some time.}

requirege n,1;

CardSymConj:=[1,1,3,4,6,7,11,16,23,30,40,58,69,95,119,151,184,240,297,361,452,554,663,817,980,1177,1402,1665,1995,2346,2774,3259,3837,4466,5222,6057,7061,8159,9450,10917,12533,14408,16570,18958,
21623,24681,28123,32000,36232,41109,46504,52566,59287,66831,75261,84606,95015,106515,119337,133540,149201,166575,185860,207157,230433,256352,284834,316133,350634,388527,430052,475626,525650,580558,
640926,706478,778578,857119,942824,1036585,1138850,1250486,1371920,1504094,1648287,1805142,1975245,2160607,2361739,2579885,2816183,3073490,3351567,3653394,3979420,4333070,4715148,5128925,5576141,6058559];

if n le #CardSymConj then return CardSymConj[n]; end if;
// We now have to calculate it since we have reached the end of our look-up table.

num:=NumberOfPartitions(n);
  cc:={};
  P:=[n];
  for i in [1..num] do 
    ii:=SequenceToSet(P);
    nn:=1;
    for j in ii do
      nn*:=j^Multiplicity(P,j)*Factorial(Multiplicity(P,j));
    end for;
    Include(~cc,nn);
    delete nn; delete ii;
    NextPartition(~P);
  end for;
return #cc;
end intrinsic;




==> anc/Partitions/nextpartition.m <==
// Iterator for partitions. Useful when storing them all is too resource-intensive. Note that it loops back to [n] once it hits [1^n].

/*
These are the original code. It has been improved, see below.

intrinsic NextPartition(pa::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum
{Given a partition pa of size n (where n is specified to speed up calculations slightly), returns the next partition in the lexicographic ordering on partitions. If (1^n) is given as input, it returns (n). Note that no checking is done as to whether the input is a partition with no trailing zeros, to maintain speed.}

if #pa eq n then return [n]; end if;
//if #pa eq 1 then return [n-1,1]; end if;
nn:=Position(pa,1);
if(nn eq 0) then return Prune(pa) cat [pa[#pa]-1,1]; end if;
// So now the last part is 1.

firstpart:=pa[nn-1]-1;
origpart:=[pa[i]:i in [1..nn-2]];
rest:=n-&+(origpart cat [0]);
a:=rest div firstpart;
b:=rest mod firstpart;
Y:=origpart cat [firstpart:i in [1..a]];
if b ne 0 then Append(~Y,b); end if;
return Y;

end intrinsic;


intrinsic NextPartition(~pa::SeqEnum[RngIntElt],n::RngIntElt)
{Given a partition pa of size n (where n is specified to speed up calculations slightly), destructively returns the next partition in the lexicographic ordering on partitions. If (1^n) is given as input, it returns (n). Note that no checking is done as to whether the input is a partition with no trailing zeros, to maintain speed.}
if #pa eq n then
  pa:=[n];
else
  nn:=Position(pa,1);
  if(nn eq 0) then
    pa:=Prune(pa) cat [pa[#pa]-1,1];
  else
    // So now the last part is 1.
    firstpart:=pa[nn-1]-1;
    origpart:=[pa[i]:i in [1..nn-2]];
    rest:=n-&+(origpart cat [0]);
    a:=rest div firstpart;
    b:=rest mod firstpart;
    pa:=origpart cat [firstpart:i in [1..a]];
    if b ne 0 then Append(~pa,b); end if;
  end if;
end if;
end intrinsic;

*/


intrinsic NextPartition(pa::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum
{Given a partition pa of size n (where n is specified to speed up calculations slightly), returns the next partition in the lexicographic ordering on partitions. If (1^n) is given as input, it returns (n). Note that no checking is done as to whether the input is a partition of n with no trailing zeros, to maintain speed.}
nn:=Position(pa,1);
if(nn gt 1) then
  // So the last part is 1 but it is not 1^n
  firstpart:=pa[nn-1]-1;
  rest:=#pa-nn+2;
  a:=rest div firstpart;
  b:=rest mod firstpart;
  pa:=[pa[i]:i in [1..nn-2]] cat [firstpart:i in [0..a]];
  if b ne 0 then Append(~pa,b); end if;
elif(nn eq 0) then
  pa[#pa]-:=1;
  Append(~pa,1);
else
  pa:=[n];
end if;
return pa;

end intrinsic;


intrinsic NextPartition(pa::SeqEnum[RngIntElt]) -> SeqEnum
{Given a partition pa of length n, returns the next partition in the lexicographic ordering on partitions. If (1^n) is given as input, it returns (n).}
require IsPartition(pa) and pa[#pa] gt 0: "Input must be partition with no trailing zeros";
n:=&+pa;
nn:=Position(pa,1);
if(nn gt 1) then
  // So the last part is 1 but it is not 1^n
  firstpart:=pa[nn-1]-1;
  rest:=#pa-nn+2;
  a:=rest div firstpart;
  b:=rest mod firstpart;
  pa:=[pa[i]:i in [1..nn-2]] cat [firstpart:i in [0..a]];
  if b ne 0 then Append(~pa,b); end if;
elif(nn eq 0) then
  pa[#pa]-:=1;
  Append(~pa,1);
else
  pa:=[n];
end if;
return pa;
end intrinsic;

intrinsic NextPartition(~pa::SeqEnum[RngIntElt],n::RngIntElt)
{Given a partition pa of size n (where n is specified to speed up calculations slightly), destructively returns the next partition in the lexicographic ordering on partitions. If (1^n) is given as input, it returns (n). Note that no checking is done as to whether the input is a partition of n with no trailing zeros, to maintain speed.}
nn:=Position(pa,1);
if(nn gt 1) then
  // So the last part is 1 but it is not 1^n
  firstpart:=pa[nn-1]-1;
  rest:=#pa-nn+2;
  a:=rest div firstpart;
  b:=rest mod firstpart;
  pa:=[pa[i]:i in [1..nn-2]] cat [firstpart:i in [0..a]];
  if b ne 0 then Append(~pa,b); end if;
elif(nn eq 0) then
  pa[#pa]-:=1;
  Append(~pa,1);
else
  pa:=[n];
end if;
end intrinsic;


intrinsic NextPartition(~pa::SeqEnum[RngIntElt])
{Given a partition pa of length n, destructively returns the next partition in the lexicographic ordering on partitions. If (1^n) is given as input, it returns (n).}

require IsPartition(pa) and pa[#pa] gt 0: "Input must be partition with no trailing zeros";
n:=&+pa;
nn:=Position(pa,1);
if(nn gt 1) then
  // So the last part is 1 but it is not 1^n
  firstpart:=pa[nn-1]-1;
  rest:=#pa-nn+2;
  a:=rest div firstpart;
  b:=rest mod firstpart;
  pa:=[pa[i]:i in [1..nn-2]] cat [firstpart:i in [0..a]];
  if b ne 0 then Append(~pa,b); end if;
elif(nn eq 0) then
  pa[#pa]-:=1;
  Append(~pa,1);
else
  pa:=[n];
end if;
end intrinsic;

intrinsic NumberOfPartitionsWithAtMostParts(n::RngIntElt,k::RngIntElt) -> RngIntElt
{Given a non-negative integer n and a positive integer k, returns the number of partitions of n into at most k parts.}

requirege n,0;
requirege k,1;

// Counts into at most k parts, not exactly k parts.
// This is the term in x^n of the function 1/(1-x)(1-x^2)...(1-x^k).
// 1/(1-x) is 1+x+x^2+...

R<x>:=PolynomialRing(Integers());
f:=&*[&+[x^(i*j):i in [0..n div j]]:j in [1..k]];
return Coefficient(f,n);

end intrinsic;


intrinsic NumberOfPartitionsWithExactlyParts(n::RngIntElt,k::RngIntElt) -> RngIntElt
{Given a non-negative integer n and a positive integer k, returns the number of partitions of n into exactly k parts.}

requirege n,0;
requirege k,1;
if(n lt k) then return 0; end if;

return NumberOfPartitionsWithAtMostParts(n-k,k);

end intrinsic;


intrinsic IndexToPartition(n::RngIntElt,m::RngIntElt) -> SeqEnum
{Given a non-negative integer n and a positive integer m, returns the mth partition of size n in the lexicographic ordering on partitions, so the mth entry in the sequence Partitions(n).}

requirege n,0;
num:=NumberOfPartitions(n);
requirerange m,1,num;

if m eq 1 then
  return [n];
elif m eq num then
  return [1:i in [1..n]];
end if;

n2:=n; m2:=m; LargestPart:=n2; Part:=[];

while n2 gt 0 do
  y:=0;
  for i in Reverse([1..LargestPart]) do
    x:=NumberOfPartitionsWithExactlyParts(n2,i);
    if(x+y lt m2) then y:=y+x; continue; end if;
    Append(~Part,i); m2:=m2-y; n2:=n2-i; LargestPart:=i; break i;
  end for;
end while;

return Part;

end intrinsic;


intrinsic PartitionToIndex(P::SeqEnum[RngIntElt]:StartAtIndex:=1) -> RngIntElt
{Returns the index of the partition with respect to lexigraphical ordering among partitions of the same weight. (One is the first index by default, can be changed with the parameter StartAtIndex).}

require IsPartition(P): "Inputs must be partitions";

n:=&+P;
if(n eq 0) then return StartAtIndex; end if;

IndexSoFar:=NumberOfPartitions(n)-1+StartAtIndex; // Might need SAI+1 here, depending on how the rest goes.

for i in P do
  if(i le 1) then break i; end if; // If we have reached [1...1,0...0] then there's nothing more to add.
  x:=NumberOfPartitionsWithAtMostParts(n,i-1);
  n-:=i;
  IndexSoFar-:=x;
end for;    

return IndexSoFar;
end intrinsic;


==> anc/Partitions/selfconjugatepartitions.m <==
intrinsic IsSelfConjugate(pa::SeqEnum[RngIntElt]) -> BoolElt
{Return true if the partition pa is self-conjugate. Input must be a partition with no trailing zeros.}
require IsPartition(pa) and pa[#pa] gt 0: "Input should be a partition with no trailing zeros";
return ConjugatePartition(pa) eq pa;
end intrinsic;


intrinsic SelfConjugatePartitions(n::RngIntElt,k::RngIntElt) -> SeqEnum
{The self-conjugate partitions of n of length at most k (or equivalently with first row of size at most k), (n >= 0, k >= 0).}
requirege n,0; requirege k,0;
if n eq 0 then return [[]]; end if;
if k lt Sqrt(n) then return []; end if;
X:=[];
for i in Reverse([1..k]) do
  if(n lt 2*i-1) then continue i; end if;
  if(n eq 2*i-1 and i ne k) then
    X cat:=[[i] cat [1:j in [2..i]]];
  else
    Y:=SelfConjugatePartitions(n-2*i+1,i-1);
    if(#Y eq 0) then continue i; end if;
    X cat:=[[i] cat [ii+1:ii in j] cat [1:ii in [#j+2..i]]:j in Y];
  end if;
end for;
return X;
end intrinsic;


intrinsic SelfConjugatePartitions(n::RngIntElt) -> SeqEnum
{The unrestricted self-conjugate partitions of n (n >= 0).}
requirege n,0;
return SelfConjugatePartitions(n,(n+1) div 2);
end intrinsic;


intrinsic NumberOfSelfConjugatePartitions(n::RngIntElt) -> RngIntElt
{The number of unrestricted self-conjugate partitions of the non-negative integer n.}
requirege n,0;
R<x>:=PolynomialRing(Integers());
pol:=&*[x^(2*i+1)+1:i in [0..n div 2]];
return Coefficient(pol,n);
end intrinsic;


intrinsic SelfConjugateEndoskeleton(pa::[RngIntElt]) -> SeqEnum
{ Computes the largest self-conjugate partition contained within the partition pa. }
pa2:=ConjugatePartition(pa);
nn:=Minimum(#pa,#pa2);
return [Minimum(pa[i],pa2[i]):i in [1..nn]];
end intrinsic;


intrinsic SelfConjugateExoskeleton(pa::[RngIntElt]) -> SeqEnum
{ Computes the smallest self-conjugate partition containing the partition pa. }
pa2:=ConjugatePartition(pa);
nn:=Maximum(#pa,#pa2);
return [Maximum(pa[i],pa2[i]):i in [1..nn]];
end intrinsic;


==> anc/Partitions/specialpartitions.m <==
intrinsic HookPartitions(n::RngIntElt) -> SeqEnum
{The collection of all hook partitions of size n, ordered lexicographically.}
requirege n,1;
return [[i] cat [1:j in [1..n-i]]:i in [n..1 by -1]];
end intrinsic;

intrinsic AlmostHookPartitions(n::RngIntElt) -> SeqEnum
{The collection of all almost-hook partitions of size n, ordered lexicographically.}
requirege n,1;
return [[i,2] cat [1:j in [1..n-i-2]]:i in [n-2..2 by -1]];
end intrinsic;

intrinsic TwoPartPartitions(n::RngIntElt) -> SeqEnum
{The collection of all partitions of size n with exactly two parts, ordered lexicographically.}
requirege n,2;
return [[n-i,i]:i in [1..n div 2]];
end intrinsic;

intrinsic ThreePartPartitions(n::RngIntElt) -> SeqEnum
{The collection of all partitions of size n with exactly three parts, ordered lexicographically.}
requirege n,3;
return Reverse(Sort(&cat[[[n-i-2*j,i+j,j]:j in [1..(n-2*i) div 3]]:i in [0..(n-2) div 2-1]]));
end intrinsic;


==> anc/SylowRestriction/matrixdatabase.m <==
import "sym128matrix.m": Give128RestrictionMatrix;

function ReturnProductFormMatrix(n)
if(n notin [4,8,16,32,64,128]) then error "Matrix for coset cycles has not been stored for this value of n"; end if;

if(n eq 4) then
  return Matrix(Rationals(),[[1,0,0,0],[0,2,0,0],[1,0,2,0],[0,0,0,2]]);

elif(n eq 8) then
  return Matrix(Rationals(),[[1,0,0,0,0,0,0,0],[0,4,0,0,0,0,0,0],[6,0,4,0,0,0,0,0],[0,4,0,8,0,0,0,0],[5,0,4,0,8,0,0,0],[0,0,0,4,0,0,0,0],[0,0,8,0,0,0,0,0],[0,8,0,4,0,16,0,0],[4,0,0,0,8,0,16,0],[0,0,0,0,0,0,0,16]]);

elif(n eq 16) then
  return Matrix(Rationals(),[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,8,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[28,0,8,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,56,0,48,0,0,0,0,0,0,0,0,0,0,0,0],
[94,0,120,0,16,0,0,0,0,0,0,0,0,0,0,0],[0,152,0,160,0,64,0,0,0,0,0,0,0,0,0,0],[172,0,152,0,96,0,64,0,0,0,0,0,0,0,0,0],[0,104,0,112,0,64,0,128,0,0,0,0,0,0,0,0],[105,0,40,0,80,0,64,0,128,0,0,0,0,0,0,0],
[0,0,0,8,0,0,0,0,0,0,0,0,0,0,0,0],[0,0,48,0,0,0,0,0,0,0,0,0,0,0,0,0],[0,48,0,120,0,32,0,0,0,0,0,0,0,0,0,0],[192,0,160,0,128,0,0,0,0,0,0,0,0,0,0,0],[0,288,0,216,0,192,0,192,0,0,0,0,0,0,0,0],
[192,0,240,0,128,0,384,0,0,0,0,0,0,0,0,0],[0,368,0,104,0,288,0,192,0,512,0,0,0,0,0,0],[24,0,0,0,16,0,32,0,0,0,0,0,0,0,0,0],[0,96,0,0,0,64,0,128,0,0,0,0,0,0,0,0],[144,0,96,0,224,0,384,0,0,0,0,0,0,0,0,0],
[0,96,0,192,0,320,0,512,0,0,0,0,0,0,0,0],[504,0,352,0,528,0,352,0,768,0,512,0,0,0,0,0],[0,0,0,32,0,128,0,64,0,0,0,0,0,0,0,0],[0,0,64,0,256,0,128,0,0,0,0,0,0,0,0,0],[0,320,0,544,0,384,0,320,0,512,0,1024,0,0,0,0],
[336,0,256,0,64,0,128,0,640,0,512,0,1024,0,0,0],[0,0,0,0,0,0,0,32,0,0,0,0,0,0,0,0],[0,0,0,0,0,0,128,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,128,0,192,0,0,0,0,0,0,0,0],[0,0,0,0,256,0,128,0,0,0,0,0,0,0,0,0],
[0,0,0,256,0,128,0,160,0,0,0,512,0,0,0,0],[0,0,0,0,128,0,0,0,0,0,0,0,0,0,0,0],[0,0,0,0,0,256,0,0,0,0,0,0,0,0,0,0],[0,0,512,0,128,0,256,0,0,0,1024,0,0,0,0,0],[0,512,0,256,0,0,0,128,0,1024,0,512,0,2048,0,0],
[256,0,0,0,0,0,0,0,512,0,0,0,1024,0,2048,0],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2048]]);

elif(n eq 32) then
  return Matrix(Rationals(),[
[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[120,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,560,0,224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1932,0,1456,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5712,0,5824,0,384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[15400,0,16464,0,2112,0,384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,36080,0,36512,0,7040,0,3840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[69814,0,68208,0,17760,0,17280,0,256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,112176,0,108672,0,40704,0,46080,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[153608,0,146992,0,83328,0,85760,0,7168,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,177296,0,174112,0,132864,0,127488,0,14336,0,12288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[173548,0,183056,0,159968,0,157440,0,24064,0,30720,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,153456,0,156864,0,153472,0,148480,0,38912,0,40960,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[115672,0,107888,0,114240,0,108416,0,44032,0,38912,0,24576,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,57424,0,60512,0,54656,0,63232,0,26624,0,28672,0,16384,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39505,0,18640,0,21920,0,19840,0,26880,0,10240,0,20480,0,16384,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,16,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,224,0,1456,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2688,0,5824,0,768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14784,0,17360,0,4224,0,1152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[49280,0,45472,0,14080,0,11520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,116896,0,108528,0,39360,0,51840,0,1024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[225536,0,216192,0,112128,0,138240,0,8192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,375424,0,354608,0,274176,0,267520,0,28672,0,10240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[514304,0,516640,0,480768,0,443904,0,57344,0,61440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,598048,0,663056,0,627648,0,625920,0,108544,0,153600,0,24576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[650368,0,653504,0,677632,0,650240,0,204800,0,204800,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,579520,0,519920,0,569472,0,536192,0,249856,0,210944,0,147456,0,114688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[315008,0,345952,0,295680,0,365824,0,155648,0,176128,0,98304,0,229376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,287328,0,118864,0,148032,0,127104,0,201728,0,67584,0,155648,0,114688,0,262144,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[112,0,0,0,32,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1344,0,0,0,384,0,768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7392,0,1344,0,2880,0,5376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,24640,0,13440,0,14720,0,25600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[64464,0,62016,0,61920,0,87360,0,1536,0,1024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,160896,0,173568,0,209664,0,219648,0,12288,0,8192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[368448,0,373888,0,523648,0,459776,0,51200,0,49152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,667776,0,716544,0,925440,0,863232,0,135168,0,180224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1036560,0,1156224,0,1283040,0,1338048,0,322560,0,403456,0,61440,0,24576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1436224,0,1367552,0,1532800,0,1501952,0,618496,0,565248,0,245760,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1484256,0,1333824,0,1449792,0,1398528,0,751616,0,655360,0,466944,0,491520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,906048,0,1024128,0,868224,0,1062912,0,495616,0,573440,0,442368,0,786432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[988336,0,556352,0,516640,0,438208,0,708096,0,365568,0,618496,0,466944,0,917504,0,262144,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,448,0,768,0,384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,4480,0,7680,0,3840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6016,0,23232,0,42240,0,24960,0,1024,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[48128,0,78336,0,153600,0,107520,0,8192,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,205312,0,228736,0,407040,0,346880,0,53248,0,77824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[558080,0,576768,0,807936,0,834048,0,204800,0,237568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1194240,0,1186176,0,1354240,0,1496832,0,563200,0,548864,0,81920,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1954816,0,1788416,0,1914880,0,1942528,0,1040384,0,917504,0,327680,0,393216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2288128,0,2186432,0,2184960,0,2165632,0,1298432,0,1241088,0,983040,0,1163264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1641472,0,1842560,0,1646080,0,1818368,0,974848,0,1105920,0,1310720,0,1540096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2014080,0,1796032,0,1114368,0,991104,0,1459200,0,1292288,0,1490944,0,1261568,0,1835008,0,1572864,0,0,0,0,0,0,0,0,0,0,0,0],
[3040,0,1536,0,1920,0,3840,0,1280,0,1024,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,24320,0,12288,0,15360,0,30720,0,10240,0,8192,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[121984,0,79616,0,84480,0,133120,0,60416,0,47104,0,57344,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,391424,0,305664,0,291840,0,368640,0,219136,0,167936,0,114688,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[967744,0,877824,0,765696,0,818688,0,607744,0,495616,0,303104,0,393216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1715456,0,1702912,0,1403904,0,1390592,0,1161216,0,1015808,0,753664,0,917504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2341504,0,2434304,0,2151936,0,2086912,0,1629184,0,1640448,0,1998848,0,1966080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2036480,0,2146816,0,2110464,0,2048000,0,1411072,0,1609728,0,2621440,0,2359296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3131104,0,3600640,0,1894784,0,1594112,0,2477312,0,2829312,0,2652160,0,2473984,0,3080192,0,3932160,0,524288,0,0,0,0,0,0,0,0,0,0,0],
[0,12288,0,17152,0,10240,0,5120,0,8192,0,10240,0,0,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[73728,0,102912,0,61440,0,30720,0,49152,0,61440,0,0,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,324096,0,404736,0,261120,0,187392,0,274432,0,251904,0,221184,0,344064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[804864,0,932864,0,634880,0,544768,0,770048,0,598016,0,884736,0,720896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1514496,0,1569024,0,1413120,0,1336320,0,1359872,0,1406976,0,2310144,0,1966080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1615872,0,1546752,0,1720320,0,1665024,0,1310720,0,1781760,0,2850816,0,2752512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4213248,0,4359936,0,2747392,0,1776640,0,3796992,0,3721216,0,3563520,0,3211264,0,4980736,0,5242880,0,2097152,0,0,0,0,0,0,0,0,0,0],
[47872,0,36864,0,34304,0,44032,0,63488,0,90112,0,102400,0,57344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,191488,0,147456,0,137216,0,176128,0,253952,0,360448,0,409600,0,229376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[532992,0,461824,0,578560,0,659456,0,806912,0,1089536,0,1236992,0,1245184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,683008,0,628736,0,882688,0,966656,0,1105920,0,1458176,0,1654784,0,2031616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4142848,0,3759104,0,2856448,0,2352128,0,4306944,0,3637248,0,3346432,0,3088384,0,5636096,0,4980736,0,3145728,0,2097152,0,0,0,0,0,0,0,0,0],
[0,49152,0,62464,0,126976,0,112640,0,294912,0,172032,0,229376,0,278528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[98304,0,124928,0,253952,0,225280,0,589824,0,344064,0,458752,0,557056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2328576,0,2503680,0,1650688,0,2660352,0,2621440,0,2629632,0,1802240,0,2179072,0,3407872,0,3670016,0,2097152,0,4194304,0,0,0,0,0,0,0,0],
[1919232,0,843776,0,1419264,0,1167360,0,823296,0,933888,0,901120,0,753664,0,3440640,0,1310720,0,2621440,0,2097152,0,4194304,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,768,0,4224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,7680,0,14080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1536,0,34560,0,35520,0,0,0,1024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,12288,0,92160,0,81408,0,0,0,8192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12288,0,43008,0,171520,0,166656,0,8192,0,28672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[73728,0,86016,0,254976,0,265728,0,49152,0,57344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,184320,0,144384,0,314880,0,328128,0,122880,0,96256,0,0,0,24576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[245760,0,233472,0,296960,0,339712,0,163840,0,155648,0,0,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,233472,0,264192,0,249600,0,277632,0,155648,0,176128,0,98304,0,147456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[172032,0,159744,0,192000,0,142080,0,114688,0,106496,0,196608,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,61440,0,226816,0,72448,0,84800,0,40960,0,173056,0,98304,0,122880,0,0,0,262144,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,7680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3072,0,34560,0,7680,0,0,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,24576,0,92160,0,61440,0,0,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[36864,0,86016,0,192000,0,215040,0,24576,0,57344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,221184,0,172032,0,377856,0,430080,0,147456,0,114688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[552960,0,362496,0,622080,0,648192,0,368640,0,241664,0,0,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,737280,0,761856,0,706560,0,872448,0,491520,0,507904,0,0,0,393216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[798720,0,970752,0,802560,0,878592,0,532480,0,647168,0,491520,0,589824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,712704,0,614400,0,806400,0,503808,0,475136,0,409600,0,983040,0,393216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[282624,0,1281024,0,338688,0,437760,0,188416,0,985088,0,491520,0,688128,0,0,0,1572864,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3072,0,1536,0,0,0,3840,0,2048,0,1024,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24576,0,12288,0,0,0,30720,0,16384,0,8192,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,122880,0,67584,0,30720,0,107520,0,81920,0,45056,0,114688,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[393216,0,233472,0,184320,0,215040,0,262144,0,155648,0,229376,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,841728,0,697344,0,509952,0,434688,0,626688,0,464896,0,483328,0,638976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1204224,0,1462272,0,811008,0,878592,0,1064960,0,974848,0,1015808,0,1245184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1572864,0,1837056,0,1370112,0,1299456,0,1441792,0,1486848,0,2277376,0,1900544,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1523712,0,1241088,0,1609728,0,1087488,0,1277952,0,1351680,0,2785280,0,1835008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1637376,0,3171840,0,1415168,0,1165056,0,1550336,0,2704384,0,1904640,0,2179072,0,1572864,0,3932160,0,1048576,0,0,0,0,0,0,0,0,0,0],
[12288,0,24576,0,10240,0,0,0,8192,0,16384,0,0,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,73728,0,147456,0,61440,0,0,0,49152,0,98304,0,0,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[331776,0,516096,0,251904,0,110592,0,352256,0,344064,0,393216,0,589824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,835584,0,1081344,0,598016,0,442368,0,1081344,0,720896,0,1572864,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1560576,0,1548288,0,1357824,0,1253376,0,1826816,0,1818624,0,3342336,0,2654208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1646592,0,1327104,0,1683456,0,1622016,0,1622016,0,2457600,0,3538944,0,3735552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4780032,0,4235264,0,3606528,0,1765376,0,4890624,0,4046848,0,4259840,0,3670016,0,6291456,0,5242880,0,4194304,0,0,0,0,0,0,0,0,0,0,0],
[0,73728,0,36864,0,49152,0,76800,0,114688,0,221184,0,196608,0,122880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[294912,0,147456,0,196608,0,307200,0,458752,0,884736,0,786432,0,491520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,688128,0,516096,0,798720,0,1050624,0,1638400,0,2310144,0,2064384,0,2310144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[786432,0,737280,0,1204224,0,1486848,0,2359296,0,2850816,0,2555904,0,3637248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6512640,0,5124096,0,4878336,0,4807680,0,7553024,0,5775360,0,5406720,0,5136384,0,9437184,0,7077888,0,6291456,0,6291456,0,0,0,0,0,0,0,0],
[49152,0,98304,0,258048,0,196608,0,819200,0,327680,0,491520,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,98304,0,196608,0,516096,0,393216,0,1638400,0,655360,0,983040,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4177920,0,5160960,0,3141632,0,7200768,0,5144576,0,5931008,0,3375104,0,5046272,0,6291456,0,7864320,0,4194304,0,12582912,0,0,0,0,0,0,0,0,0],
[0,6537216,0,2154496,0,4915200,0,3395584,0,2129920,0,2506752,0,2818048,0,2064384,0,12058624,0,3407872,0,9437184,0,6291456,0,16777216,0,0,0,0,0,0],
[1536,0,0,0,0,0,0,0,1024,0,0,0,2048,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12288,0,0,0,0,0,0,0,8192,0,0,0,16384,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[43008,0,12288,0,0,0,0,0,28672,0,8192,0,90112,0,131072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,86016,0,73728,0,0,0,0,0,57344,0,49152,0,311296,0,327680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[144384,0,184320,0,24576,0,0,0,129024,0,188416,0,733184,0,630784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,233472,0,245760,0,98304,0,0,0,286720,0,425984,0,1163264,0,950272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[264192,0,233472,0,147456,0,98304,0,634880,0,679936,0,1269760,0,1212416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,159744,0,172032,0,98304,0,196608,0,761856,0,638976,0,868352,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[554496,0,61440,0,385024,0,622592,0,861184,0,499712,0,624640,0,708608,0,786432,0,0,0,524288,0,1048576,0,0,0,0,0,0,0,0,0],
[0,0,0,12288,0,0,0,0,0,0,0,8192,0,32768,0,16384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,73728,0,0,0,0,0,0,0,49152,0,196608,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,73728,0,184320,0,49152,0,0,0,114688,0,253952,0,688128,0,442368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[294912,0,245760,0,196608,0,0,0,458752,0,688128,0,1441792,0,1114112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,442368,0,331776,0,294912,0,294912,0,1474560,0,1400832,0,2064384,0,2211840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[294912,0,368640,0,196608,0,589824,0,2031616,0,1556480,0,1769472,0,2457600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2138112,0,159744,0,1490944,0,2392064,0,3063808,0,1679360,0,2064384,0,2310144,0,3145728,0,0,0,2097152,0,4194304,0,0,0,0,0,0,0,0],
[36864,0,0,0,24576,0,49152,0,188416,0,262144,0,98304,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,147456,0,0,0,98304,0,196608,0,753664,0,1048576,0,393216,0,786432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[221184,0,147456,0,344064,0,589824,0,2703360,0,2588672,0,1376256,0,1966080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,147456,0,294912,0,491520,0,786432,0,3899392,0,3080192,0,1966080,0,2359296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3133440,0,2113536,0,4481024,0,6832128,0,5529600,0,5210112,0,4096000,0,4915200,0,4718592,0,3145728,0,7340032,0,12582912,0,0,0,0,0,0,0,0,0],
[0,0,0,49152,0,196608,0,98304,0,1048576,0,688128,0,524288,0,262144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,98304,0,393216,0,196608,0,2097152,0,1376256,0,1048576,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2064384,0,3981312,0,5832704,0,8880128,0,4259840,0,6455296,0,4063232,0,5505024,0,3145728,0,6291456,0,10485760,0,16777216,0,0,0,0,0,0,0,0],
[8773632,0,6160384,0,8749056,0,5963776,0,2637824,0,2621440,0,4554752,0,3342336,0,16515072,0,11534336,0,17301504,0,11534336,0,25165824,0,16777216,0,0,0,0,0],
[0,0,0,0,0,0,0,16384,0,131072,0,65536,0,0,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,65536,0,524288,0,262144,0,0,0,131072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,65536,0,98304,0,1048576,0,917504,0,131072,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,131072,0,65536,0,1048576,0,1310720,0,262144,0,131072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,655360,0,2162688,0,1130496,0,917504,0,1376256,0,1179648,0,688128,0,0,0,1048576,0,4194304,0,2097152,0,0,0,0,0,0,0,0],
[0,0,0,0,65536,0,0,0,262144,0,524288,0,131072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,131072,0,0,0,524288,0,1048576,0,262144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1310720,0,4259840,0,2228224,0,1310720,0,2097152,0,2228224,0,1310720,0,0,0,2097152,0,8388608,0,4194304,0,0,0,0,0,0,0,0,0],
[0,5505024,0,9043968,0,6291456,0,5308416,0,1572864,0,786432,0,3145728,0,2752512,0,10485760,0,17825792,0,12582912,0,10485760,0,16777216,0,33554432,0,0,0,0],
[5570560,0,4194304,0,1048576,0,2097152,0,262144,0,0,0,524288,0,1048576,0,11010048,0,8388608,0,2097152,0,4194304,0,20971520,0,16777216,0,33554432,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,32768,0,114688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,196608,0,229376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,65536,0,491520,0,385024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,262144,0,655360,0,622592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,262144,0,393216,0,622592,0,704512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,524288,0,262144,0,458752,0,425984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,524288,0,262144,0,327680,0,163840,0,430080,0,0,0,0,0,0,0,1048576,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,32768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,131072,0,491520,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,524288,0,655360,0,786432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,786432,0,786432,0,884736,0,1179648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1572864,0,524288,0,983040,0,786432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,2097152,0,786432,0,1179648,0,425984,0,1507328,0,0,0,0,0,0,0,4194304,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,131072,0,65536,0,0,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,524288,0,262144,0,0,0,393216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1572864,0,917504,0,393216,0,589824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2097152,0,1310720,0,786432,0,393216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2097152,0,3145728,0,1441792,0,2162688,0,1441792,0,2064384,0,0,0,0,0,4194304,0,6291456,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,262144,0,524288,0,131072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,524288,0,1048576,0,262144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4194304,0,2097152,0,1310720,0,1572864,0,2228224,0,1310720,0,0,0,0,0,8388608,0,4194304,0,0,0,0,0,0,0,0,0],
[0,0,0,4194304,0,2097152,0,2621440,0,524288,0,262144,0,1048576,0,1376256,0,0,0,8388608,0,4194304,0,5242880,0,0,0,16777216,0,0,0,0],
[0,0,0,0,0,0,0,0,131072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,786432,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,524288,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2097152,0,0,0,655360,0,524288,0,1048576,0,0,0,0,0,0,0,4194304,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4194304,0,0,0,1048576,0,524288,0,2097152,0,0,0,0,0,0,0,8388608,0,0,0,0,0,0,0,0,0,0],
[0,0,8388608,0,2097152,0,4194304,0,524288,0,0,0,1048576,0,2097152,0,0,0,16777216,0,4194304,0,8388608,0,0,0,33554432,0,0,0,0,0],
[0,8388608,0,4194304,0,0,0,2097152,0,0,0,0,0,0,0,1048576,0,16777216,0,8388608,0,0,0,4194304,0,33554432,0,16777216,0,67108864,0,0],
[4194304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8388608,0,0,0,0,0,0,0,16777216,0,0,0,33554432,0,67108864,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,67108864]
]);

elif(n eq 64) then
  return Matrix(Rationals(),[[1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[496,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4960,0,960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[36440,0,13920,0,64,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,214816,0,129920,0,1792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1087632,0,881440,0,24192,0,1792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4938336,0,4676672,0,209664,0,46592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20377212,0,20456800,0,1333696,0,582400,0,512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,75965088,0,76793600,0,6849024,0,4659200,0,12288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[253879152,0,254452384,0,30541056,0,26976768,0,141312,0,12288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,759929568,0,756544448,0,122929664,0,121977856,0,1036288,0,270336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2047139752,0,2035093984,0,447515712,0,455623168,0,5575680,0,2838528,0,24576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4996281248,0,4976504960,0,1453288704,0,1465784320,0,24465408,0,18923520,0,491520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11118423952,0,11108458400,0,4175629696,0,4167552256,0,94595072,0,90787840,0,4669440,0,491520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,22695679968,0,22726861376,0,10638399744,0,10591132160,0,331296768,0,339812352,0,28016640,0,8847360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[42731506726,0,42794751712,0,24203143104,0,24139155712,0,1035996672,0,1054715904,0,123494400,0,75202560,0,65536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,74522223712,0,74518155776,0,49471794176,0,49442828288,0,2837831680,0,2830958592,0,451805184,0,401080320,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[120700291152,0,120558109792,0,91193488896,0,91258153984,0,6788861952,0,6707601408,0,1483407360,0,1527644160,0,7864320,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,181892660768,0,181720578368,0,152007281664,0,152162863104,0,14302322688,0,14124859392,0,4382392320,0,4541644800,0,36700160,0,14680064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[255260170984,0,255190333216,0,229607086784,0,229643488256,0,26771707904,0,26570858496,0,11234754560,0,11271536640,0,126615552,0,95420416,0,2097152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,333092918624,0,333179839616,0,314580267264,0,314298822656,0,44864151552,0,44931514368,0,24504238080,0,24229969920,0,374341632,0,381681664,0,25165824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[402588958256,0,402894149984,0,390969938304,0,390589624576,0,68017754112,0,68510588928,0,45761396736,0,45385580544,0,1009254400,0,1078984704,0,138412032,0,25165824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,448367183648,0,448529173184,0,440751469824,0,440486906368,0,94157037568,0,94368382976,0,74054696960,0,73741762560,0,2364538880,0,2392850432,0,461373440,0,251658240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[456982577980,0,456534308896,0,450049900352,0,450032354560,0,118810426880,0,118189154304,0,104143503360,0,104106885120,0,4575330304,0,4470079488,0,1163919360,0,1132462080,0,16777216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,422398394592,0,421841811200,0,414787875328,0,415439796224,0,135489581056,0,134949961728,0,127223070720,0,127944622080,0,7351566336,0,7121928192,0,2667577344,0,3019898880,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[350910356048,0,350404714720,0,343905219840,0,344331801088,0,138906241024,0,138628493312,0,135577927680,0,136020623360,0,10066853888,0,9633267712,0,5460983808,0,5620367360,0,469762048,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,259093638048,0,258709286720,0,254804038144,0,254028643328,0,126249275392,0,125880999936,0,125368664064,0,124538585088,0,11619270656,0,11410604032,0,8707375104,0,8355053568,0,939524096,0,805306368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[167156981400,0,168136415392,0,165894240448,0,165544333824,0,98910098432,0,99709390848,0,98557681664,0,98195865600,0,11373641728,0,11996758016,0,10483662848,0,10317987840,0,1577058304,0,2013265920,0,268435456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,93189498848,0,93682261888,0,93200431872,0,92848617472,0,65652985856,0,66137669632,0,65043398656,0,64647331840,0,10056892416,0,10280239104,0,10057940992,0,9730785280,0,2550136832,0,2684354560,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[43997000112,0,43054730208,0,43836461696,0,43126397696,0,35779708928,0,34931544064,0,35045720064,0,34288664576,0,7580680192,0,7070547968,0,7486832640,0,7105150976,0,2885681152,0,2550136832,0,1610612736,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15461461664,0,15828375232,0,15176179456,0,16108938752,0,13828059136,0,14154702848,0,13389234176,0,14392164352,0,3763339264,0,3965714432,0,3581935616,0,4143972352,0,1744830464,0,1879048192,0,1073741824,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5371206305,0,3564123040,0,3908083520,0,3684970240,0,4053496320,0,3342069760,0,3813662720,0,3573514240,0,2588999680,0,1221591040,0,1436549120,0,1300234240,0,1761607680,0,671088640,0,1342177280,0,1073741824,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,32,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,960,0,13920,0,128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[26880,0,129920,0,3584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,362880,0,890400,0,48384,0,5376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3144960,0,4909632,0,419328,0,139776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,19779648,0,23368800,0,2713984,0,1747200,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[97316352,0,100089600,0,14816256,0,13977600,0,49152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,395797248,0,389135520,0,73941504,0,81303040,0,565248,0,61440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1386941952,0,1362018240,0,340161536,0,374133760,0,4145152,0,1351680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4303578048,0,4266847200,0,1394332800,0,1452971520,0,22573056,0,14192640,0,147456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12004430592,0,11996342400,0,4971219456,0,4971366400,0,103268352,0,94617600,0,2949120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,30364295808,0,30482411680,0,15423165184,0,15247914752,0,429744128,0,455741440,0,28016640,0,3440640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[70151784192,0,70475334720,0,42207330816,0,41925520896,0,1633370112,0,1731502080,0,168099840,0,61931520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,148938774080,0,149179692000,0,103198747008,0,103088622336,0,5471950848,0,5549322240,0,749813760,0,526417920,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[291586847744,0,291046310400,0,226885105664,0,227150794752,0,15833595904,0,15625420800,0,2852388864,0,2807562240,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,527385942528,0,526136819808,0,449702943744,0,450502173696,0,39816019968,0,39136223232,0,9962127360,0,10740695040,0,62914560,0,9437184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[883078239232,0,882438725952,0,805714753536,0,806740121600,0,88350031872,0,87232954368,0,31248875520,0,32452116480,0,293601280,0,132120576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1370299414848,0,1370719572768,0,1308023537024,0,1307376272384,0,174751981568,0,173896998912,0,83861995520,0,83194675200,0,1027604480,0,858783744,0,20971520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1965914619648,0,1967246316672,0,1925450285568,0,1922276708352,0,310443343872,0,312355749888,0,189885972480,0,186785464320,0,3170893824,0,3435134976,0,251658240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2596467488384,0,2599346531936,0,2570477851392,0,2567842345728,0,501442461696,0,506493149184,0,368602054656,0,365976551424,0,9042919424,0,9769582592,0,1384120320,0,276824064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3143277820672,0,3143614741696,0,3113792211456,0,3112651300352,0,742717161472,0,742683459584,0,622822031360,0,621102366720,0,22145925120,0,22122856448,0,4613734400,0,2768240640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3466138609344,0,3460030427424,0,3417217190016,0,3418197176064,0,1002018453504,0,993612128256,0,916475904000,0,917444689920,0,44263538688,0,42873126912,0,11890851840,0,12457082880,0,201326592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3452049620480,0,3446885404416,0,3384648840192,0,3392868034560,0,1218378055680,0,1214117904384,0,1173714370560,0,1182880235520,0,73593257984,0,71143784448,0,28689039360,0,33218887680,0,1610612736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3083440247552,0,3078814952160,0,3019010294272,0,3022274127360,0,1331567599616,0,1329845547008,0,1317232312320,0,1320461926400,0,105138618368,0,100305731584,0,61656268800,0,62495129600,0,5637144576,0,1744830464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2445033045504,0,2441361226560,0,2408138855424,0,2396391281664,0,1287646494720,0,1283508019200,0,1285743181824,0,1273209028608,0,126659592192,0,125143351296,0,101166612480,0,95932121088,0,11274289152,0,10468982784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1692463644480,0,1707136598688,0,1685509270912,0,1682549065216,0,1069118189568,0,1081228972032,0,1066385883136,0,1063395655680,0,130182807552,0,139428102144,0,125002842112,0,123564195840,0,19730006016,0,26172456960,0,3758096384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1016933770496,0,1022119966592,0,1019617781248,0,1015216285696,0,754148098048,0,759577427968,0,746013917184,0,740994580480,0,123077656576,0,125069950976,0,124872818688,0,120460410880,0,33822867456,0,34896609280,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,520170753408,0,505297560288,0,517746277632,0,507623039232,0,438216155136,0,424766656512,0,428120702976,0,417358970880,0,98624864256,0,90637860864,0,97215578112,0,91981086720,0,39460012032,0,34225520640,0,22548578304,0,16106127360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[195655655680,0,202285085888,0,191394319872,0,206562152960,0,178555207680,0,184466350080,0,172487409664,0,188789882880,0,50751078400,0,54398025728,0,48033169408,0,57126420480,0,24159191040,0,26575110144,0,15032385536,0,32212254720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,78208570048,0,49111781024,0,54941246592,0,50905054464,0,57941911552,0,46395764736,0,54323986432,0,49980145664,0,39542325248,0,17562599424,0,21193818112,0,18731761664,0,27313307648,0,9797894144,0,20937965568,0,16106127360,0,34359738368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[480,0,0,0,64,0,128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,13440,0,0,0,1792,0,3584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[181440,0,13440,0,27776,0,53760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1572480,0,349440,0,302848,0,559104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10013472,0,4375168,0,2614976,0,4414592,0,3072,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,51625728,0,35116032,0,18962944,0,27675648,0,73728,0,49152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[232197504,0,204734208,0,116643072,0,143316992,0,897024,0,688128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,947519232,0,938803712,0,602640896,0,640493568,0,7299072,0,6848512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3517239264,0,3594581760,0,2611230272,0,2563372672,0,46024704,0,50688000,0,368640,0,147456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11759223168,0,11998221312,0,9630758144,0,9315271168,0,246816768,0,287096832,0,7372800,0,2949120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[35342871872,0,35788939648,0,30993601408,0,30502803968,0,1161859072,0,1296171008,0,72990720,0,38338560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,96111340416,0,96512140032,0,88993133824,0,89049870336,0,4733853696,0,4901732352,0,473333760,0,353894400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[237906649120,0,237108901760,0,230443715264,0,231609307776,0,16428868608,0,16209696768,0,2361139200,0,2320220160,0,1835008,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,537329003008,0,534373722112,0,538781522944,0,540513003520,0,48812015616,0,47780823040,0,10103685120,0,11133517824,0,29360128,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1109938693376,0,1107711552000,0,1137637942784,0,1139502759936,0,126749958144,0,125340942336,0,38317916160,0,41334865920,0,228589568,0,100663296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2104128305664,0,2106989624320,0,2175847468032,0,2176353636352,0,293071405056,0,292073570304,0,125190144000,0,126623416320,0,1145044992,0,822083584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3662800724128,0,3667772426752,0,3779420448448,0,3772946237824,0,608392359936,0,609914691584,0,343449354240,0,336336158720,0,4433379328,0,4448059392,0,94371840,0,20971520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5834099863424,0,5838647592960,0,5963489083648,0,5952383742464,0,1141526446080,0,1152685670400,0,795752202240,0,784924016640,0,15032385536,0,16735272960,0,1132462080,0,251658240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8472639370048,0,8480517091200,0,8550564146048,0,8549458863616,0,1959905009664,0,1975836082176,0,1593388990464,0,1592175230976,0,45126516736,0,47475326976,0,6480199680,0,2768240640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11193411874176,0,11186666334976,0,11148162013440,0,11152288393216,0,3094917988352,0,3080419606528,0,2793277685760,0,2794787962880,0,112801611776,0,110637350912,0,23278387200,0,18454937600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13386770804832,0,13356453841280,0,13182863630912,0,13191257267584,0,4446846882816,0,4405894330368,0,4275233832960,0,4284965683200,0,229381767168,0,222729076736,0,66343403520,0,73924608000,0,1107296256,0,201326592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14393235728128,0,14381536232448,0,14077396871680,0,14115442494464,0,5755094605824,0,5752969347072,0,5713772544000,0,5756686172160,0,391609581568,0,382948343808,0,171379261440,0,192770211840,0,8858370048,0,1610612736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13853166753152,0,13842049640192,0,13555568833792,0,13556680353792,0,6697266343936,0,6699783716864,0,6721721139200,0,6720808550400,0,579914956800,0,560686170112,0,375935467520,0,371447562240,0,32614907904,0,16106127360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11826071475968,0,11814656467456,0,11672860148224,0,11602550245376,0,6875343347712,0,6856304394240,0,6890828464128,0,6816149274624,0,730031194112,0,730278658048,0,623357460480,0,592906813440,0,71672266752,0,74088185856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8817982758304,0,8905383530240,0,8810637976256,0,8810221215616,0,6046105503744,0,6119449423872,0,6016684335104,0,6017280065536,0,795917418496,0,850304958464,0,789240086528,0,788625620992,0,138311368704,0,175959441408,0,24427626496,0,3758096384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5732367305344,0,5747326985216,0,5755654628096,0,5736003304960,0,4524546105344,0,4543933825024,0,4454399901696,0,4431305048064,0,798939414528,0,800550027264,0,815196536832,0,792270471168,0,240786604032,0,239981297664,0,97710505984,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3176756548288,0,3079898000000,0,3160029095040,0,3101293342208,0,2787441070080,0,2699195056128,0,2716265463808,0,2654130733056,0,669931012096,0,618622091264,0,660053426176,0,631611850752,0,281454575616,0,248034361344,0,161598144512,0,135291469824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1288170674304,0,1339292663040,0,1262801089280,0,1365014552576,0,1202152169472,0,1247844532224,0,1168561045504,0,1278349410304,0,361632890880,0,389642452992,0,345367379968,0,406142844928,0,177972707328,0,196494753792,0,127775277056,0,240518168576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[571300680800,0,380147281024,0,399939644480,0,368979678080,0,422493240320,0,345638856704,0,400898957312,0,367585443840,0,297678929920,0,153696600064,0,162095169536,0,143256453120,0,206863073280,0,92274688000,0,168309030912,0,131533373440,0,257698037760,0,34359738368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,4480,0,3584,0,1792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,116480,0,93184,0,46592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,123648,0,1470336,0,1257984,0,675584,0,2048,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2967552,0,11992064,0,11554816,0,6895616,0,49152,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,34642944,0,72760576,0,80417792,0,54372864,0,712704,0,1253376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[261617664,0,363922944,0,448960512,0,347483136,0,7389184,0,10993664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1452813824,0,1613565184,0,2094697472,0,1842143744,0,58527744,0,74072064,0,491520,0,589824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6444562432,0,6522543104,0,8461766656,0,8187303936,0,368197632,0,406585344,0,9830400,0,11796480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,24226126848,0,23899035776,0,30383327744,0,30826964224,0,1885954048,0,1892622336,0,108134400,0,129269760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[79993030656,0,78632685824,0,97968575488,0,100005710336,0,7998160896,0,7686733824,0,825753600,0,982056960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,235603477760,0,232484472448,0,282990450176,0,285531608320,0,28618192896,0,27605569536,0,4885217280,0,5649039360,0,3670016,0,3145728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[622787809280,0,620083427328,0,730102603776,0,730138243072,0,88518393856,0,87512907776,0,23616552960,0,25730482176,0,58720256,0,50331648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1486313486336,0,1491792223744,0,1688759367680,0,1685741747200,0,242456051712,0,243922649088,0,94890885120,0,96595476480,0,499122176,0,465567744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3217000607744,0,3231922942976,0,3527719014400,0,3520928409600,0,596272447488,0,601446776832,0,317042196480,0,310046883840,0,2877292544,0,2994733056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6309746107392,0,6316919795200,0,6683597948928,0,6668583775232,0,1322764525568,0,1332323418112,0,887226040320,0,868227481600,0,12903776256,0,14210301952,0,251658240,0,167772160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11177638391808,0,11173638232064,0,11492963000320,0,11486850936832,0,2664289566720,0,2683131002880,0,2121034629120,0,2116131225600,0,47974449152,0,51438944256,0,3019898880,0,2013265920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17876157716480,0,17876218374784,0,17958148424192,0,17987828179200,0,4924407398400,0,4929157939200,0,4423619444736,0,4453197348864,0,148415447040,0,149208170496,0,18874368000,0,15225323520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[25824537776128,0,25791225616640,0,25511696585728,0,25537796090368,0,8357999575040,0,8288347127808,0,8099305881600,0,8119993630720,0,374459072512,0,364115918848,0,78014054400,0,78433484800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,33587892428032,0,33527811884160,0,32834470231552,0,32848588343552,0,12878395504640,0,12803428134912,0,12965734318080,0,12987546009600,0,776379301888,0,764414001152,0,254174822400,0,282486374400,0,3690987520,0,2013265920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39139867912192,0,39169028017152,0,38126569656320,0,38196589975552,0,17869615120384,0,17941802090496,0,18187050024960,0,18267879505920,0,1368257462272,0,1362796478464,0,692563476480,0,731822161920,0,29527900160,0,16106127360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,40778127371264,0,40793244538112,0,39903933674496,0,39850572642816,0,22244462125056,0,22282762493952,0,22515621560320,0,22449365319680,0,2107591622656,0,2081226227712,0,1520183541760,0,1475304488960,0,121064390656,0,94757715968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[37661160429568,0,37648560809472,0,37281669355520,0,37080608386048,0,24302436990976,0,24248681152512,0,24317795500032,0,24106132832256,0,2799689531392,0,2827875254272,0,2541748224000,0,2459707637760,0,312995741696,0,343060512768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,30453328956928,0,30704279057664,0,30517665819648,0,30594364264960,0,22731292086272,0,22949067079680,0,22478584119296,0,22563943022592,0,3279545171968,0,3431947304960,0,3323683930112,0,3358278549504,0,670685986816,0,774704726016,0,97710505984,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[21512928090112,0,21488958934016,0,21610999549952,0,21583031449600,0,18072716525568,0,18075756134400,0,17669001969664,0,17631518916608,0,3473798070272,0,3432786165760,0,3543817781248,0,3490935996416,0,1147293138944,0,1112396529664,0,390842023936,0,180388626432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12924167277568,0,12598917823360,0,12861381780992,0,12686077498112,0,11788145451008,0,11487629778944,0,11475493715968,0,11291746926592,0,3028048412672,0,2860314001408,0,2989716668416,0,2914898673664,0,1332245168128,0,1224334114816,0,781684047872,0,759135469568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5706781042688,0,5922285416192,0,5635504892928,0,5993825687040,0,5430793289728,0,5624182423552,0,5355937988608,0,5740339724288,0,1743127576576,0,1860391927808,0,1696948289536,0,1906747375616,0,889595101184,0,966904512512,0,781684047872,0,1157493686272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2722193529600,0,2091228829056,0,1944699189760,0,1816420791040,0,2032996681728,0,1772738916352,0,1973587574784,0,1835603427328,0,1443355951104,0,970833526784,0,825036374016,0,747315920896,0,1003344625664,0,628273184768,0,894426939392,0,744103084032,0,1202590842880,0,481036337152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[38080,0,7168,0,23296,0,46592,0,2560,0,2048,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,913920,0,172032,0,559104,0,1118208,0,61440,0,49152,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11026176,0,3064320,0,7547904,0,13791232,0,854016,0,675840,0,1130496,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,88428032,0,38398976,0,71751680,0,114802688,0,8425472,0,6578176,0,8290304,0,2162688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[540532608,0,338376192,0,521998848,0,723674112,0,64029696,0,50552832,0,45268992,0,23592960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2746867200,0,2204116992,0,3035203584,0,3682029568,0,391188480,0,322240512,0,208994304,0,169082880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12195321600,0,11240058368,0,14500054016,0,15791132672,0,1984563200,0,1740075008,0,912326656,0,917504000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,48052376064,0,47158594560,0,58015512576,0,58931970048,0,8569810944,0,8022712320,0,3937665024,0,4142923776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[167930200384,0,168867300864,0,197906997504,0,195303424512,0,32176915968,0,31756068864,0,16377778176,0,16656924672,0,6160384,0,7864320,0,1048576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,520374187008,0,527164448768,0,587107045376,0,578972950528,0,106879606784,0,108556484608,0,62859051008,0,61585489920,0,98566144,0,125829120,0,16777216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1435031145984,0,1449913586688,0,1544367028224,0,1535098183680,0,317844590592,0,324020871168,0,216774967296,0,209675157504,0,915406848,0,1101004800,0,125829120,0,16777216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3530894560256,0,3539919624192,0,3648794505216,0,3643691663360,0,850386198528,0,858455457792,0,663291101184,0,648051818496,0,5916065792,0,6606028800,0,587202560,0,234881024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7752366866688,0,7730719374336,0,7777777740800,0,7779994621952,0,2053805766656,0,2055018512384,0,1795585277952,0,1789092036608,0,28993650688,0,30270291968,0,2550136832,0,2113929216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15207760100352,0,15170318757888,0,14970277908480,0,15003522637824,0,4507431346176,0,4492717522944,0,4311124279296,0,4351479250944,0,112044539904,0,111333605376,0,12280922112,0,13153337344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[26767323223552,0,26748249676800,0,26060010817536,0,26129714585600,0,9053519007744,0,8998856810496,0,9199592865792,0,9273277022208,0,349699047424,0,339732332544,0,59810775040,0,65330479104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,42375532684288,0,42335934707712,0,41028412682240,0,41042467487744,0,16609981620224,0,16509925507072,0,17375607783424,0,17385038020608,0,892952641536,0,874533355520,0,243772948480,0,260583718912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[60208588391232,0,60198556428288,0,58234783984896,0,58187487730176,0,27594476729856,0,27616696915968,0,28924530536448,0,28890937884672,0,1909682601984,0,1913247498240,0,807732772864,0,837820612608,0,9311354880,0,9059696640,0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,76528879794688,0,76700386394112,0,74329960605696,0,74334312910848,0,41189336592384,0,41446714687488,0,42524725051392,0,42534459408384,0,3509233647616,0,3547601043456,0,2158573387776,0,2149362696192,0,74490839040,0,72477573120,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[86899196302080,0,86990373358080,0,85262639225856,0,85092567429120,0,54791774038016,0,54859497246720,0,55402747478016,0,55203793305600,0,5670731513856,0,5690275921920,0,4617517662208,0,4490874847232,0,349301637120,0,357690245120,0,11274289152,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,87456930596352,0,87412864367616,0,87025503270912,0,86788591042560,0,63609211637760,0,63468014985216,0,63186301255680,0,62946359181312,0,8032811483136,0,8101923127296,0,7761324670976,0,7685005115392,0,1052938076160,0,1131455447040,0,22548578304,0,19327352832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[77351581833088,0,77646523903488,0,77836043706880,0,78181940823040,0,63355111425024,0,63641397141504,0,62145904918528,0,62515837009920,0,10154949476352,0,10316905709568,0,10494156996608,0,10657860681728,0,2414207827968,0,2513361174528,0,329101869056,0,296352743424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,59679679104512,0,59462426765312,0,60010385156096,0,60060365066240,0,53472347672576,0,53327732146176,0,51959242358784,0,51995527086080,0,11272294760448,0,11084824051712,0,11502559952896,0,11473468260352,0,4027739799552,0,3863323082752,0,1226213163008,0,1056561954816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39009495380736,0,38453053281792,0,38879195427840,0,38586162106368,0,36938151241728,0,36404395880448,0,36039527104512,0,35741573971968,0,10219234000896,0,9950732484608,0,10134545760256,0,10037271461888,0,4693929492480,0,4518171377664,0,2989297238016,0,3105261355008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18929521764864,0,19461814090752,0,18865818228736,0,19515701297152,0,18314192891904,0,18800053346304,0,18410697785344,0,19104234995712,0,6324916060160,0,6612299284480,0,6281926541312,0,6648743591936,0,3345645305856,0,3553817001984,0,3551937953792,0,4148938407936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9647266885312,0,8689511683584,0,7088767907584,0,6743313968640,0,7279781362176,0,6852750342144,0,7237303971840,0,6905304481792,0,5207805001728,0,4503094427648,0,3161814204416,0,2945374486528,0,3638961373184,0,3079290224640,0,3550461558784,0,3187939475456,0,4148938407936,0,3126736191488,0,68719476736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,172032,0,354816,0,372736,0,186368,0,49152,0,61440,0,0,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3784704,0,7805952,0,8200192,0,4100096,0,1081344,0,1351680,0,0,0,2162688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,49437696,0,89531904,0,93112320,0,51939328,0,13639680,0,16355328,0,2899968,0,23298048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[458895360,0,697804800,0,714219520,0,464773120,0,121405440,0,137871360,0,57999360,0,163184640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3227248640,0,4168496640,0,4174929920,0,3170850816,0,829849600,0,901877760,0,580485120,0,880803840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17857179648,0,20399791104,0,19902726144,0,17178685440,0,4548722688,0,4831027200,0,3836805120,0,4154720256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,80390994944,0,84973685248,0,80818194432,0,76255291392,0,20764041216,0,21820108800,0,19168051200,0,18318753792,0,9961472,0,10485760,0,4194304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[302883848192,0,307041427456,0,286954389504,0,284300771328,0,81362288640,0,84348567552,0,78714765312,0,74912366592,0,159383552,0,167772160,0,67108864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,976827719680,0,971955889152,0,902688645120,0,909744943104,0,279609507840,0,283703205888,0,280266670080,0,275128320000,0,1488977920,0,1516240896,0,503316480,0,83886080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2739803996160,0,2713205454848,0,2524542648320,0,2544876888064,0,851329351680,0,846597537792,0,885958901760,0,890345226240,0,9688842240,0,9483321344,0,2348810240,0,1174405120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6761293789184,0,6716037135360,0,6279299502080,0,6308348497920,0,2313884811264,0,2282509541376,0,2499180527616,0,2531457040384,0,47955574784,0,45845839872,0,9370075136,0,8808038400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14816779804672,0,14791605448704,0,13911503388672,0,13945797361664,0,5660859629568,0,5603509567488,0,6275262185472,0,6335935807488,0,187678326784,0,179155501056,0,39158022144,0,44627394560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,29034735628288,0,29054465993728,0,27538377998336,0,27546893545472,0,12557863747584,0,12516075184128,0,13994092462080,0,14018047770624,0,598522986496,0,580523130880,0,169332441088,0,183442079744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[50983305748480,0,51016375506944,0,48771001384960,0,48673728094208,0,25236319109120,0,25284915511296,0,27649252392960,0,27539887882240,0,1582804500480,0,1572960468992,0,641392967680,0,645922816000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,80115101423616,0,80224941659136,0,77286854676480,0,77115737640960,0,45634703671296,0,45856874225664,0,48434386599936,0,48249649889280,0,3556531765248,0,3603198640128,0,2017326006272,0,1972497285120,0,21340618752,0,24159191040,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[112398296268800,0,112652432269312,0,109608903278592,0,109499226488832,0,73508040867840,0,73785145884672,0,75387792261120,0,75274084417536,0,6913462894592,0,7021080346624,0,5180267429888,0,5061350522880,0,170724950016,0,193273528320,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,140612902977536,0,140644842770944,0,139098487074816,0,138963994146816,0,104467069059072,0,104365060829184,0,104319381798912,0,104197333549056,0,11899781513216,0,11953600724992,0,10902036283392,0,10775351525376,0,863288426496,0,921673138176,0,90194313216,0,28991029248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[155785963601920,0,155492743228416,0,156464006307840,0,156531801772032,0,128987490975744,0,128636670320640,0,126796015337472,0,126889090940928,0,18125877673984,0,18069376204800,0,18584726142976,0,18679316086784,0,2789581258752,0,2824209432576,0,180388626432,0,173946175488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,152150752193536,0,152059327708672,0,154134144067584,0,154814857242624,0,137093958574080,0,137105564356608,0,133655775100928,0,134325183938560,0,24659368083456,0,24541508141056,0,25994677190656,0,26345681715200,0,6592237928448,0,6432384614400,0,1085016113152,0,1261646643200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[129078927667200,0,128684276000768,0,130037613797376,0,130211914637312,0,123096203821056,0,122746673283072,0,119322318798848,0,119490811658240,0,28723424264192,0,28414337613824,0,29359557574656,0,29433612206080,0,10958609055744,0,10509248102400,0,3618509946880,0,3886945402880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,92531348269056,0,92194757279232,0,92313781805056,0,91926904158208,0,90588031844352,0,90199629385728,0,88879492857856,0,88528591650816,0,27333746491392,0,27220120698880,0,27178435608576,0,27051717296128,0,13099113381888,0,12982746611712,0,9546638557184,0,9753870729216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[49505658630144,0,50300193131520,0,49656820465664,0,50101325213696,0,48493111934976,0,49277260800000,0,49648240230400,0,50095585755136,0,18105661128704,0,18539633180672,0,18200293015552,0,18413195886592,0,9898825875456,0,10416637870080,0,12062415650816,0,12197707120640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,27781096401920,0,27731896009216,0,20729292154880,0,19815686506496,0,20862715863040,0,20700574101504,0,21023028559872,0,20514517286912,0,15473531420672,0,15484355346432,0,9817418629120,0,9166064189440,0,11050011328512,0,11008403832832,0,11320996921344,0,10685878632448,0,12266426597376,0,12506944765952,0,824633720832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2877952,0,1892352,0,1397760,0,2451456,0,872448,0,933888,0,1400832,0,344064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,57559040,0,37847040,0,27955200,0,49029120,0,17448960,0,18677760,0,28016640,0,6881280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[609889280,0,429721600,0,328366080,0,519135232,0,191651840,0,206356480,0,284835840,0,108134400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4416276480,0,3420426240,0,2723696640,0,3755114496,0,1460551680,0,1585152000,0,1933148160,0,1161953280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24491166208,0,20815259648,0,17249215488,0,20922243072,0,8695418880,0,9337896960,0,10305331200,0,8658862080,0,11272192,0,9961472,0,6291456,0,4194304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,110435639296,0,101162909696,0,86827941888,0,95645171712,0,42773839872,0,44296568832,0,47529197568,0,47416344576,0,180355072,0,159383552,0,100663296,0,67108864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[420428894208,0,405411667968,0,358781853696,0,372253065216,0,178606080000,0,177385439232,0,196117463040,0,204578488320,0,1679818752,0,1535115264,0,822083584,0,671088640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1381515763712,0,1371272691712,0,1246489165824,0,1255812956160,0,638833459200,0,622509293568,0,714090086400,0,735361105920,0,10892607488,0,10334765056,0,4462739456,0,4697620480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3974321804288,0,3991840120832,0,3713910368256,0,3704412082176,0,1987593216000,0,1954764521472,0,2263122493440,0,2285705134080,0,54973693952,0,53592719360,0,21017657344,0,25006440448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10088748118016,0,10147890561024,0,9625107161088,0,9586038718464,0,5481069772800,0,5487267545088,0,6239235932160,0,6234087751680,0,224567230464,0,221736075264,0,93432315904,0,104656273408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[22708395132928,0,22781811224576,0,21928048054272,0,21846990962688,0,13579802787840,0,13701115183104,0,15090872844288,0,15006914052096,0,760051924992,0,756744716288,0,381539057664,0,383124504576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,45376371060736,0,45433457893376,0,44162977062912,0,44035243507712,0,30152407613440,0,30341798887424,0,32200854405120,0,32003484549120,0,2144593772544,0,2162549587968,0,1323604901888,0,1273390694400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[80570942923776,0,80665292550144,0,79016222238720,0,78924697546752,0,59485299843072,0,59590876921856,0,60942451654656,0,60783760736256,0,5169473912832,0,5260996247552,0,3898756562944,0,3800660180992,0,43687870464,0,44962938880,0,11274289152,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,127002293542912,0,127075514875904,0,125896368734208,0,125951639912448,0,103239377289216,0,103139601547264,0,102563541024768,0,102694295175168,0,10830418542592,0,10940464496640,0,9725819224064,0,9664884375552,0,349502963712,0,359703511040,0,90194313216,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[177776788459520,0,177438953873408,0,178729805717504,0,178882915860480,0,156930146861056,0,156511884738560,0,153528590073856,0,153826930458624,0,20192107167744,0,20054586425344,0,20530782535680,0,20580342431744,0,1776237412352,0,1779190202368,0,341449900032,0,206158430208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,219639411646464,0,218957516292096,0,223719831257088,0,224106109403136,0,206894552383488,0,206377007054848,0,201623607312384,0,201953862746112,0,33159609581568,0,32752682401792,0,35754193453056,0,36024977719296,0,5764382982144,0,5639292059648,0,785979015168,0,876173328384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[239344112026112,0,239063682023424,0,244480856343552,0,245151420221440,0,235658212085760,0,235487316426752,0,229540289175552,0,230019296804864,0,48336450093056,0,48075529781248,0,51721040560128,0,52149182529536,0,13939047923712,0,13471433359360,0,3431410434048,0,3977676587008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,225341788948480,0,225285297995776,0,227093937786880,0,226992235356160,0,226617818365952,0,226370083422208,0,220190759419904,0,220154726776832,0,59539130941440,0,59461800558592,0,60674617114624,0,60635643641856,0,23851027136512,0,23004918579200,0,10169408815104,0,10550587162624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[178875852614656,0,179063835281408,0,178027693897728,0,177230292508672,0,179491609010176,0,179559115702272,0,177465512312832,0,176807116931072,0,59995959853056,0,60160017956864,0,59413012414464,0,58955808112640,0,29985314177024,0,30062086717440,0,25388088557568,0,24949465022464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,105126680643584,0,105972384567296,0,105587566891008,0,105482523869184,0,103734674210816,0,104777681436672,0,107681326399488,0,107434575790080,0,41985792540672,0,42499003383808,0,42288868753408,0,42176645955584,0,23912230420480,0,25315610984448,0,31571230851072,0,30859340021760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[68208182104576,0,69670156691456,0,50557187601408,0,47911586936832,0,49925361487872,0,50176348389376,0,50219290615808,0,49511968325632,0,39742557913088,0,40918092087296,0,25597076045824,0,23534923415552,0,29581922795520,0,30165031714816,0,30121947824128,0,28884191936512,0,33071248179200,0,35356170780672,0,4535485464576,0,824633720832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12615680,0,17233920,0,16228352,0,11554816,0,11468800,0,8437760,0,6881280,0,13598720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[227082240,0,310210560,0,292110336,0,207986688,0,206438400,0,151879680,0,123863040,0,244776960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2337222656,0,3020535808,0,2876645376,0,2196443136,0,2044723200,0,1584906240,0,1446051840,0,2342092800,0,6815744,0,7340032,0,4194304,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16806772736,0,20202815488,0,19541655552,0,16285630464,0,13998489600,0,11588075520,0,11906580480,0,15280373760,0,109051904,0,117440512,0,67108864,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,92888137728,0,104148099072,0,102515245056,0,92342206464,0,74192781312,0,66135195648,0,72536555520,0,78338457600,0,1094713344,0,1170210816,0,704643072,0,1174405120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[412202893312,0,437636907008,0,438082928640,0,416801193984,0,320843808768,0,307513393152,0,339274629120,0,337815797760,0,7692353536,0,8162115584,0,5167382528,0,7046430720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1519199469568,0,1556145397760,0,1577156378624,0,1548392611840,0,1185013563392,0,1195391778816,0,1282346844160,0,1257047982080,0,42670751744,0,44728057856,0,30232543232,0,34259075072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4748705464320,0,4774117736448,0,4863078039552,0,4840636612608,0,3834032160768,0,3925875621888,0,4077980221440,0,4026099302400,0,191436423168,0,197803376640,0,142941880320,0,142405009408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12807262863360,0,12792352804864,0,13007636447232,0,13002743635968,0,10948405493760,0,11083009130496,0,11227020263424,0,11150967767040,0,713010708480,0,729108447232,0,568646959104,0,540914221056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[30067629162496,0,30029678485504,0,30378359488512,0,30418408685568,0,27314183471104,0,27274767302656,0,27008275578880,0,26945981644800,0,2212419862528,0,2255101100032,0,1903945580544,0,1851030241280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,61930446397440,0,61917959098368,0,62510401830912,0,62694766927872,0,59285550661632,0,59010245492736,0,57239350935552,0,57434836893696,0,5891964272640,0,5969767563264,0,5548770590720,0,5579464507392,0,69659000832,0,66840428544,0,22548578304,0,19327352832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[112036995989504,0,111882518757376,0,113746519916544,0,114081201979392,0,111805760274432,0,111522607792128,0,107228829843456,0,107811077357568,0,13604300521472,0,13555235553280,0,14026356555776,0,14219026104320,0,557272006656,0,534723428352,0,180388626432,0,154618822656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,178718090428416,0,178122221314048,0,183310298415104,0,183520968523776,0,184046540554240,0,183727332458496,0,177657949192192,0,177969497505792,0,27813348376576,0,27375790194688,0,30463364169728,0,30639625601024,0,2844878962688,0,2778306969600,0,811748818944,0,811748818944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[249747731841024,0,249382839730176,0,258020114104320,0,258198509027328,0,262290742444032,0,262145618608128,0,255729266589696,0,255519334072320,0,49399027728384,0,49051336704000,0,54841833422848,0,55026852560896,0,9267465682944,0,9183713820672,0,2345052143616,0,2705829396480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,307306335453184,0,308086482001920,0,315291262156800,0,315541523480576,0,323843980787712,0,324410754662400,0,317333191262208,0,317311587057664,0,77520122675200,0,77991346438144,0,82869514928128,0,83122917998592,0,23346636914688,0,23138062565376,0,9070970929152,0,9607841841152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[324237042450432,0,324739506143232,0,324882791792640,0,323884958810112,0,337583018082304,0,337756273508352,0,330074988478464,0,329407491735552,0,101827894837248,0,102150965297152,0,102258071044096,0,101618926223360,0,42005853896704,0,41308995452928,0,24017457119232,0,23278722744320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,286977167523840,0,286968292030464,0,283599316230144,0,282297084137472,0,291461003673600,0,291537415225344,0,290589359800320,0,289489238065152,0,109081754861568,0,109062905659392,0,106842445316096,0,105938472140800,0,57075283525632,0,57640608595968,0,55037858414592,0,53694607392768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[184405088796672,0,185373152276480,0,184925611180032,0,185485746348032,0,182407868055552,0,183803220688896,0,191074480029696,0,191326628282368,0,80089253412864,0,80772555866112,0,80448562659328,0,80835344596992,0,48907866341376,0,51449413238784,0,66370129625088,0,66398046912512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,142935844204544,0,143045536839680,0,103933667647488,0,99249750904832,0,100953528205312,0,100402743590912,0,100288789282816,0,99245193789440,0,87258038796288,0,87401530654720,0,56063437045760,0,52353696792576,0,68426211000320,0,67512859361280,0,67182952185856,0,65112777949184,0,77481210019840,0,78408922955776,0,15118284881920,0,8246337208320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[96335360,0,72171520,0,87257088,0,103145472,0,75816960,0,106659840,0,109608960,0,77660160,0,6881280,0,2621440,0,5242880,0,4194304,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1541365760,0,1154744320,0,1396113408,0,1650327552,0,1213071360,0,1706557440,0,1753743360,0,1242562560,0,110100480,0,41943040,0,83886080,0,67108864,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13768282112,0,11024293888,0,12983107584,0,14756216832,0,11789205504,0,15259533312,0,15465185280,0,12032409600,0,985137152,0,533725184,0,830472192,0,654311424,0,1006632960,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,84860346368,0,73508012032,0,84035567616,0,91064107008,0,80133881856,0,94174445568,0,93750558720,0,81474355200,0,6084886528,0,4536139776,0,5754585088,0,4462739456,0,4697620480,0,1879048192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[407976183808,0,378069721088,0,418472787968,0,435769409536,0,420280172544,0,453742166016,0,444271820800,0,420632330240,0,31493718016,0,28975300608,0,31748784128,0,25786580992,0,16206790656,0,12213813248,0,268435456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1605090467840,0,1555073892352,0,1668194500608,0,1695337807872,0,1759516164096,0,1790208638976,0,1732957962240,0,1715507036160,0,141663666176,0,142358872064,0,142816051200,0,126231773184,0,47915728896,0,48855252992,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5343232815104,0,5295134924800,0,5535045844992,0,5565540532224,0,6066980192256,0,5994873225216,0,5750731309056,0,5778246205440,0,562681085952,0,572397715456,0,560052830208,0,537281953792,0,129184563200,0,138110042112,0,17716740096,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15183606882304,0,15156178436096,0,15581198286848,0,15632300376064,0,17460238614528,0,17204259323904,0,16340518174720,0,16472814387200,0,1913146834944,0,1914047561728,0,1918583701504,0,1934295564288,0,302660976640,0,306284855296,0,59055800320,0,32212254720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[37250772689920,0,37183830564864,0,38043007574016,0,38168919883776,0,42815204179968,0,42583601381376,0,40302402797568,0,40612986224640,0,5634160721920,0,5549926121472,0,5855932055552,0,5985389248512,0,671659065344,0,654714077184,0,186831077376,0,193273528320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,78837332451328,0,78611736887296,0,80919909040128,0,81058760097792,0,90224272736256,0,90301068214272,0,86404624809984,0,86673378508800,0,14225295540224,0,13959247691776,0,15496007122944,0,15692468322304,0,1629134782464,0,1571958030336,0,644245094400,0,773094113280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[145596094328832,0,145391199199232,0,150646694510592,0,150536748007424,0,165231658991616,0,165416491941888,0,161363555254272,0,160957427875840,0,31671588487168,0,31376152723456,0,35272788017152,0,35294497734656,0,4892101967872,0,4789693841408,0,2299954987008,0,2555505541120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,233102305288192,0,233791204016128,0,241322675208192,0,241012757495808,0,260344031084544,0,260805151162368,0,257651083051008,0,256890026065920,0,60885289664512,0,61277449748480,0,66736007151616,0,66567832338432,0,13474654584832,0,13555453657088,0,6481105649664,0,6674379177984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[327663778711552,0,329272448802816,0,333470168416256,0,333077756084224,0,355706689978368,0,356899811229696,0,352883009781760,0,352742158893056,0,103339807997952,0,104517801607168,0,107329489993728,0,107026558484480,0,33470277484544,0,34067143720960,0,20113331847168,0,19692425052160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,389064598331392,0,389275367276544,0,384101496782848,0,382845274423296,0,408204058165248,0,408591541469184,0,402431064670208,0,401685756248064,0,144509341007872,0,144714363830272,0,141072235757568,0,140034724331520,0,62274341437440,0,63136019251200,0,46248207843328,0,44581760532480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[384806104436736,0,384061725188096,0,376904955592704,0,376549849235456,0,389893216075776,0,389568715948032,0,391925933015040,0,391474997886976,0,164608171573248,0,164080336764928,0,159209719070720,0,158842730053632,0,93132607717376,0,94183264092160,0,98492190031872,0,98002563760128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,270371000213504,0,271126141878272,0,271418546192384,0,273516506513408,0,266945204453376,0,267825064968192,0,281288052834304,0,283142074138624,0,127308112330752,0,127870351441920,0,127931716206592,0,129486435647488,0,87458419048448,0,88633092603904,0,116685671497728,0,118867514884096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[252019882382848,0,248609917968384,0,181756405624832,0,180663885619200,0,172387853459456,0,170238571806720,0,168526320271360,0,168076096634880,0,160293132500992,0,157585117806592,0,104082869059584,0,103224199610368,0,133190551339008,0,129848538300416,0,126015682641920,0,125388348981248,0,149924423401472,0,146475564662784,0,38139309588480,0,37108517437440,0,549755813888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,428081152,0,586178560,0,542244864,0,511770624,0,743964672,0,576061440,0,581959680,0,725090304,0,41943040,0,110100480,0,67108864,0,83886080,0,0,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5993136128,0,8206499840,0,7591428096,0,7164788736,0,10415505408,0,8064860160,0,8147435520,0,10151264256,0,587202560,0,1541406720,0,939524096,0,1174405120,0,0,0,1879048192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,53580480512,0,66220859392,0,62647009280,0,59876245504,0,84191477760,0,70251577344,0,69498044416,0,81732829184,0,7128219648,0,12233736192,0,8879341568,0,10351542272,0,1879048192,0,12213813248,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[331322687488,0,367912321024,0,357009850368,0,345945931776,0,468691451904,0,423646199808,0,410309885952,0,452928208896,0,55004102656,0,66651684864,0,57696845824,0,63149441024,0,22548578304,0,48855252992,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1561038585856,0,1610081034240,0,1591446405120,0,1563348697088,0,2036358709248,0,1956276731904,0,1876269465600,0,1964392316928,0,302547730432,0,302783660032,0,298139516928,0,312249155584,0,124017180672,0,145626234880,0,35433480192,0,9663676416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5747269894144,0,5740103843840,0,5718967451648,0,5680975577088,0,7150013251584,0,7104473333760,0,6824887582720,0,6907570946048,0,1232580116480,0,1171731251200,0,1224116011008,0,1254851870720,0,413390602240,0,381446782976,0,118111600640,0,96636764160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17413360566272,0,17305528934400,0,17349693046784,0,17333844836352,0,21065982279680,0,21188979589120,0,20613736955904,0,20529387405312,0,4132507222016,0,3991105699840,0,4260888576000,0,4308347125760,0,1069648183296,0,988245131264,0,391378894848,0,499289948160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[44014005256192,0,43975482998784,0,44525559218176,0,44478929829888,0,52182177021952,0,52477750673408,0,52022753624064,0,51624655454208,0,11623406239744,0,11507433734144,0,12406247915520,0,12393732112384,0,2604360794112,0,2436320198656,0,1430224109568,0,1675037245440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,96038156959744,0,96387665960960,0,98163783892992,0,97843997114368,0,110830967848960,0,111079513522176,0,111800317116416,0,111219374030848,0,28856140431360,0,28988020883456,0,30829258473472,0,30570637688832,0,6925903200256,0,6554925400064,0,4915590070272,0,4840428142592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[178817251278848,0,179521001930752,0,181976652316672,0,181261163692032,0,199344683745280,0,199533775290368,0,201736033665024,0,201383620902912,0,60964544184320,0,61569952120832,0,63248325935104,0,62678202580992,0,17000017428480,0,17096654192640,0,12872016986112,0,12086037970944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,290067074564096,0,290428374245376,0,288812619169792,0,288214498869248,0,310053734973440,0,310349614415872,0,311608401723392,0,311616966492160,0,112714909220864,0,113411909222400,0,111317679603712,0,110621915873280,0,41604945543168,0,43062147416064,0,34336116047872,0,33161442492416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[387632138485760,0,386994879627264,0,375430117457920,0,375687813005312,0,398948207427584,0,398946866823168,0,395984389537792,0,395901749166080,0,168047046295552,0,167652014161920,0,158903908171776,0,158219884298240,0,80535468638208,0,82022064193536,0,72181220376576,0,70970039599104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,430155166285824,0,429138860154880,0,419760139206656,0,421009293705216,0,429712128081920,0,428883225214976,0,434959193997312,0,435612764602368,0,205361717968896,0,204351883706368,0,197542499319808,0,198117571952640,0,133164655706112,0,132117488992256,0,147274428579840,0,148090472366080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[331845203853312,0,331432427536384,0,335875789946880,0,337221396987904,0,326052754751488,0,325008734027776,0,344832685899776,0,346601351544832,0,168857973030912,0,168727930732544,0,171046250479616,0,173050926465024,0,135318850240512,0,132725226864640,0,172829483991040,0,176024939659264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,374184530558976,0,369069024468992,0,277838891941888,0,285124256858112,0,249965346291712,0,246675428737024,0,240118158327808,0,241387906269184,0,247353648873472,0,242189276807168,0,169939830833152,0,175426420867072,0,219016958312448,0,215650307932160,0,202466905817088,0,205213537402880,0,240896125698048,0,233371342995456,0,87411174408192,0,98956046499840,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3665043456,0,2853437440,0,2986393600,0,3162079232,0,3614310400,0,4231528448,0,4152098816,0,3557294080,0,1206910976,0,763363328,0,975175680,0,994050048,0,939524096,0,0,0,268435456,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,43980521472,0,34241249280,0,35836723200,0,37944950784,0,43371724800,0,50778341376,0,49825185792,0,42687528960,0,14482931712,0,9160359936,0,11702108160,0,11928600576,0,11274289152,0,0,0,3221225472,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[311401922560,0,269092487168,0,270140669952,0,283757117440,0,326480166912,0,364031508480,0,360741076992,0,323393421312,0,101768495104,0,79997960192,0,90114621440,0,92727672832,0,62008590336,0,11274289152,0,24159191040,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1501400104960,0,1435412398080,0,1387393515520,0,1446256312320,0,1674505093120,0,1778442567680,0,1780487290880,0,1668724817920,0,486644121600,0,464099737600,0,472068915200,0,489894707200,0,206695301120,0,112742891520,0,123480309760,0,214748364800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5845076631552,0,5896841428992,0,5690087129088,0,5823431933952,0,6679115464704,0,6839622696960,0,6935219011584,0,6739424968704,0,1985932689408,0,2063392047104,0,2029873266688,0,2071889707008,0,613542789120,0,585659056128,0,588678955008,0,794032078848,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18467582312448,0,18751293751296,0,18530515943424,0,18555615313920,0,20878225047552,0,20971348033536,0,21519289810944,0,21379009216512,0,6756998578176,0,6980966023168,0,6968903204864,0,6917078384640,0,1931929976832,0,1979443052544,0,2312839888896,0,2332167241728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[49719684202496,0,49956836540416,0,50113223393280,0,49702317326336,0,54318637514752,0,54200967888896,0,55793232642048,0,55948823494656,0,19917428490240,0,20118943825920,0,19995849392128,0,19660749668352,0,6274813001728,0,6263136059392,0,7336877883392,0,6614249635840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,109703752777728,0,109576780382208,0,109255908261888,0,108910468399104,0,115609722421248,0,115370323083264,0,118061153648640,0,118473099313152,0,47413091893248,0,47718747602944,0,45895198441472,0,45648590143488,0,16554683006976,0,17442935930880,0,17671642939392,0,16930761080832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[207946298482688,0,207475040780288,0,202971355758592,0,203736195039232,0,211707421655040,0,211384986501120,0,213321347497984,0,213578948280320,0,97383930134528,0,97706831773696,0,91402438443008,0,91641713000448,0,44287219728384,0,46012387295232,0,44226351988736,0,44495861186560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,314900406042624,0,313891335962624,0,302287401844736,0,303552159416320,0,312555807965184,0,311724878069760,0,310155930501120,0,310077233823744,0,157680601661440,0,156506729218048,0,145779704463360,0,145450661314560,0,92264219017216,0,90281823174656,0,90997472100352,0,90228672954368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[397118845894656,0,396103626227712,0,390938124582912,0,391202900410368,0,389018750287872,0,387788463144960,0,394964472692736,0,395282038652928,0,210756945575936,0,209236936097792,0,204220313632768,0,204645410537472,0,165668028678144,0,161236830388224,0,183004261515264,0,183390808571904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,337770158850048,0,337636000989184,0,346962848972800,0,346495627821056,0,330108863250432,0,329340523905024,0,349131668193280,0,350026484154368,0,185528448188416,0,186072789155840,0,191202540388352,0,193781743747072,0,176599659970560,0,175969105084416,0,213202176573440,0,217591633149952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[473500421693440,0,465302718873600,0,378731908612096,0,381919707955200,0,311092548599808,0,305374900518912,0,292678002278400,0,292667268792320,0,326089967665152,0,316569116737536,0,249581860290560,0,250873582190592,0,309090576236544,0,304568143446016,0,283468915277824,0,282739844579328,0,329870668201984,0,315662916386816,0,178945517420544,0,184168197652480,0,15393162788864,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16082010112,0,18659704832,0,18310365184,0,16242507776,0,19232980992,0,17416323072,0,17496539136,0,19412287488,0,6811549696,0,8317304832,0,8170504192,0,7004487680,0,0,0,3758096384,0,6442450944,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[160820101120,0,186597048320,0,183103651840,0,162425077760,0,192329809920,0,174163230720,0,174965391360,0,194122874880,0,68115496960,0,83173048320,0,81705041920,0,70044876800,0,0,0,37580963840,0,64424509440,0,32212254720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1121772961792,0,1208435769344,0,1214628888576,0,1124541202432,0,1242240122880,0,1169856921600,0,1185077526528,0,1268241137664,0,509297557504,0,565840969728,0,551987183616,0,501731033088,0,87711285248,0,245215789056,0,396210733056,0,254476812288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5114501267456,0,5189156995072,0,5322543464448,0,5098127753216,0,5322005544960,0,5178937835520,0,5281450819584,0,5486980104192,0,2439608532992,0,2530574598144,0,2454976462848,0,2332771221504,0,701690281984,0,1059783180288,0,1623497637888,0,1262720385024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18432889978880,0,18284287426560,0,18567563313152,0,18378023632896,0,18333376184320,0,18215209009152,0,18498587721728,0,18817176567808,0,9330178916352,0,9386877517824,0,8794180419584,0,8718162853888,0,3691255955456,0,4208262643712,0,5437428596736,0,5061618958336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[49801432924160,0,49596848275456,0,49194336780288,0,49809318477824,0,48416742703104,0,48489893462016,0,48808889155584,0,49130395140096,0,26403915431936,0,26482449580032,0,23885990854656,0,24357195743232,0,12323871784960,0,12938052108288,0,14224931684352,0,14856291876864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,114522093125632,0,114491408580608,0,111844919083008,0,113234503401472,0,109956358471680,0,109987815751680,0,109418817519616,0,109608314077184,0,63669652160512,0,63487090884608,0,57368045944832,0,58475023433728,0,38968372494336,0,38562900738048,0,39686571556864,0,41609643163648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[200964537057280,0,200299820875776,0,195334308364288,0,195250531860480,0,191773037035520,0,191065919324160,0,188474187579392,0,188473189335040,0,115473081434112,0,113989941985280,0,105600226689024,0,106098107351040,0,86812563341312,0,82970178224128,0,85972360364032,0,86844238725120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,295793348837376,0,295797117583360,0,297075056705536,0,295855556722688,0,285030261719040,0,285155312271360,0,288691786350592,0,289030852837376,0,173969596481536,0,173508470505472,0,172335478865920,0,173014360522752,0,169623022469120,0,168333458538496,0,181563299987456,0,182695023869952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[280257748271104,0,282232500846592,0,291954958270464,0,292129115602944,0,273628633497600,0,275618901000192,0,287694101938176,0,288510563057664,0,166612250394624,0,169051816984576,0,177255011581952,0,179281581834240,0,190999880007680,0,196809897017344,0,216745524592640,0,220323232350208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,506777222840320,0,502217986048000,0,445543900643328,0,437184768573440,0,329552115531776,0,326627844685824,0,302887806697472,0,299704660262912,0,363688041119744,0,358683586330624,0,315187802406912,0,306719443910656,0,368476719939584,0,365128725823488,0,338449865375744,0,330875690549248,0,380740260855808,0,373902672920576,0,285323267407872,0,273778395316224,0,30786325577728,0,26388279066624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[93665280000,0,86511976448,0,86886121472,0,97349926912,0,80849797120,0,83742949376,0,87763714048,0,78737571840,0,61855498240,0,55314481152,0,62839062528,0,52261027840,0,47731179520,0,31876710400,0,41204842496,0,48318382080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,749322240000,0,692095811584,0,695088971776,0,778799415296,0,646798376960,0,669943595008,0,702109712384,0,629900574720,0,494843985920,0,442515849216,0,502712500224,0,418088222720,0,381849436160,0,255013683200,0,329638739968,0,386547056640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4269586317312,0,4086873587712,0,4104662024192,0,4339140657152,0,3763664846848,0,3805191077888,0,3894134439936,0,3667088375808,0,2851732455424,0,2629509840896,0,2687609339904,0,2489067765760,0,2200298323968,0,1675439898624,0,1901059899392,0,2103460233216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15127006543872,0,14831900164096,0,14896726540288,0,15131652128768,0,13526811803648,0,13451936137216,0,13535270666240,0,13183922208768,0,10182578929664,0,9581837156352,0,9087681036288,0,9081171476480,0,7855897837568,0,6482447826944,0,6791417036800,0,7209102606336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[45576707276800,0,45438891851776,0,45310580228096,0,45099023335424,0,41671900528640,0,41463553458176,0,40878347386880,0,40759394828288,0,30661138186240,0,29665993424896,0,27904184418304,0,28481639415808,0,26869147631616,0,25168508354560,0,24604793896960,0,25342454530048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,95447467294720,0,95795354796032,0,94905804783616,0,94056001568768,0,88582426460160,0,88680253358080,0,86384299737088,0,86902908649472,0,63997780951040,0,63045355175936,0,60416164102144,0,61189727977472,0,62231794417664,0,62217969991680,0,59296318488576,0,60524679135232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[172214873292800,0,173133381369856,0,175691824103424,0,175195959590912,0,165675713167360,0,166595128197120,0,167466852417536,0,167546925875200,0,113863584382976,0,114587999404032,0,119520316358656,0,118897445437440,0,138315059691520,0,141183762300928,0,142501646172160,0,141873507205120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,185880725553152,0,186845431595008,0,193882360381440,0,194323794624512,0,183358888869888,0,184555514363904,0,190769990205440,0,189726220877824,0,121606814826496,0,123916685148160,0,137079853940736,0,135172284481536,0,169042530795520,0,172497966202880,0,181004954238976,0,177798761152512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[455209812803584,0,467405936656384,0,433657224691712,0,430049809006592,0,295635747471360,0,303950216036352,0,265167300460544,0,260076528992256,0,343833403457536,0,356616570404864,0,328497545347072,0,324148949680128,0,363484776759296,0,370067602669568,0,335463923580928,0,331515640676352,0,372691492143104,0,393109766668288,0,343528664203264,0,338099825541120,0,51677046505472,0,65970697666560,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,349756719104,0,373562408960,0,372457340928,0,346610466816,0,303025881088,0,307437240320,0,280766709760,0,325041782784,0,273401511936,0,305932533760,0,220251291648,0,340980137984,0,255013683200,0,321719894016,0,214748364800,0,243739394048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2098540314624,0,2241374453760,0,2234744045568,0,2079662800896,0,1818155286528,0,1844623441920,0,1684600258560,0,1950250696704,0,1640409071616,0,1835595202560,0,1321507749888,0,2045880827904,0,1530082099200,0,1930319364096,0,1288490188800,0,1462436364288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11046237765632,0,11406717091840,0,11283086180352,0,10986719805440,0,10119758741504,0,10090108157952,0,9818316210176,0,10159761915904,0,8858403602432,0,8900598300672,0,8607315787776,0,9449666248704,0,9874935119872,0,10759295729664,0,9250822684672,0,9044127383552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[30194682298368,0,30684372008960,0,30234051084288,0,30082460549120,0,28357999722496,0,28062943019008,0,28042596450304,0,27637376352256,0,24497553932288,0,23365091852288,0,25619211485184,0,24159459475456,0,29299193151488,0,30168387158016,0,28413356146688,0,26426933772288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,74090452353024,0,73871218311168,0,75140104716288,0,75107843702784,0,73076293238784,0,72719602286592,0,74341731532800,0,73090738421760,0,56384666206208,0,56616946761728,0,65145258639360,0,62254275887104,0,82888573845504,0,82945347944448,0,83967684378624,0,80524194349056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[93387647614976,0,92350691147776,0,95771424718848,0,95596533776384,0,94285001129984,0,94232314380288,0,97090537521152,0,96107392663552,0,68148648738816,0,71398630359040,0,82576114974720,0,81645315031040,0,111258980319232,0,110701439877120,0,114544630300672,0,112094351458304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,352007944929280,0,356764804841472,0,348712219443200,0,342854042386432,0,230747489173504,0,233429315616768,0,201446066749440,0,185056190529536,0,288320651264000,0,291462637944832,0,284163559129088,0,276413022208000,0,297370382237696,0,299466728931328,0,275431420854272,0,269704618835968,0,329544250687488,0,336862874959872,0,329578610425856,0,318858372055040,0,83562883710976,0,87960930222080,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1271861215232,0,1216010518528,0,1211576877056,0,1257233711104,0,1267666518016,0,1312217366528,0,1331991412736,0,1238263398400,0,1323168694272,0,1509815222272,0,1616082108416,0,1268021985280,0,1852070428672,0,1825897971712,0,1853546823680,0,1771137138688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5087444860928,0,4864042074112,0,4846307508224,0,5028934844416,0,5070666072064,0,5248869466112,0,5327965650944,0,4953053593600,0,5292674777088,0,6039260889088,0,6464328433664,0,5072087941120,0,7408281714688,0,7303591886848,0,7414187294720,0,7084548554752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20656402202624,0,20401649876992,0,20544766869504,0,20884238630912,0,21826082177024,0,22450796494848,0,22268101001216,0,22591024660480,0,19717423104000,0,21923056582656,0,23240403582976,0,23530783637504,0,31159182426112,0,31632971005952,0,31717796610048,0,33217277067264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,31137914683392,0,31075215605760,0,31396918722560,0,31710607572992,0,33510832209920,0,34403854057472,0,33880270700544,0,35275942133760,0,28849496653824,0,31767591387136,0,33552150298624,0,36917391392768,0,47501801422848,0,48658758238208,0,48607218630656,0,52265457025024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[227895273193472,0,217337659129856,0,224575400706048,0,216543655362560,0,152114752913408,0,144219062665216,0,129342401150976,0,119503736274944,0,206686090428416,0,192640221970432,0,196168705376256,0,187603970162688,0,194844278390784,0,186752694222848,0,181015960092672,0,174790673432576,0,248403728531456,0,231687715815424,0,245328531947520,0,232821587181568,0,94557999988736,0,83562883710976,0,52776558133248,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2557627858944,0,2620712812544,0,2651561394176,0,2580322189312,0,3319925833728,0,3073212678144,0,3191445913600,0,3242356375552,0,4114041798656,0,3124924252160,0,3612872802304,0,3978079240192,0,5263482421248,0,4903242039296,0,5641439543296,0,5601711095808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5115255717888,0,5241425625088,0,5303122788352,0,5160644378624,0,6639851667456,0,6146425356288,0,6382891827200,0,6484712751104,0,8228083597312,0,6249848504320,0,7225745604608,0,7956158480384,0,10526964842496,0,9806484078592,0,11282879086592,0,11203422191616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,101479147896832,0,105789493084160,0,97692896198656,0,109080290000896,0,68785964843008,0,71451491172352,0,57425273028608,0,75660437487616,0,99409433985024,0,102903188553728,0,89530472333312,0,101819044855808,0,85622320529408,0,88081726177280,0,79695265660928,0,89392228073472,0,123317101002752,0,129948530507776,0,117372866265088,0,135789686030336,0,57174604644352,0,61572651155456,0,35184372088832,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[53120609615872,0,29462951362560,0,33845647769600,0,31103056347136,0,37915805614080,0,20212325810176,0,31238312165376,0,26578817908736,0,34662281904128,0,30744583864320,0,33987015737344,0,30549297070080,0,32098706522112,0,23393613119488,0,28315645640704,0,25690346881024,0,84836341514240,0,40029095198720,0,47072841564160,0,42606075576320,0,57724360458240,0,21990232555520,0,43980465111040,0,35184372088832,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,3584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3584,0,48384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,93184,0,419328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,7168,0,1164800,0,2667392,0,0,0,2048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,172032,0,9318400,0,13698048,0,0,0,49152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,172032,0,1978368,0,53953536,0,61082112,0,49152,0,565248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3784704,0,14508032,0,243955712,0,245859328,0,1081344,0,4145152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,39739392,0,78059520,0,911246336,0,895146112,0,11354112,0,22302720,0,0,0,147456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[264929280,0,342515712,0,2931568640,0,2908871168,0,75694080,0,97861632,0,0,0,2949120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1271029760,0,1324331008,0,8337398272,0,8373050112,0,363151360,0,378380288,0,2949120,0,28016640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4757372928,0,4638154752,0,21223552000,0,21407543808,0,1359249408,0,1325187072,0,53084160,0,168099840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14766022656,0,14500152320,0,48629256704,0,48982593408,0,4218863616,0,4145952768,0,451215360,0,740966400,0,0,0,524288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39633420288,0,39668826112,0,100757364736,0,101052012544,0,11323834368,0,11382784000,0,2406481920,0,2710831104,0,0,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,93845602304,0,94587936768,0,189645314048,0,189309545472,0,26861862912,0,27391377408,0,9165864960,0,8900444160,0,8388608,0,62914560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[196896587776,0,198103908352,0,325520068608,0,324465727488,0,56939839488,0,58310295552,0,27249868800,0,26294353920,0,117440512,0,293601280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,366457634816,0,367460208640,0,511887480832,0,511658407296,0,109146046464,0,110885298176,0,67629219840,0,67429498880,0,763363328,0,1012924416,0,0,0,20971520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[606903664640,0,606386307072,0,741670838272,0,743698194944,0,191176507392,0,190686855168,0,145379819520,0,147277086720,0,3053453312,0,2994733056,0,0,0,251658240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,896567132160,0,893711802368,0,993163174400,0,996508082944,0,306411896832,0,302348648448,0,272565141504,0,275952500736,0,8631877632,0,8074035200,0,251658240,0,1384120320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1182372036608,0,1181055270912,0,1226947531776,0,1230474930688,0,449259044864,0,447564316672,0,444967157760,0,448941916160,0,19142803456,0,18916311040,0,2516582400,0,4613734400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1395383549952,0,1399419659264,0,1394201561600,0,1394638225024,0,606859001856,0,612065409024,0,635965931520,0,636500213760,0,35760635904,0,36703305728,0,11324620800,0,11639193600,0,0,0,201326592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1476227629056,0,1482006011904,0,1450100420608,0,1442845647872,0,753457692672,0,759015653376,0,797866721280,0,790014197760,0,56975425536,0,59617837056,0,30198988800,0,26675773440,0,0,0,1610612736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1393612103680,0,1401209384960,0,1364642538496,0,1360554650112,0,840022343680,0,845416767488,0,872327413760,0,868077404160,0,77871448064,0,83353403392,0,56203673600,0,54609838080,0,1610612736,0,5637144576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1169775312896,0,1174371229696,0,1150507743232,0,1158515926016,0,824904155136,0,829147594752,0,830782046208,0,839285735424,0,96116670464,0,98591309824,0,83550535680,0,87073751040,0,9663676416,0,11274289152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,873260376064,0,860697171968,0,865001284608,0,869141393792,0,706395389952,0,695846129664,0,692355072000,0,696719589376,0,108053659648,0,100451483648,0,103179878400,0,105373499392,0,24159191040,0,18924699648,0,0,0,3758096384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[560527998976,0,555153809408,0,558743875584,0,565842441728,0,503164633088,0,498015158272,0,485191843840,0,492987285504,0,98348040192,0,95755960320,0,97307852800,0,102726893568,0,32212254720,0,30601641984,0,0,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,298261602304,0,309405052928,0,300518487552,0,309344281856,0,285539057664,0,295511531520,0,278930980864,0,288363872256,0,71865204736,0,77959528448,0,73198993408,0,78089551872,0,30601641984,0,34628173824,0,15032385536,0,22548578304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[129752547328,0,125374570496,0,134065409024,0,121250463232,0,126734991360,0,122846822400,0,132087676928,0,118302244864,0,43000004608,0,40575696896,0,45734690816,0,37966839808,0,22548578304,0,20937965568,0,30064771072,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,33650319360,0,62380194816,0,35728875008,0,38832307840,0,32567705600,0,43787208704,0,36590911488,0,39931822080,0,13799260160,0,35576610816,0,15149826048,0,17049845760,0,8053063680,0,25434259456,0,15032385536,0,18790481920,0,0,0,34359738368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,3584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,93184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,14336,0,1164800,0,93184,0,0,0,4096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,344064,0,9318400,0,2236416,0,0,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[516096,0,3956736,0,54699008,0,25718784,0,147456,0,1130496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11354112,0,29016064,0,260356096,0,188604416,0,3244032,0,8290304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[119218176,0,159903744,0,1083450368,0,999061504,0,34062336,0,45686784,0,0,0,589824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,794787840,0,760725504,0,4079595520,0,4138459136,0,227082240,0,217350144,0,0,0,11796480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3838320640,0,3367755776,0,13837089280,0,14230974464,0,1096663040,0,962215936,0,14745600,0,112066560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14726283264,0,13590872064,0,41692951552,0,42384039936,0,4207509504,0,3883106304,0,265420800,0,672399360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[48158466048,0,47576598528,0,111375348224,0,111931438080,0,13759561728,0,13611626496,0,2256076800,0,3016949760,0,0,0,3145728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,139489050624,0,141846151168,0,265888817152,0,264977334272,0,39854014464,0,40820473856,0,12032409600,0,11692670976,0,0,0,50331648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[359668563968,0,364599361536,0,571836962816,0,567276724224,0,103104282624,0,106368761856,0,46112440320,0,41971875840,0,58720256,0,377487360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,819805192192,0,823663755264,0,1113883316224,0,1108326137856,0,239015755776,0,245587574784,0,140212961280,0,134904545280,0,822083584,0,1761607680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1651833257984,0,1652006264832,0,1979219400704,0,1984240029696,0,503059415040,0,508065464320,0,363909611520,0,368522690560,0,5343543296,0,6194987008,0,0,0,167772160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2959935340544,0,2949522358272,0,3232877240320,0,3251484213248,0,970124034048,0,955526479872,0,829953146880,0,847278243840,0,21374173184,0,19377684480,0,0,0,2013265920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4731134033920,0,4708281532416,0,4859278959104,0,4878232674304,0,1706236280832,0,1672360132608,0,1653497266176,0,1673548529664,0,60892905472,0,56195284992,0,2264924160,0,11072962560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6749698686976,0,6751466061824,0,6690185679872,0,6706971426816,0,2735901442048,0,2740117766144,0,2864362291200,0,2885185699840,0,138697244672,0,139334778880,0,22649241600,0,36909875200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8633161334784,0,8679447873536,0,8420751723008,0,8409245062144,0,4046924316672,0,4106614665216,0,4357307105280,0,4344763514880,0,271463743488,0,281909657600,0,101921587200,0,95630131200,0,0,0,2013265920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9918855905280,0,9963384487936,0,9649248169984,0,9571326402560,0,5483869765632,0,5521402724352,0,5833736847360,0,5749148221440,0,455199424512,0,479174066176,0,271790899200,0,233538846720,0,0,0,16106127360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10162936438784,0,10226282192896,0,9935716451328,0,9916141383680,0,6603143856128,0,6643029655552,0,6803068026880,0,6783801753600,0,657171939328,0,708225007616,0,512543948800,0,507343011840,0,17716740096,0,56371445760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9271579787264,0,9301640986624,0,9136911431680,0,9241269198848,0,6966330753024,0,6998947037184,0,6937011290112,0,7047553744896,0,871727366144,0,883739852800,0,792220139520,0,837518622720,0,106300440576,0,112742891520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7554686230528,0,7392437989376,0,7503746057216,0,7533406910464,0,6414484291584,0,6277284569088,0,6231305748480,0,6262420733952,0,1056352239616,0,958939529216,0,1029282201600,0,1046797615104,0,265751101440,0,198910672896,0,0,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5260079235072,0,5218028273664,0,5254295875584,0,5334747734016,0,4876767133696,0,4833497219072,0,4680187904000,0,4768901890048,0,1013243183104,0,996046536704,0,1009988403200,0,1073339170816,0,354334801920,0,344671125504,0,0,0,180388626432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3036608831488,0,3189534973952,0,3068624524800,0,3172712001536,0,2957260800000,0,3094627172352,0,2898314985472,0,3009249411072,0,786725601280,0,869839929344,0,805625135104,0,861073833984,0,349502963712,0,404263796736,0,195421011968,0,270582939648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1453397786624,0,1383151648768,0,1509364534272,0,1327536971776,0,1425383325696,0,1362920570880,0,1504252657664,0,1308716433408,0,508634857472,0,469812379648,0,544219332608,0,434462785536,0,273804165120,0,248034361344,0,390842023936,0,180388626432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[406228197376,0,810635442176,0,433171545600,0,483027078144,0,392580382720,0,551597510656,0,446228922368,0,499894386688,0,171689639936,0,477784702976,0,189230219264,0,219714420736,0,101468602368,0,345610649600,0,195421011968,0,255550554112,0,0,0,481036337152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14336,0,7168,0,0,0,46592,0,4096,0,2048,0,8192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[344064,0,172032,0,0,0,1118208,0,98304,0,49152,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4472832,0,2322432,0,1118208,0,12859392,0,1277952,0,663552,0,2260992,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[40370176,0,22077440,0,24600576,0,94302208,0,11534336,0,6307840,0,16580608,0,4325376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,275337216,0,167000064,0,258994176,0,508419072,0,79060992,0,47714304,0,89800704,0,46301184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1479819264,0,1061609472,0,1735802880,0,2246995968,0,430669824,0,303316992,0,403243008,0,320471040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6550061056,0,5664124928,0,8426844160,0,8818030592,0,1946157056,0,1626185728,0,1655078912,0,1632501760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[25138003968,0,24939307008,0,32326705152,0,31572430848,0,7630553088,0,7267074048,0,6503989248,0,6657933312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,86822086656,0,90712335360,0,104704315392,0,101802097152,0,26800533504,0,27166832640,0,24051965952,0,23364993024,0,3145728,0,7864320,0,2097152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[270495809536,0,279037362176,0,298393731072,0,292192165888,0,84806402048,0,86874750976,0,80313450496,0,75008311296,0,50331648,0,125829120,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,746576117760,0,749763354624,0,760340717568,0,750989537280,0,240265003008,0,244447199232,0,237439352832,0,226053193728,0,553648128,0,994050048,0,251658240,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1808634347520,0,1797362466816,0,1743160000512,0,1744462110720,0,611483123712,0,615938162688,0,628313161728,0,626535432192,0,4227858432,0,5108662272,0,1174405120,0,469762048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3875874332672,0,3855969030144,0,3628049457152,0,3662963361792,0,1415821148160,0,1401607086080,0,1516266553344,0,1547040260096,0,22175285248,0,20537409536,0,4219469824,0,3640655872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7428614553600,0,7390253531136,0,6892738412544,0,6937105588224,0,2992070393856,0,2920664039424,0,3330046820352,0,3372148850688,0,82896224256,0,72402075648,0,13992198144,0,19260243968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12768521158656,0,12719130992640,0,11893076189184,0,11896956530688,0,5736204730368,0,5659692122112,0,6537553182720,0,6553125519360,0,237666041856,0,224089079808,0,52428800000,0,75296145408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[19687174111232,0,19749706481664,0,18527485935616,0,18518872039424,0,10009483542528,0,10117270568960,0,11388214181888,0,11393096482816,0,565492842496,0,574594482176,0,203172085760,0,225888436224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,27376870852608,0,27552217015296,0,26115769245696,0,26016369117696,0,16041672732672,0,16266748262400,0,17726694875136,0,17607904395264,0,1168191258624,0,1205892808704,0,647210467328,0,580927881216,0,2013265920,0,9059696640,0,805306368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[34319171862528,0,34403513475072,0,33227655806976,0,32932000124928,0,23254792372224,0,23276725714944,0,24592431120384,0,24271583182848,0,2072002953216,0,2150746816512,0,1535819907072,0,1387542872064,0,16106127360,0,72477573120,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,38402524594176,0,38560323055616,0,37727106977792,0,37776304101376,0,29633063911424,0,29703335682048,0,30054724698112,0,30129549148160,0,3197955473408,0,3359314542592,0,2846103699456,0,2885916033024,0,144955146240,0,269777633280,0,22548578304,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[38359959994368,0,38360651292672,0,38178142937088,0,38679847022592,0,32997322260480,0,33054597660672,0,32477608476672,0,33009568972800,0,4528640360448,0,4479340511232,0,4458746478592,0,4669501865984,0,644245094400,0,603979776000,0,45097156608,0,38654705664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,34286304940032,0,33480214001664,0,34427012100096,0,34445638671360,0,32066162614272,0,31373776785408,0,31056841555968,0,31062653435904,0,5772012421120,0,5292945309696,0,5885237657600,0,5919823888384,0,1530887405568,0,1194671996928,0,120795955200,0,344671125504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[26113350647808,0,26067618717696,0,26275188719616,0,26612663562240,0,25757867409408,0,25668933599232,0,24800307511296,0,25173763424256,0,5849795788800,0,5863074955264,0,5951851593728,0,6232333090816,0,2129230036992,0,2105070845952,0,302795194368,0,1120986464256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16608683163648,0,17429318823936,0,16798349832192,0,17243132811264,0,16701967171584,0,17439830188032,0,16477843390464,0,16956305571840,0,4875526078464,0,5314170585088,0,4988654845952,0,5203352879104,0,2254857830400,0,2524635463680,0,1581621706752,0,1791001362432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8653745651712,0,8208803241984,0,8940421767168,0,7913030799360,0,8580000448512,0,8192781434880,0,9084529999872,0,7977220177920,0,3269308973056,0,3027306020864,0,3452784607232,0,2837765423104,0,1797443813376,0,1676647858176,0,2609192632320,0,1443109011456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3026971088896,0,5266607332352,0,2945867304960,0,3178349217280,0,2702782615552,0,3588743333888,0,2985273204736,0,3314271617024,0,1469578215424,0,3160868913152,0,1385129050112,0,1509882331136,0,978581454848,0,2316530876416,0,1482569023488,0,1828582326272,0,481036337152,0,3126736191488,0,137438953472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[172032,0,344064,0,372736,0,0,0,49152,0,98304,0,0,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3784704,0,7569408,0,8200192,0,0,0,1081344,0,2162688,0,0,0,4325376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[47308800,0,87048192,0,87478272,0,8888320,0,14303232,0,24870912,0,5505024,0,46006272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,416317440,0,681246720,0,601538560,0,177766400,0,134676480,0,194641920,0,110100480,0,314572800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2822758400,0,4030709760,0,3104460800,0,1730068480,0,955924480,0,1175224320,0,1075445760,0,1628897280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15430238208,0,19052199936,0,13479911424,0,10875863040,0,5305171968,0,5868158976,0,6806568960,0,7265452032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[69339684864,0,75123638272,0,52797419520,0,50492252160,0,23977967616,0,25134661632,0,31899648000,0,30090461184,0,12582912,0,10485760,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,258088501248,0,256952762368,0,188023111680,0,189276487680,0,91634270208,0,93643603968,0,120865161216,0,115341262848,0,201326592,0,167772160,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[805894635520,0,781972439040,0,597455462400,0,607765463040,0,305210818560,0,306292654080,0,394450698240,0,394578493440,0,1803550720,0,1509949440,0,1006632960,0,167772160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2162158960640,0,2122932224000,0,1682456330240,0,1714883788800,0,902217400320,0,889814384640,0,1149559111680,0,1177583616000,0,11156848640,0,9395240960,0,4697620480,0,2348810240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5121541193728,0,5102673494016,0,4223497674752,0,4272885284864,0,2387049873408,0,2331198554112,0,3016891564032,0,3067534901248,0,52135198720,0,45273317376,0,17683185664,0,16441671680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10873829785600,0,10867635781632,0,9458688491520,0,9443028697088,0,5664414498816,0,5572497506304,0,7063757389824,0,7064808062976,0,192032014336,0,176865411072,0,65632468992,0,75161927680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20722548064256,0,20735667699712,0,18804171382784,0,18672920068096,0,12102779043840,0,12149162311680,0,14642247892992,0,14555217788928,0,580483284992,0,568412078080,0,247765925888,0,266120200192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,35468324864000,0,35651807805440,0,33220982947840,0,33099353620480,0,23437164216320,0,23797210152960,0,26963583959040,0,26839019683840,0,1482686464000,0,1502231920640,0,838860800000,0,800944291840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[54798348533760,0,55023981527040,0,52591929286656,0,52384945029120,0,41081310904320,0,41322730291200,0,44482961866752,0,44176708730880,0,3261742448640,0,3322706657280,0,2360873058304,0,2166274129920,0,16106127360,0,24159191040,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,76165178327040,0,76051551354880,0,74589493592064,0,74202211811328,0,63904375111680,0,63547721121792,0,65588460257280,0,65195634327552,0,6188779438080,0,6301891428352,0,5392197222400,0,5194226073600,0,128849018880,0,193273528320,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[94411413725184,0,94381103005696,0,94141772230656,0,94578479529984,0,86686028513280,0,86576665165824,0,85904359686144,0,86511567962112,0,10372320854016,0,10486061989888,0,10253764657152,0,10490826719232,0,716722667520,0,821412495360,0,180388626432,0,57982058496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,104393283125248,0,104006312361984,0,105682834071552,0,106722548121600,0,102512633217024,0,102407850491904,0,99959228596224,0,101033211199488,0,15664936910848,0,15224719540224,0,16521799663616,0,16930828189696,0,2496449740800,0,2222645575680,0,360777252864,0,347892350976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[102940134563840,0,101181780213760,0,104937020723200,0,104613177794560,0,105470853857280,0,103891943915520,0,102392789729280,0,101916723773440,0,20914687180800,0,19896645713920,0,22217563832320,0,22181157273600,0,5725728276480,0,4928474972160,0,1095216660480,0,1696512081920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,86730585702400,0,87179473387520,0,87875556130816,0,88394810818560,0,90365795696640,0,90537486581760,0,87665679532032,0,88266348953600,0,22783962644480,0,23157423472640,0,23504611180544,0,24006182830080,0,8665096519680,0,8504035246080,0,2937757630464,0,4466765987840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[61535905406976,0,63591920222208,0,61956668526592,0,62638642610176,0,63414508535808,0,65270695231488,0,62950764838912,0,63739467595776,0,20582800293888,0,21634891120640,0,20833007304704,0,21029401395200,0,9951976095744,0,10504416264192,0,8345121456128,0,8098160836608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,34424144117760,0,33071578447872,0,35103194062848,0,32331111628800,0,34395246329856,0,33295043198976,0,36278851862528,0,33260400148480,0,14005502476288,0,13303728308224,0,14446927806464,0,12821349793792,0,7856568926208,0,7866232602624,0,11227044511744,0,8190502633472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16301520134144,0,22058123444224,0,14007077498880,0,13958257778688,0,13056649707520,0,15334946537472,0,13736422014976,0,14630525075456,0,9018227556352,0,13345396621312,0,7143142981632,0,6905099452416,0,6627671408640,0,9933722484736,0,7887707439104,0,8624294330368,0,5772436045824,0,12506944765952,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3784704,0,1892352,0,688128,0,2910208,0,1474560,0,1720320,0,2752512,0,737280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[75694080,0,37847040,0,13762560,0,58204160,0,29491200,0,34406400,0,55050240,0,14745600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,782172160,0,435240960,0,202711040,0,594227200,0,321781760,0,372080640,0,549519360,0,218726400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5449973760,0,3519774720,0,2079866880,0,4060815360,0,2430074880,0,2775121920,0,3615621120,0,2256076800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,28780019712,0,21684363264,0,15106940928,0,21393205248,0,14272266240,0,15815393280,0,18470338560,0,16156016640,0,18874368,0,14155776,0,12582912,0,12582912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[122824163328,0,106060972032,0,81586421760,0,94430330880,0,68993679360,0,72560148480,0,81508958208,0,84427407360,0,301989888,0,226492416,0,201326592,0,201326592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,443445673984,0,423728578560,0,347047231488,0,363397201920,0,281707806720,0,281057034240,0,322999418880,0,344400199680,0,2659188736,0,2202009600,0,1711276032,0,1845493760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1398885318656,0,1410951413760,0,1218656796672,0,1225573171200,0,979642613760,0,955644641280,0,1129796075520,0,1165755678720,0,16089350144,0,14973665280,0,9865003008,0,11744051200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3924093927424,0,4003345252352,0,3648245956608,0,3613214887936,0,2944888012800,0,2909461708800,0,3420782592000,0,3422094786560,0,76520882176,0,76984352768,0,47261417472,0,56816041984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9803981258752,0,9914868105216,0,9456585670656,0,9332218904576,0,7817499770880,0,7899679948800,0,8958278369280,0,8872810905600,0,301453017088,0,310068117504,0,200722612224,0,217667600384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,21767122976768,0,21858950676480,0,21425644486656,0,21251234996224,0,18633181102080,0,18964771307520,0,20547312156672,0,20390422315008,0,1000702214144,0,1021342384128,0,744304410624,0,721772609536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[43020208570368,0,43133318266880,0,42829121683456,0,42783348080640,0,39833845104640,0,40139609210880,0,41727724093440,0,41550937456640,0,2785974157312,0,2826835066880,0,2309618663424,0,2179528130560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,76022411722752,0,75995426734080,0,76279428464640,0,76384899108864,0,75516154675200,0,75164630876160,0,75517819748352,0,75442255331328,0,6621870686208,0,6710954557440,0,6078762844160,0,5951566381056,0,56371445760,0,50331648000,0,22548578304,0,9663676416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[119743472467968,0,119229806936064,0,121229428260864,0,121464295686144,0,125332385955840,0,124438256025600,0,121855175294976,0,122304368738304,0,13678833303552,0,13698739470336,0,13786106822656,0,13959583236096,0,450971566080,0,402653184000,0,180388626432,0,77309411328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,167575771938816,0,166879247007744,0,171611049590784,0,172416417349632,0,181561235865600,0,181199416197120,0,175236879482880,0,176421104910336,0,25075755515904,0,24636246982656,0,27049670475776,0,27496984608768,0,2174327193600,0,1989106728960,0,708669603840,0,502511173632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[207747244097536,0,206995654311936,0,214835197575168,0,215504161898496,0,229187424092160,0,228972763545600,0,222466829451264,0,222878952062976,0,40293520900096,0,39393599422464,0,44630548676608,0,44850867077120,0,6732361236480,0,6297495797760,0,1726576852992,0,1932735283200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,228086405709824,0,227290000416768,0,235418928611328,0,234452155287552,0,251286186393600,0,250282747576320,0,245664898744320,0,244205926367232,0,56699540996096,0,56376522964992,0,61417982001152,0,61241124978688,0,15639049666560,0,14998831104000,0,5637144576000,0,6473052585984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[215051212619776,0,216664910692352,0,217737291890688,0,217284968783872,0,232240445521920,0,233169116528640,0,227447039066112,0,227208008892416,0,66840495652864,0,67958806151168,0,68560630054912,0,68442954661888,0,26091926323200,0,25528211865600,0,14405320310784,0,14450417467392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,170780012249088,0,172730926448640,0,170042383015936,0,169715292712960,0,177856820674560,0,179739205140480,0,177490811748352,0,177396501282816,0,64861715300352,0,65690203586560,0,64366527381504,0,63684047011840,0,32679332413440,0,33154463170560,0,31144955346944,0,28994250473472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[101741008257024,0,99938518401024,0,102221284130816,0,99379066314752,0,101909200896000,0,100727239802880,0,106830464417792,0,103566197981184,0,44569529942016,0,43773996302336,0,44904285732864,0,43386518110208,0,26317412106240,0,27750857441280,0,36159329665024,0,33416993046528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,64204930760704,0,69060090306560,0,50074661068800,0,47273816328192,0,47154425200640,0,48995202809856,0,47443274825728,0,48229956337664,0,38649666207744,0,42225230151680,0,27345498931200,0,24794716176384,0,30445412548608,0,32553033531392,0,31115964317696,0,30929670111232,0,31748398252032,0,37280316129280,0,9070970929152,0,2473901162496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12615680,0,25231360,0,25403392,0,13762560,0,27197440,0,15073280,0,14745600,0,26214400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,227082240,0,454164480,0,457261056,0,247726080,0,489553920,0,271319040,0,265420800,0,471859200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2458288128,0,4293427200,0,4394754048,0,2724544512,0,4668456960,0,2946170880,0,2971729920,0,4476764160,0,12582912,0,15728640,0,8388608,0,25165824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18743820288,0,27517255680,0,28857729024,0,21132214272,0,30309089280,0,22539141120,0,23482859520,0,28846325760,0,201326592,0,251658240,0,134217728,0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[108598788096,0,135761756160,0,146235359232,0,123487518720,0,152167514112,0,131507159040,0,137936240640,0,145128161280,0,1988100096,0,2390753280,0,1610612736,0,3355443200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,496558669824,0,550942801920,0,607670697984,0,564017233920,0,630116057088,0,607754649600,0,624214671360,0,611498065920,0,13740539904,0,15854469120,0,13153337344,0,18790481920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1858480766976,0,1919464898560,0,2143316377600,0,2091942084608,0,2248569782272,0,2297497387008,0,2282761748480,0,2218181263360,0,74801217536,0,82950750208,0,78282489856,0,85161148416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5843751272448,0,5852178677760,0,6506013130752,0,6486877274112,0,7049485221888,0,7258506264576,0,7024017408000,0,6921765519360,0,329672294400,0,354183806976,0,353126842368,0,337960239104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[15798489513984,0,15725405798400,0,17175652122624,0,17253731794944,0,19442854133760,0,19627729747968,0,18725287624704,0,18654843371520,0,1212967550976,0,1269791981568,0,1293355581440,0,1223193264128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,37222669484032,0,37116393553920,0,39696191422464,0,39984988160000,0,46630028181504,0,46274526576640,0,43703797022720,0,43818638376960,0,3745966456832,0,3837704273920,0,3977743695872,0,3934592696320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[77140568506368,0,76942259453952,0,81104438083584,0,81736889499648,0,96886444916736,0,96032275955712,0,89962295721984,0,90678487154688,0,9938789203968,0,9976934301696,0,10702538407936,0,10991274295296,0,112742891520,0,99052683264,0,45097156608,0,57982058496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,140513917796352,0,139923977404416,0,146982065799168,0,147790772305920,0,174762784456704,0,174307176087552,0,163854299430912,0,165149832904704,0,22755139387392,0,22408807317504,0,25280848592896,0,25957037506560,0,901943132160,0,792421466112,0,360777252864,0,463856467968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[225548570591232,0,224773587075072,0,236350369726464,0,236648554168320,0,275576288182272,0,275748369727488,0,263938953707520,0,264214001221632,0,45627576680448,0,44770026061824,0,51784219361280,0,52121038749696,0,4351875612672,0,4126389829632,0,1803886264320,0,2164663517184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,317134450458624,0,317907683770368,0,332215740727296,0,331621245124608,0,377558247407616,0,378363715780608,0,369256790753280,0,367731079643136,0,78836221870080,0,78938999095296,0,88664365334528,0,88370831163392,0,13484049825792,0,13664438452224,0,5772436045824,0,6493990551552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[392744990539776,0,395744854278144,0,405245781245952,0,403922288050176,0,449439274893312,0,451459634429952,0,444534521856000,0,442955695915008,0,119424140967936,0,121608446410752,0,127851881824256,0,127364705026048,0,33162516234240,0,34146600615936,0,19005230284800,0,18811956756480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,416471157571584,0,418189437042688,0,416421392023552,0,414031775793152,0,454073047318528,0,455561419161600,0,448992021315584,0,447287929077760,0,151692775522304,0,152891255947264,0,151757166477312,0,150113938833408,0,59592671232000,0,60282013483008,0,44272522887168,0,40613210750976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[368485091278848,0,367565736837120,0,361793437605888,0,360747654709248,0,382364636086272,0,382142495195136,0,383611023458304,0,382696352120832,0,156458670882816,0,155596439420928,0,152095965577216,0,150960248717312,0,82717848895488,0,83716428791808,0,86013162553344,0,83571473645568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,235504004038656,0,234969123913728,0,234712543346688,0,236773270093824,0,235433640198144,0,235396843438080,0,246007135862784,0,247732522450944,0,110877852303360,0,110913688436736,0,110404348936192,0,112062541856768,0,72587094786048,0,74854837518336,0,95026151424000,0,98286031601664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[185516214353920,0,178801691623424,0,137378790481920,0,134186824450048,0,129644209831936,0,126722280980480,0,126834641010688,0,126656980582400,0,117186794356736,0,111939647700992,0,78808866619392,0,76107483185152,0,97560182128640,0,91798751936512,0,92423401242624,0,91188598145024,0,105827994173440,0,97650376441856,0,30236569763840,0,24739011624960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,181829632,0,96813056,0,152174592,0,198303744,0,158269440,0,279674880,0,241827840,0,179896320,0,24117248,0,6815744,0,18874368,0,12582912,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2909274112,0,1549008896,0,2434793472,0,3172859904,0,2532311040,0,4474798080,0,3869245440,0,2878341120,0,385875968,0,109051904,0,301989888,0,201326592,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,25210388480,0,15709634560,0,22698393600,0,27753775104,0,25458376704,0,38358220800,0,33973862400,0,27092582400,0,3254779904,0,1405091840,0,2868903936,0,1946157056,0,4026531840,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[149296250880,0,111504261120,0,147341967360,0,166452658176,0,179155501056,0,223779225600,0,204786892800,0,177812275200,0,18555600896,0,12037652480,0,19025362944,0,13153337344,0,18790481920,0,7516192768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,692764934144,0,600380735488,0,731926102016,0,775092600832,0,946342723584,0,1021299523584,0,956209561600,0,894858690560,0,86968893440,0,75335991296,0,98440314880,0,74658611200,0,64827162624,0,48855252992,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2667725717504,0,2534025723904,0,2893860569088,0,2955414994944,0,3883549065216,0,3876727554048,0,3642406993920,0,3587498311680,0,359653179392,0,357463752704,0,411813543936,0,358495551488,0,191662915584,0,195421011968,0,12884901888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8817345560576,0,8724657864704,0,9498375094272,0,9568425541632,0,12914698223616,0,12609632600064,0,11763330318336,0,11882822369280,0,1351153090560,0,1375333253120,0,1496007573504,0,1458913148928,0,516738252800,0,552440168448,0,70866960384,0,12884901888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[25100419072000,0,25038819164160,0,26492575416320,0,26594641051648,0,35755055382528,0,35156333690880,0,32661003304960,0,33140218265600,0,4457169420288,0,4404983889920,0,4812074647552,0,4924649766912,0,1210643906560,0,1225139421184,0,236223201280,0,128849018880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,61829140381696,0,61507201105920,0,64247334567936,0,64380181757952,0,84503852875776,0,84177018224640,0,78879853903872,0,79493311365120,0,12784676896768,0,12349263052800,0,13835679301632,0,14157713768448,0,2512488759296,0,2451755237376,0,690952863744,0,724775731200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[131108483629056,0,130605939163136,0,135897510051840,0,135901268803584,0,172002351513600,0,172537592414208,0,165217919041536,0,165082725089280,0,31273284272128,0,30499628122112,0,34509089144832,0,34826480517120,0,5123359113216,0,4951023550464,0,2126008811520,0,2705829396480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,242294849011712,0,242992540680192,0,251712292651008,0,251226189922304,0,304447094784000,0,305648534028288,0,300130825666560,0,298590604361728,0,67053834731520,0,67098902528000,0,74247183532032,0,74142409818112,0,12008996995072,0,11759620456448,0,7080253587456,0,8057358647296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[388806228312064,0,391853918912512,0,401690777616384,0,400187328430080,0,465001022226432,0,466838342860800,0,465971139575808,0,464076514787328,0,124714341105664,0,126756639997952,0,134403116236800,0,133393496932352,0,28046673313792,0,28542205165568,0,19520626360320,0,19121194401792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,547267605561344,0,550515657867264,0,552886398746624,0,550663828439040,0,617236255211520,0,619843626860544,0,620527452946432,0,619777248460800,0,203787587289088,0,206415664775168,0,207826949505024,0,205959586643968,0,63752212840448,0,66764998180864,0,51636244316160,0,48524540510208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[647675819589632,0,647414803070976,0,633386780065792,0,632354025635840,0,690723895640064,0,692190894882816,0,689276243148800,0,688776518041600,0,273702881067008,0,273782681894912,0,263690691543040,0,262190841987072,0,114922050551808,0,120773406621696,0,103998338105344,0,100639673679872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,634493529489408,0,631928362237952,0,616884651294720,0,619924779499520,0,646916113170432,0,645442408022016,0,652902534217728,0,654998658088960,0,298476587974656,0,296682948395008,0,286162648301568,0,287831226318848,0,175733687189504,0,177152368574464,0,191830419308544,0,194690867527680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[441250957230080,0,440152816353280,0,441539995369472,0,446900146143232,0,438277880414208,0,435905279557632,0,458380351111168,0,464174745387008,0,223393999749120,0,222729496166400,0,223241696182272,0,227364764123136,0,170512886005760,0,164692668448768,0,212188564291584,0,220125663854592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,410969502810112,0,397078044164096,0,305555520880640,0,322403099992064,0,280862503927808,0,275092746240000,0,270574349320192,0,273532671557632,0,268533668773888,0,257226722246656,0,184158150197248,0,197513999024128,0,237071222439936,0,228448639385600,0,218331978137600,0,225145406881792,0,251032248516608,0,233062105350144,0,84524956385280,0,111325552312320,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[822345728,0,1455947776,0,1183973376,0,1113587712,0,2002255872,0,1362100224,0,1462763520,0,1906311168,0,109051904,0,385875968,0,201326592,0,301989888,0,0,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11512840192,0,20383268864,0,16575627264,0,15590227968,0,28031582208,0,19069403136,0,20478689280,0,26688356352,0,1526726656,0,5402263552,0,2818572288,0,4227858432,0,0,0,7516192768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[108932104192,0,158825185280,0,136554348544,0,129632043008,0,219016593408,0,168456880128,0,173158694912,0,211957055488,0,20359151616,0,40818966528,0,26910654464,0,35299262464,0,7516192768,0,48855252992,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,708517560320,0,845972242432,0,776719564800,0,744892661760,0,1170556846080,0,1029873598464,0,1013012496384,0,1155690135552,0,164920033280,0,208909893632,0,176362094592,0,203742511104,0,90194313216,0,195421011968,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3423823200256,0,3579115470848,0,3446474932224,0,3348937310208,0,4901813354496,0,4734009212928,0,4582750027776,0,4890040467456,0,907018240000,0,895416795136,0,894292721664,0,946335645696,0,496068722688,0,582504939520,0,141733920768,0,38654705664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,12649484517376,0,12544992346112,0,12305871142912,0,12121715769344,0,16787092537344,0,16849859248128,0,16492915589120,0,16702259593216,0,3605306277888,0,3354201686016,0,3551132647424,0,3605021065216,0,1653562408960,0,1525787131904,0,472446402560,0,386547056640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[38021692653568,0,37608620556288,0,37045299707904,0,36837137842176,0,48452048781312,0,48892788867072,0,48923176599552,0,48220103245824,0,11632541433856,0,11166730420224,0,11778947809280,0,11768948588544,0,4151085891584,0,3826815860736,0,1520418422784,0,1932735283200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,95180571017216,0,95380926627840,0,94381236289536,0,94110813782016,0,117445591302144,0,118139677310976,0,120296791080960,0,118521820348416,0,31566734557184,0,31474996740096,0,32673963704320,0,32434519277568,0,9397388443648,0,8735963480064,0,5360119185408,0,6184752906240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[206146802286592,0,207837038379008,0,206730132062208,0,205808947167232,0,243552685129728,0,244343450370048,0,250900632305664,0,249772025839616,0,75567927918592,0,76434395627520,0,77667705552896,0,76793444827136,0,21787295350784,0,20273856249856,0,17497696763904,0,16746077487104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,382040432705536,0,383005496442880,0,381227620368384,0,378695275511808,0,428952479858688,0,428812561022976,0,441317005983744,0,441214864195584,0,154413284982784,0,155616026820608,0,154002629066752,0,151932119285760,0,46782931271680,0,46841987072000,0,43550968381440,0,39865886441472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[613688381014016,0,611349342715904,0,600899625025536,0,598997923528704,0,653551776301056,0,651880270135296,0,665652632223744,0,665162405117952,0,273304279580672,0,273396998864896,0,262361097175040,0,259928736399360,0,103654740721664,0,108522549280768,0,102273908736000,0,98492190031872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,807548457320448,0,805604463476736,0,774575832432640,0,779425772732416,0,824310434365440,0,824238202159104,0,826911802523648,0,828821322334208,0,389896158052352,0,388630182887424,0,363912310554624,0,363903183749120,0,193488276684800,0,197974370025472,0,194622148050944,0,194166881517568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[880675331506176,0,878865357996032,0,857829404442624,0,863751305166848,0,875231363727360,0,872927663751168,0,887398905937920,0,891359265292288,0,456381136109568,0,453838070874112,0,437511407009792,0,440605561847808,0,319982579744768,0,312239290580992,0,352698419380224,0,356834472886272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,671815218757632,0,666753754464256,0,682073984335872,0,680084311638016,0,661139487719424,0,652979667468288,0,692879854927872,0,693660802875392,0,364759543185408,0,361802038771712,0,369569050918912,0,372576400441344,0,327532058509312,0,311981055672320,0,389407504859136,0,395360329531392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[743343608037376,0,734152473706496,0,591104027787264,0,628782740013056,0,502028945588224,0,496041408331776,0,476748444598272,0,484726710206464,0,503745918009344,0,491478862266368,0,380380691562496,0,408893704372224,0,474678711812096,0,473190505644032,0,436209763483648,0,451624401108992,0,484334872035328,0,464268784828416,0,240793046482944,0,296868139499520,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11012669440,0,7827881984,0,8280604672,0,9157836800,0,9826205696,0,12242649088,0,12490637312,0,9911664640,0,4378853376,0,2709520384,0,3489660928,0,3611295744,0,3758096384,0,0,0,1073741824,0,2684354560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[132152033280,0,93934583808,0,99367256064,0,109894041600,0,117914468352,0,146911789056,0,149887647744,0,118939975680,0,52546240512,0,32514244608,0,41875931136,0,43335548928,0,45097156608,0,0,0,12884901888,0,32212254720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,907108417536,0,747140284416,0,741034033152,0,806788202496,0,884943618048,0,1028907859968,0,1055788105728,0,898127364096,0,357556027392,0,280498274304,0,311099916288,0,325050171392,0,248034361344,0,45097156608,0,103079215104,0,215822106624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4225509621760,0,4027134771200,0,3766874275840,0,4038433832960,0,4525905674240,0,4902313000960,0,5062000640000,0,4620141199360,0,1648864788480,0,1612793774080,0,1575548354560,0,1661531586560,0,826781204480,0,450971566080,0,558345748480,0,977105059840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16036699570176,0,16441147392000,0,15293572841472,0,15898587463680,0,17884133720064,0,18399709102080,0,19111486685184,0,18445078364160,0,6504207876096,0,6966697000960,0,6512294494208,0,6720344555520,0,2393370525696,0,2304182845440,0,2622077534208,0,3438658191360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[50140123496448,0,51410431377408,0,49432237178880,0,49607639040000,0,55204280008704,0,55398635667456,0,57784104124416,0,57610673848320,0,21709046415360,0,22749032480768,0,21655359324160,0,21513054978048,0,7241314861056,0,7610145177600,0,9844065042432,0,9728100925440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,133546616291328,0,133965946028032,0,132158277812224,0,130661719605248,0,141250061664256,0,140681876078592,0,146405347819520,0,147648516456448,0,62215822508032,0,62756686397440,0,60031663865856,0,58851504160768,0,22079889997824,0,22469389844480,0,29356101468160,0,26321707073536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[290237183950848,0,288543146508288,0,284077749436416,0,283480719360000,0,295769525452800,0,294519891296256,0,304100168171520,0,306081410580480,0,143179445698560,0,143543377068032,0,133411146563584,0,133072951443456,0,54912230621184,0,58579595821056,0,66769561583616,0,64720862183424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,538085370101760,0,535705520701440,0,520296046264320,0,524721182638080,0,532583625523200,0,530468115578880,0,539755775262720,0,540581851299840,0,281338057850880,0,281966825963520,0,257778400624640,0,260001528545280,0,138673756569600,0,143777385676800,0,151381491056640,0,154683247165440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[798580723941376,0,795649135083520,0,767816805384192,0,772833810186240,0,775725204373504,0,771870121000960,0,773430983000064,0,773273325404160,0,438988540215296,0,434902516367360,0,403230454448128,0,402770540625920,0,281453501874176,0,268910586757120,0,290825120514048,0,289137198366720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,985852834480128,0,983347710394368,0,976982793388032,0,974752480690176,0,955168522764288,0,951502790197248,0,966933073625088,0,966498211332096,0,563734858694656,0,558868039991296,0,547652001333248,0,547539250053120,0,489247777751040,0,471348233109504,0,527333937119232,0,525910155460608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[825431464869888,0,825594045530112,0,853097997139968,0,847013245747200,0,805728927350784,0,804865846542336,0,842431708790784,0,841484410552320,0,481534687576064,0,484174112751616,0,498883637542912,0,505551993700352,0,509794364424192,0,514547282608128,0,577952274186240,0,589922348040192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1140817552474112,0,1117630115610624,0,1005192368750592,0,995968990019584,0,762097219665920,0,744762685521920,0,709184628719616,0,705129009905664,0,806926560526336,0,777365097545728,0,695881456156672,0,683638169534464,0,812723239649280,0,801245946183680,0,751917777027072,0,739458076901376,0,806216901066752,0,761514881449984,0,588788476674048,0,574494825512960,0,61572651155456,0,21990232555520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[53696528384,0,62245568512,0,64187662336,0,51803848704,0,61813555200,0,53414461440,0,52879687680,0,62461575168,0,26407337984,0,30937186304,0,32061259776,0,24964497408,0,0,0,15032385536,0,32212254720,0,12884901888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,536965283840,0,622455685120,0,641876623360,0,518038487040,0,618135552000,0,534144614400,0,528796876800,0,624615751680,0,264073379840,0,309371863040,0,320612597760,0,249644974080,0,0,0,150323855360,0,322122547200,0,128849018880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3702824894464,0,3979233198080,0,4112007168000,0,3615621382144,0,3920841670656,0,3596086149120,0,3588803788800,0,3990532128768,0,1910153150464,0,2092957696000,0,2068211302400,0,1789894066176,0,333933707264,0,1016699289600,0,1868310773760,0,1088774209536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16735432343552,0,16894929141760,0,17491018383360,0,16492047368192,0,16531480117248,0,15949218447360,0,16019305267200,0,16933478989824,0,8943464087552,0,9318736855040,0,8850988072960,0,8327673151488,0,2671469658112,0,4525821788160,0,7215545057280,0,5617817223168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[59119637626880,0,58443090100224,0,59380166033408,0,58997980790784,0,55892506574848,0,55582056775680,0,55711140675584,0,56984502009856,0,33264588816384,0,33666101149696,0,30569798828032,0,30563658366976,0,14270565711872,0,17214765793280,0,22948010262528,0,21998822490112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,156505840025600,0,155958554656768,0,154540847923200,0,157911407919104,0,145453026902016,0,146097800478720,0,145531720433664,0,146812484714496,0,92124766797824,0,92324080123904,0,81050126516224,0,83570668339200,0,48222819057664,0,50028852805632,0,58317065945088,0,62002147885056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[351108606197760,0,351723641110528,0,345774228766720,0,351455464128512,0,325857281310720,0,326375917486080,0,322737243422720,0,323779205005312,0,214681591480320,0,213413770821632,0,190088373862400,0,195389940563968,0,146444963020800,0,141874849382400,0,151912993259520,0,161024766377984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,604725338701824,0,602868549681152,0,597163397611520,0,594621761585152,0,563208557428736,0,560866567127040,0,552078535557120,0,552507713519616,0,377704524283904,0,372511371952128,0,344199350190080,0,347917315473408,0,314161825316864,0,299214265384960,0,312330021765120,0,319124660027392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[870241608400896,0,872043583111168,0,883283051806720,0,876862430511104,0,829536419708928,0,832676718182400,0,833010591072256,0,834022519341056,0,548200867954688,0,548584294449152,0,546629128028160,0,549053452517376,0,587954716147712,0,590453313372160,0,609335600218112,0,614017114570752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,811109101600768,0,821831565049856,0,847073498103808,0,849448609513472,0,791667485442048,0,804111746334720,0,819687709474816,0,821876284719104,0,511542617440256,0,522703291285504,0,551205734449152,0,555471610052608,0,647684289462272,0,679157809807360,0,697296530440192,0,705096191049728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1451216000253952,0,1450699766890496,0,1401036439945216,0,1345381010243584,0,961786205437952,0,962663575191552,0,875131847049216,0,857880446107648,0,1068396435210240,0,1069570571894784,0,1032587967463424,0,982781630873600,0,1143500145950720,0,1138495837962240,0,1064368057876480,0,1025994672570368,0,1104459430100992,0,1109475951902720,0,1032441418481664,0,953276581281792,0,123145302310912,0,131941395333120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,362950426624,0,334697332736,0,325985501184,0,387285385216,0,296720793600,0,309396504576,0,327715651584,0,275081330688,0,269744078848,0,236105760768,0,284877127680,0,220301623296,0,242531434496,0,153209536512,0,194078834688,0,235149459456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2903603412992,0,2677578661888,0,2607884009472,0,3098283081728,0,2373766348800,0,2475172036608,0,2621725212672,0,2200650645504,0,2157952630784,0,1888846086144,0,2279017021440,0,1762412986368,0,1940251475968,0,1225676292096,0,1552630677504,0,1881195675648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16135005143040,0,15317978841088,0,15374859894784,0,16578543878144,0,13562122600448,0,13679078670336,0,14108757852160,0,12787568869376,0,12049530748928,0,10818687074304,0,11627684429824,0,10298593378304,0,10738491981824,0,7698997313536,0,8810051665920,0,9768903114752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[56159583076352,0,54421771780096,0,55738783236096,0,56095300124672,0,48140006719488,0,47422063509504,0,47948394135552,0,45916304179200,0,42085847662592,0,38468277239808,0,37859868278784,0,37117778460672,0,37267431227392,0,29034515791872,0,31123480510464,0,32276679229440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,163928895127552,0,162892298584064,0,165589023719424,0,163004033007616,0,145617793843200,0,144411963949056,0,142152969486336,0,141556891779072,0,121467245166592,0,115868386197504,0,111230526160896,0,113623796023296,0,118167166779392,0,109339264155648,0,105880070651904,0,108210627280896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[335518957043712,0,338738850824192,0,339444708147200,0,335882082058240,0,305848102420480,0,307703977082880,0,297894787678208,0,301197684637696,0,245578445357056,0,242276823465984,0,235064633851904,0,239941703434240,0,260437153153024,0,266672908795904,0,245012851851264,0,252780300206080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,592425944875008,0,597430918709248,0,606501562482688,0,605902542995456,0,567823533342720,0,572559584133120,0,568773182488576,0,568574741577728,0,421847124410368,0,426003511902208,0,451651110436864,0,446929532092416,0,555753735716864,0,572663290396672,0,556362547331072,0,550984174534656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[632601094127616,0,633948021456896,0,654933034532864,0,656580036001792,0,627004038709248,0,629768215068672,0,641654105047040,0,633723984805888,0,441748123811840,0,449887757926400,0,509823087017984,0,494157328023552,0,669316965990400,0,676332258197504,0,689133945094144,0,662412806062080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1534380256788480,0,1619448780029952,0,1561072336109568,0,1560369211506688,0,1018341354373120,0,1076036409753600,0,905707811504128,0,883325164060672,0,1195433380544512,0,1285253410848768,0,1227329518960640,0,1222915483762688,0,1307466830708736,0,1356786275713024,0,1220845259194368,0,1216985425772544,0,1284298300719104,0,1423901917708288,0,1347863816699904,0,1344152964956160,0,233096465088512,0,329853488332800,0,52776558133248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1449939435520,0,1595886534656,0,1585047404544,0,1446296682496,0,1219732963328,0,1268147814400,0,1106608390144,0,1381553405952,0,1217220575232,0,1448209285120,0,967575601152,0,1703491403776,0,1225676292096,0,1699733307392,0,1022202216448,0,1209033293824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8699636613120,0,9575319207936,0,9510284427264,0,8677780094976,0,7318397779968,0,7608886886400,0,6639650340864,0,8289320435712,0,7303323451392,0,8689255710720,0,5805453606912,0,10220948422656,0,7354057752576,0,10198399844352,0,6133213298688,0,7254199762944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[45132596379648,0,47244644450304,0,46650388119552,0,45229220560896,0,41015046045696,0,40937069740032,0,39859796312064,0,41758960386048,0,39646708891648,0,40165191974912,0,39402969497600,0,44292655546368,0,47137802944512,0,52869973671936,0,44014824849408,0,42455751720960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,122532808097792,0,125143116414976,0,123199656296448,0,123065014943744,0,115270865649664,0,113022366384128,0,115174849642496,0,111773705306112,0,109898012557312,0,102732396494848,0,118908853944320,0,109030966034432,0,139524160094208,0,143490562392064,0,135171210739712,0,121461675130880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[294851230826496,0,292309363064832,0,296052298088448,0,295949045858304,0,292919156146176,0,289294912585728,0,296809201139712,0,288946592415744,0,243703289479168,0,243412171227136,0,289475829694464,0,272198921093120,0,377976986271744,0,374032595681280,0,376509718069248,0,355990511812608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,367835876425728,0,359866677854208,0,371066042056704,0,368908808749056,0,374812308406272,0,372835457433600,0,380974437236736,0,376450628714496,0,287086083047424,0,304530898026496,0,356615161118720,0,353591772577792,0,496516473028608,0,488279799496704,0,499032250122240,0,488402206064640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1424102197821440,0,1430870716055552,0,1447785567092736,0,1417032606154752,0,954426906902528,0,955528998027264,0,826757330501632,0,730143735676928,0,1216819130007552,0,1212253177118720,0,1224338007130112,0,1182179816112128,0,1248198563725312,0,1249523024265216,0,1164627626950656,0,1134498431369216,0,1396654645182464,0,1403389153902592,0,1455203639361536,0,1396379767275520,0,439804651110400,0,439804651110400,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6003085017088,0,5610433150976,0,5632925106176,0,5906854576128,0,6086480363520,0,6446246789120,0,6520532107264,0,6025776201728,0,6883490398208,0,8412901408768,0,8660801552384,0,6708671807488,0,9939628064768,0,9814537142272,0,9960029159424,0,9703941734400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24012340068352,0,22441732603904,0,22531700424704,0,23627418304512,0,24345921454080,0,25784987156480,0,26082128429056,0,24103104806912,0,27533961592832,0,33651605635072,0,34643206209536,0,26834687229952,0,39758512259072,0,39258148569088,0,39840116637696,0,38815766937600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,93150374789120,0,91953609834496,0,91348801683456,0,93643672125440,0,100974781792256,0,105483180441600,0,102566922813440,0,105774466465792,0,100010460971008,0,114368268206080,0,116751975055360,0,120580804182016,0,157200098000896,0,161111739465728,0,159366909001728,0,171816945451008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[138276069441536,0,139023754461184,0,137634202517504,0,140032507641856,0,153257720676352,0,159396386570240,0,152969588768768,0,163342723317760,0,144952998756352,0,161433325142016,0,164217537691648,0,187492233904128,0,234883171483648,0,243707181793280,0,239053584728064,0,266002357026816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1090601906864128,0,1009304079433728,0,1072902331957248,0,1025423657402368,0,742253286916096,0,682947543826432,0,627500342312960,0,582968716296192,0,1031358818287616,0,929137254465536,0,967579627683840,0,919019586584576,0,945669120458752,0,885744126132224,0,882600746942464,0,847001373638656,0,1244509723688960,0,1116519698268160,0,1222931807993856,0,1151463552188416,0,536561674354688,0,452998790643712,0,316659348799488,0,246290604621824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12669591486464,0,13102552711168,0,13249057652736,0,12681998237696,0,17789402218496,0,15760348938240,0,16797768089600,0,16736950681600,0,24966108020736,0,17004849266688,0,20324590551040,0,21874268438528,0,29452738232320,0,26435523706880,0,32012538740736,0,30717606100992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,25339182972928,0,26205105422336,0,26498115305472,0,25363996475392,0,35578804436992,0,31520697876480,0,33595536179200,0,33473901363200,0,49932216041472,0,34009698533376,0,40649181102080,0,43748536877056,0,58905476464640,0,52871047413760,0,64025077481472,0,61435212201984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[540982814703616,0,583852342902784,0,515970550464512,0,609486171537408,0,372157691461632,0,400268084641792,0,309817214238720,0,456768530415616,0,546097038622720,0,587075590029312,0,483697874698240,0,585268214104064,0,459198575935488,0,486024941666304,0,428850337021952,0,508717401374720,0,676474528989184,0,742926262992896,0,634967965040640,0,785601058045952,0,334251534843904,0,378231999954944,0,211106232532992,0,492581209243648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,375504116908032,0,184119220764672,0,223244514754560,0,195574466871296,0,270593425408000,0,127509467234304,0,222789583765504,0,176421502713856,0,229650559139840,0,196067538763776,0,228937326133248,0,195473893752832,0,216610233122816,0,145559662886912,0,189498252066816,0,163627516559360,0,617032181612544,0,255258496335872,0,317896299380736,0,272953761595392,0,433207581343744,0,145135534866432,0,334251534843904,0,246290604621824,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7168,0,0,0,0,0,0,0,2048,0,0,0,4096,0,8192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,172032,0,0,0,0,0,0,0,49152,0,0,0,98304,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1978368,0,172032,0,0,0,0,0,565248,0,49152,0,1327104,0,2359296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14508032,0,3784704,0,0,0,0,0,4145152,0,1081344,0,12615680,0,18743296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[78059520,0,39739392,0,344064,0,0,0,22499328,0,11747328,0,90316800,0,111919104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,342515712,0,264929280,0,6881280,0,0,0,101793792,0,83558400,0,504397824,0,542834688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1324331008,0,1271029760,0,65372160,0,6881280,0,423600128,0,441794560,0,2265399296,0,2245722112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4638154752,0,4757372928,0,392232960,0,123863040,0,1690877952,0,1878294528,0,8423571456,0,8125415424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14506312704,0,14766022656,0,1730494464,0,1055981568,0,6345013248,0,6796394496,0,26645360640,0,25916104704,0,1572864,0,0,0,1048576,0,2097152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,39767392256,0,39633420288,0,6350438400,0,5665456128,0,21540339712,0,21761359872,0,73419653120,0,72865939456,0,25165824,0,0,0,16777216,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[95327182848,0,93944168448,0,21006778368,0,21789671424,0,64644661248,0,62943363072,0,179433406464,0,180614332416,0,188743680,0,25165824,0,159383552,0,268435456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,201553723392,0,198276513792,0,62938939392,0,65696956416,0,170439770112,0,165152882688,0,393005039616,0,396335775744,0,880803840,0,352321536,0,1056964608,0,1409286144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[379412402176,0,375527817216,0,165031346176,0,166169149440,0,396301787136,0,390524862464,0,774271254528,0,776172634112,0,3072327680,0,2357198848,0,5163188224,0,5578424320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,642178400256,0,643989700608,0,371874201600,0,366348337152,0,819321274368,0,822885875712,0,1373629906944,0,1368038178816,0,9386852352,0,9965666304,0,19209912320,0,18085838848,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[993111564288,0,1005239451648,0,724977647616,0,711247921152,0,1515719639040,0,1531157053440,0,2199137058816,0,2182757351424,0,27242004480,0,30727471104,0,56212062208,0,50566529024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1426474483712,0,1435485700096,0,1236053917696,0,1218410446848,0,2503614758912,0,2511210348544,0,3184102932480,0,3163976892416,0,72183971840,0,76218892288,0,132858773504,0,124017180672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1911591625728,0,1898618241024,0,1852215951360,0,1852341878784,0,3658855938048,0,3642419675136,0,4172840497152,0,4175303467008,0,165575393280,0,162646720512,0,262804602880,0,263230324736,0,1006632960,0,0,0,402653184,0,805306368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2380419637248,0,2346210164736,0,2459467776000,0,2496220102656,0,4697243762688,0,4667215183872,0,4957597040640,0,4996308860928,0,323003351040,0,304607133696,0,452229857280,0,469996929024,0,8053063680,0,0,0,3221225472,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2742697750528,0,2694544695296,0,2929751359488,0,2955918180352,0,5283388334080,0,5244567928832,0,5344415399936,0,5365790932992,0,534199140352,0,503123542016,0,687773581312,0,701086302208,0,28185722880,0,8053063680,0,17716740096,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2865327955968,0,2851183706112,0,3104175292416,0,3076422893568,0,5157018157056,0,5143233724416,0,5158431522816,0,5127828013056,0,736276512768,0,729657901056,0,899342663680,0,888588468224,0,56371445760,0,48318382080,0,61203283968,0,64424509440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2657766119424,0,2727643963392,0,2864618422272,0,2827678384128,0,4318340075520,0,4379915599872,0,4355524534272,0,4322185297920,0,856042766336,0,897203568640,0,991126618112,0,968624177152,0,101065949184,0,133680857088,0,157034741760,0,124017180672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2178368331776,0,2210978234368,0,2276818223104,0,2218366337024,0,3099827650560,0,3134678827008,0,3161418792960,0,3098749108224,0,851384991744,0,869227560960,0,915817889792,0,875535794176,0,178778013696,0,212600881152,0,280246616064,0,186831077376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1508092047360,0,1462183059456,0,1503048597504,0,1467833450496,0,1873787363328,0,1835096358912,0,1898754097152,0,1857389002752,0,684917260288,0,660661600256,0,682455203840,0,663538892800,0,263335182336,0,256087425024,0,326954385408,0,289910292480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,743067623424,0,751369371648,0,710957137920,0,781780647936,0,839626899456,0,842328342528,0,822594207744,0,900349820928,0,374459072512,0,377571246080,0,354016034816,0,396881821696,0,233538846720,0,215822106624,0,222264557568,0,309237645312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[437329869824,0,240586792960,0,312433065984,0,343910449152,0,328034076672,0,254538268672,0,294634721280,0,289110269952,0,281984630784,0,132330291200,0,184684642304,0,212384874496,0,245282897920,0,130459631616,0,187233730560,0,190857609216,0,240518168576,0,0,0,68719476736,0,137438953472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,172032,0,0,0,0,0,0,0,49152,0,196608,0,98304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,3784704,0,0,0,0,0,0,0,1081344,0,4325376,0,2162688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3784704,0,39739392,0,688128,0,0,0,1474560,0,12140544,0,48168960,0,27033600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[75694080,0,264929280,0,13762560,0,0,0,29491200,0,91422720,0,357826560,0,237895680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,719093760,0,1296261120,0,130744320,0,20643840,0,303759360,0,531578880,0,2004418560,0,1580236800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4314562560,0,5211537408,0,784465920,0,371589120,0,2105671680,0,2597879808,0,9093906432,0,8227454976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18600935424,0,18626420736,0,3587997696,0,3171090432,0,11007590400,0,11220074496,0,34981085184,0,34598387712,0,6291456,0,0,0,4194304,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[62902763520,0,60222210048,0,14733017088,0,17046700032,0,46171422720,0,43554963456,0,117225553920,0,120567889920,0,100663296,0,0,0,67108864,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,178380472320,0,172470190080,0,57405603840,0,66457436160,0,161670758400,0,151506616320,0,346519633920,0,356577116160,0,754974720,0,125829120,0,671088640,0,1090519040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[441255198720,0,432911646720,0,199116718080,0,208805560320,0,484906106880,0,467737313280,0,905493872640,0,915546439680,0,3523215360,0,1761607680,0,4697620480,0,5872025600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,966375211008,0,964369563648,0,581084971008,0,569984679936,0,1269952217088,0,1269655437312,0,2091094769664,0,2080853262336,0,12708741120,0,11853103104,0,24108859392,0,24310185984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1897685188608,0,1932766150656,0,1426994233344,0,1384249294848,0,2947777560576,0,3005609017344,0,4282966867968,0,4235212357632,0,42580574208,0,50633637888,0,93885300736,0,84087406592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3419799748608,0,3494732808192,0,3029535424512,0,2963819593728,0,6103770464256,0,6192227057664,0,7838994923520,0,7755091476480,0,139066343424,0,160281133056,0,287829917696,0,254493589504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5733000806400,0,5739945492480,0,5645516144640,0,5581838745600,0,11198512496640,0,11178292346880,0,12885086699520,0,12816039936000,0,405169766400,0,418004336640,0,715380490240,0,677296209920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8873597829120,0,8729260277760,0,9255484981248,0,9335888019456,0,18004581089280,0,17838910832640,0,19054260781056,0,19164531720192,0,999775272960,0,958188748800,0,1504572342272,0,1547765284864,0,8053063680,0,0,0,3221225472,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12587200413696,0,12348313436160,0,13496612290560,0,13808503357440,0,25291148230656,0,25101650362368,0,25448212856832,0,25767411449856,0,2083226910720,0,1938573754368,0,2792735375360,0,2942052597760,0,64424509440,0,0,0,25769803776,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16352811024384,0,16039166681088,0,17759625019392,0,17866493263872,0,31110141837312,0,30865858215936,0,30748148957184,0,30805037383680,0,3677280534528,0,3461986910208,0,4607157731328,0,4664787468288,0,225485783040,0,72477573120,0,148176371712,0,209379655680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[18992522330112,0,19002611122176,0,20700411199488,0,20358262947840,0,33141507489792,0,33127016595456,0,32971853266944,0,32616993325056,0,5392029450240,0,5422379433984,0,6480434561024,0,6338331541504,0,450971566080,0,434865438720,0,528280977408,0,534723428352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,19414341304320,0,20148480368640,0,20885745991680,0,20585726607360,0,30290855362560,0,30941071687680,0,30659166535680,0,30402282946560,0,6719736381440,0,7147890933760,0,7662909521920,0,7464770600960,0,869730877440,0,1216012615680,0,1417339207680,0,1079110533120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17557335244800,0,17759983534080,0,18177354498048,0,17637489770496,0,23911510179840,0,24154296483840,0,24483848257536,0,23892495040512,0,7227456880640,0,7332482252800,0,7633834606592,0,7255877484544,0,1675037245440,0,1964947537920,0,2628519985152,0,1713691951104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,13321460023296,0,12767546302464,0,13118307237888,0,12818618449920,0,15961919520768,0,15484041707520,0,16144166879232,0,15783155367936,0,6257012375552,0,5963436261376,0,6133280407552,0,5985624129536,0,2628519985152,0,2498060353536,0,3176128315392,0,2908766601216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7037185622016,0,7178564714496,0,6672958488576,0,7522644000768,0,7781921980416,0,7851679580160,0,7561079291904,0,8496633937920,0,3621362073600,0,3681407729664,0,3388729196544,0,3900602056704,0,2422361554944,0,2225866801152,0,2229088026624,0,3266322628608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4876424626176,0,2511356829696,0,3393718222848,0,3736035065856,0,3516595470336,0,2633295052800,0,3124319551488,0,3019148328960,0,3196586033152,0,1399177871360,0,2039207690240,0,2350177583104,0,2826625351680,0,1457604526080,0,2135672487936,0,2135672487936,0,2886218022912,0,0,0,824633720832,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1892352,0,0,0,344064,0,688128,0,1523712,0,1572864,0,1376256,0,2752512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,37847040,0,0,0,6881280,0,13762560,0,30474240,0,31457280,0,27525120,0,55050240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[359546880,0,37847040,0,79134720,0,151388160,0,336691200,0,337182720,0,316538880,0,562298880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2157281280,0,681246720,0,639959040,0,1156055040,0,2586378240,0,2483159040,0,2559836160,0,3845652480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9564512256,0,5827559424,0,4166270976,0,6654099456,0,15123824640,0,14170521600,0,15658844160,0,19941949440,0,9437184,0,6291456,0,14680064,0,25165824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,35676094464,0,31474581504,0,22862364672,0,30099898368,0,70479249408,0,66617081856,0,75349622784,0,84198555648,0,150994944,0,100663296,0,234881024,0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[121466978304,0,123542568960,0,104148369408,0,112991404032,0,271749611520,0,265432596480,0,294636748800,0,302792048640,0,1233125376,0,1006632960,0,2298478592,0,3321888768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,376772100096,0,391104430080,0,385533345792,0,373306687488,0,893996236800,0,904247377920,0,961727692800,0,950607544320,0,6694109184,0,7046430720,0,15737028608,0,18320719872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1036279726080,0,1076278198272,0,1172977385472,0,1116751331328,0,2568519843840,0,2645616230400,0,2684876881920,0,2634338795520,0,29884416000,0,36666605568,0,79532392448,0,78718697472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2542024851456,0,2643998539776,0,3041216299008,0,2976526368768,0,6522543144960,0,6683586723840,0,6540888637440,0,6458698629120,0,120443633664,0,146867748864,0,307056607232,0,285078454272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5700046651392,0,5805352747008,0,6952275738624,0,6933128675328,0,14652850372608,0,14724050583552,0,14102980460544,0,14036032290816,0,437507850240,0,483183820800,0,947694600192,0,897346174976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11673912803328,0,11523381657600,0,14107819769856,0,14176059654144,0,28902164398080,0,28616707276800,0,27042573189120,0,27141891686400,0,1359910797312,0,1366000926720,0,2427898036224,0,2435984654336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[21503897812992,0,21054431232000,0,25343688081408,0,25797646811136,0,49825578516480,0,49371117649920,0,46218346364928,0,46800359915520,0,3566330707968,0,3414687744000,0,5375306760192,0,5628068102144,0,28185722880,0,8053063680,0,17716740096,0,32212254720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,35544431984640,0,35075655204864,0,40694995746816,0,41548789579776,0,75324500213760,0,75078885703680,0,70641578409984,0,71446246195200,0,7878161203200,0,7484416720896,0,10522569211904,0,10939147485184,0,225485783040,0,64424509440,0,141733920768,0,257698037760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[52877161070592,0,52411208957952,0,58938680279040,0,58818199289856,0,100215192944640,0,99882160619520,0,96332485754880,0,95960492408832,0,14732752846848,0,14344318353408,0,18157225902080,0,18148149428224,0,853624750080,0,515396075520,0,805306368000,0,1069446856704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,69099247239168,0,69840606068736,0,75137546452992,0,73761876344832,0,115838189568000,0,116342788718592,0,114683217444864,0,113330658213888,0,23037550264320,0,23620642406400,0,26726742622208,0,26147156918272,0,1964947537920,0,2190433320960,0,2847563317248,0,2808908611584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[78786379997184,0,81569023131648,0,82981550309376,0,82139005353984,0,115712916602880,0,118227000360960,0,117452937166848,0,116871135363072,0,30811730477056,0,32413908467712,0,33500686188544,0,32825227083776,0,4445291151360,0,5878736486400,0,7482906771456,0,6094558593024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,78176374849536,0,78317904986112,0,78917918588928,0,77225566273536,0,100186929561600,0,100656674242560,0,102780272640000,0,100856863653888,0,34946085289984,0,34983817248768,0,35457001848832,0,34233305268224,0,8890582302720,0,10114647982080,0,13593571491840,0,10462540333056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[64094219157504,0,61690092552192,0,62333808771072,0,61768636170240,0,73408691404800,0,71318827499520,0,74291184795648,0,73466403618816,0,31702034415616,0,30451452346368,0,30584747327488,0,30447459368960,0,14656575897600,0,14076755312640,0,17388175097856,0,17252883628032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,36589565214720,0,37302557147136,0,35003965440000,0,38828716326912,0,39353764085760,0,39641078169600,0,38507679842304,0,42766293270528,0,19502758625280,0,19779733684224,0,18482284462080,0,20760596840448,0,14366665605120,0,13078175416320,0,13670880903168,0,18322330484736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[27306874920960,0,16685451804672,0,20450107539456,0,22902375677952,0,19718011109376,0,15804053127168,0,17883132002304,0,17440503889920,0,18018965913600,0,9955857924096,0,12649834217472,0,14812528508928,0,16680310800384,0,10715406532608,0,13360032645120,0,13638668648448,0,15874199126016,0,2886218022912,0,6184752906240,0,11544872091648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,12615680,0,13762560,0,6881280,0,31457280,0,23265280,0,26214400,0,13107200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,227082240,0,247726080,0,123863040,0,566231040,0,418775040,0,471859200,0,235929600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,264044544,0,2004123648,0,2384855040,0,1350893568,0,5349703680,0,4361748480,0,4431544320,0,2603089920,0,6291456,0,12582912,0,20971520,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4224712704,0,11477188608,0,15697182720,0,10384048128,0,34256977920,0,31819038720,0,28122808320,0,20258488320,0,100663296,0,201326592,0,335544320,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,33459535872,0,50770083840,0,79006531584,0,60982296576,0,170105241600,0,174009876480,0,138003087360,0,117838970880,0,1056964608,0,1761607680,0,3456106496,0,4596957184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[172703612928,0,195621027840,0,321735622656,0,284092268544,0,702220861440,0,740370677760,0,562393251840,0,531124715520,0,7751073792,0,10569646080,0,24897388544,0,26776436736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,674611593216,0,690795184128,0,1108457553920,0,1078178611200,0,2475103354880,0,2556799221760,0,1968276766720,0,1939278397440,0,44736446464,0,52378468352,0,131449487360,0,125325803520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2190342094848,0,2190173798400,0,3327003721728,0,3389040623616,0,7446472949760,0,7449036718080,0,5949641195520,0,5951717376000,0,207064399872,0,225485783040,0,527005908992,0,502376955904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6221411647488,0,6135126884352,0,8817039114240,0,9033519857664,0,19127803576320,0,18830019133440,0,15595135303680,0,15744856227840,0,814315732992,0,849648549888,0,1713457070080,0,1725134012416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[15538741837824,0,15216174039040,0,20541211148288,0,20903363346432,0,42216351334400,0,41696589250560,0,35658840145920,0,36192240271360,0,2738813403136,0,2723781017600,0,4746140188672,0,4947064127488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,34105676660736,0,33675207966720,0,42132061814784,0,42722009677824,0,81023426887680,0,80858050068480,0,71661761593344,0,72497765548032,0,7835467382784,0,7561952624640,0,11516946415616,0,11928365694976,0,56371445760,0,48318382080,0,61203283968,0,103079215104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[65807966011392,0,65800952610816,0,76548403101696,0,77043317342208,0,136217163202560,0,136657108992000,0,126429589143552,0,126544055894016,0,18655224004608,0,18227505659904,0,24303542206464,0,24579829399552,0,450971566080,0,386547056640,0,489626271744,0,824633720832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,112005493555200,0,112871645773824,0,123750704480256,0,122825128280064,0,200968498053120,0,201624339087360,0,194695479164928,0,193098449682432,0,37488773038080,0,37913672810496,0,44493747257344,0,44220815507456,0,2029372047360,0,2029372047360,0,2796023709696,0,3517578215424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[165435140997120,0,168153418825728,0,174867864354816,0,172747270914048,0,257571988439040,0,259540356956160,0,258002355486720,0,256279490592768,0,63709296721920,0,65772088983552,0,69906028560384,0,68976705011712,0,5862630359040,0,6764573491200,0,9921374453760,0,9560597200896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,211863885053952,0,215575127261184,0,214982223986688,0,213909795766272,0,287047703592960,0,290705143234560,0,293588066893824,0,293458711412736,0,92573498605568,0,94613029257216,0,94866885312512,0,93569519976448,0,15413563883520,0,18167711662080,0,25621627404288,0,22664542420992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[229187930554368,0,227919175090176,0,224731766718464,0,223633241800704,0,274702385807360,0,274742058680320,0,282440048312320,0,280766390992896,0,110289425006592,0,109523410878464,0,107505648664576,0,106553709428736,0,30988189040640,0,34789235097600,0,45483703664640,0,42314017800192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,202930619154432,0,198838953738240,0,196332967034880,0,198081876393984,0,222430856478720,0,218849355694080,0,225941677670400,0,227020972228608,0,105323050303488,0,103361827307520,0,101028871536640,0,102760548663296,0,54342073712640,0,53536767344640,0,63715839836160,0,67091684130816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[127331050979328,0,128105982787584,0,124508312961024,0,131478530949120,0,133499883356160,0,132772191928320,0,132821047836672,0,140944566386688,0,70220735578112,0,70145305214976,0,68371114622976,0,72361810329600,0,57531086929920,0,51410758533120,0,57698590654464,0,66254165508096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,97795204513792,0,78518994108416,0,83175648133120,0,96187376795648,0,72489308651520,0,65911738531840,0,68162089648128,0,68719426928640,0,64560276963328,0,49949760815104,0,53042195988480,0,63901261627392,0,63815160954880,0,54358179840000,0,55543590813696,0,59592671232000,0,52913997086720,0,28862180229120,0,31610959298560,0,54975581388800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[140722176,0,62128128,0,113836032,0,158466048,0,252149760,0,330301440,0,215285760,0,257556480,0,33030144,0,23068672,0,34603008,0,23068672,0,50331648,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2251554816,0,994050048,0,1821376512,0,2535456768,0,4034396160,0,5284823040,0,3444572160,0,4120903680,0,528482304,0,369098752,0,553648128,0,369098752,0,805306368,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[19063504896,0,10298327040,0,17001086976,0,22001221632,0,37807718400,0,44803031040,0,31968460800,0,36175872000,0,4534042624,0,3397386240,0,5058330624,0,3657433088,0,6576668672,0,4831838208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,109280231424,0,74593075200,0,110518861824,0,130535129088,0,246900326400,0,257304821760,0,206438400000,0,217998950400,0,26482835456,0,21726494720,0,32061259776,0,25367150592,0,35701915648,0,30064771072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[492459982848,0,407592763392,0,550444990464,0,601298042880,0,1205291581440,0,1153436221440,0,1012503674880,0,1023391825920,0,123524349952,0,110779957248,0,158708269056,0,139376721920,0,146095996928,0,138110042112,0,1610612736,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1866079666176,0,1735941685248,0,2184321171456,0,2273562329088,0,4561722408960,0,4308735098880,0,3922895831040,0,3944774369280,0,489919873024,0,468285652992,0,640369557504,0,622132723712,0,482915385344,0,484794433536,0,19327352832,0,12884901888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6172967043072,0,6047739936768,0,7194583498752,0,7300234346496,0,14049155481600,0,13682446172160,0,12564029767680,0,12757783019520,0,1740581634048,0,1706486136832,0,2220808470528,0,2284452839424,0,1327547547648,0,1345398505472,0,119185342464,0,90194313216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17807086190592,0,17689741885440,0,20107553144832,0,20078703673344,0,36610729574400,0,36650829742080,0,34252023398400,0,34637611008000,0,5510317211648,0,5364430929920,0,6731404935168,0,6891342135296,0,3041105281024,0,3048353038336,0,483183820800,0,429496729600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[44802249818112,0,44697966084096,0,48621015662592,0,48069961580544,0,82673854119936,0,83288419467264,0,80549091606528,0,80095640027136,0,15373572243456,0,14951431274496,0,17831871643648,0,17715687325696,0,5916485222400,0,5909271019520,0,1656515198976,0,1686311534592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,97363135561728,0,98090700767232,0,101851767767040,0,100714061758464,0,161524147027968,0,162409671032832,0,162115259203584,0,159993695305728,0,36738051342336,0,36739653566464,0,40372608696320,0,39765122482176,0,10204036988928,0,10303089672192,0,5057323991040,0,5450313498624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[184482231091200,0,187255968497664,0,186786752495616,0,185819933442048,0,273494251929600,0,275183024209920,0,279799273095168,0,278283455299584,0,76394277109760,0,78337577844736,0,79238229131264,0,78835500449792,0,17310194597888,0,17658221166592,0,14780056207360,0,15242838933504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,302362599358464,0,304550798426112,0,297715708723200,0,296552736227328,0,400121119899648,0,401621098954752,0,413940870807552,0,414461252861952,0,137152524451840,0,139110786269184,0,134874807664640,0,134024991342592,0,29883040268288,0,30374008717312,0,36741297733632,0,34943853920256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[427382882107392,0,424928400900096,0,412755817660416,0,411849686777856,0,508710129106944,0,507514625458176,0,527879614758912,0,528520447524864,0,210710015508480,0,208963782049792,0,200062525243392,0,198390134603776,0,57317747851264,0,59186931040256,0,78675210928128,0,75554917187584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,496904574861312,0,494264537579520,0,476381721919488,0,481371044708352,0,544436434501632,0,543859018825728,0,561945290735616,0,565437479780352,0,260484674617344,0,259029544730624,0,244563138576384,0,247513697222656,0,98984232222720,0,105197170851840,0,129527623712768,0,134166188392448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[476336434839552,0,475537475371008,0,463925817114624,0,471036724248576,0,495216399482880,0,493976868618240,0,505090238054400,0,511052775161856,0,263247760457728,0,263280144678912,0,253195863457792,0,258532335157248,0,166807000317952,0,164880573267968,0,189083787722752,0,198105366528000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,329110375366656,0,325951610683392,0,330208895827968,0,330152206663680,0,335588391124992,0,329487926427648,0,338626178187264,0,340420919820288,0,189924754063360,0,186955346214912,0,190186604462080,0,189709577879552,0,178245169315840,0,162161858969600,0,183760175759360,0,184915521961984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[267119774613504,0,265406633213952,0,264003274211328,0,299212220792832,0,202648460427264,0,204399348023296,0,195633291264000,0,201947970404352,0,179092879572992,0,177498396557312,0,176407796776960,0,204701570170880,0,192180912128000,0,197510278676480,0,179898731724800,0,194989904625664,0,138435385884672,0,133178345914368,0,132972187484160,0,187604171489280,0,3298534883328,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,994050048,0,1524891648,0,1214251008,0,1160773632,0,2264924160,0,1939341312,0,2157969408,0,2463105024,0,369098752,0,528482304,0,369098752,0,553648128,0,536870912,0,805306368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13916700672,0,21348483072,0,16999514112,0,16250830848,0,31708938240,0,27150778368,0,30211571712,0,34483470336,0,5167382528,0,7398752256,0,5167382528,0,7751073792,0,7516192768,0,11274289152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,125912481792,0,167605174272,0,140975800320,0,134659178496,0,248169627648,0,226937536512,0,247939989504,0,273480155136,0,48335159296,0,59097743360,0,47815065600,0,62394466304,0,60129542144,0,80799072256,0,3221225472,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[787281346560,0,901140971520,0,807734870016,0,770866937856,0,1329170743296,0,1311409963008,0,1404278145024,0,1488621404160,0,311318020096,0,324437803008,0,305076895744,0,345677758464,0,330712481792,0,383325831168,0,38654705664,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3711987351552,0,3848086487040,0,3586067005440,0,3437761658880,0,5564333555712,0,5726629527552,0,6107059716096,0,6228714455040,0,1511895597056,0,1456220405760,0,1475556147200,0,1514663837696,0,1326608023552,0,1369826131968,0,251255586816,0,199715979264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13559792664576,0,13579917459456,0,12726206201856,0,12309479030784,0,18998750085120,0,19534760116224,0,21101077856256,0,20854056419328,0,5674457104384,0,5487542140928,0,5539903832064,0,5427530039296,0,4006130745344,0,3942243106816,0,1095216660480,0,1052266987520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,40697061703680,0,40802820292608,0,37804720521216,0,37014475898880,0,54267686682624,0,54789998641152,0,59834470760448,0,58400644792320,0,17753431867392,0,17733324374016,0,17136818847744,0,16651974082560,0,9755481341952,0,9597372858368,0,4103841251328,0,4245575172096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[102312802516992,0,103282120851456,0,94718851547136,0,93867290394624,0,129191198588928,0,129298493079552,0,140403906969600,0,138535822688256,0,47120488857600,0,47919956754432,0,44318425350144,0,43526406537216,0,20448339296256,0,20149839069184,0,13348758355968,0,13245679140864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,221513313681408,0,222683047133184,0,205014800793600,0,204685521715200,0,261299229425664,0,261335460347904,0,279836645916672,0,280739378626560,0,108737666744320,0,109821617504256,0,99283034439680,0,98609680875520,0,40013525942272,0,39152116563968,0,37800007172096,0,36032628129792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[406511419392000,0,402773380694016,0,377276055158784,0,376950856089600,0,448338642075648,0,445517833175040,0,474541360939008,0,477049141592064,0,211645049602048,0,209664985792512,0,189497916522496,0,188786663227392,0,72740639866880,0,71691057233920,0,86303072845824,0,83326660509696,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,635794314756096,0,626463365922816,0,597376090767360,0,598715541749760,0,662711464624128,0,655062273097728,0,692945965547520,0,693452644810752,0,348859641364480,0,343330818883584,0,314109849501696,0,314363370012672,0,140491601477632,0,139475573276672,0,176178484740096,0,177102976450560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[807013586042880,0,805555890290688,0,773589640937472,0,783261445914624,0,809607370899456,0,807332739022848,0,835039310905344,0,841071445671936,0,461412296032256,0,460311945543680,0,426190812741632,0,431388595585024,0,244830315741184,0,241068998131712,0,292775035666432,0,301747222347776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,855293977165824,0,858658591997952,0,847897864175616,0,850986405986304,0,846332820455424,0,847125548630016,0,861586921095168,0,864327237107712,0,507114573266944,0,508565945057280,0,493408963526656,0,495395939549184,0,405129769517056,0,395042770386944,0,439849748267008,0,441745976328192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[646399710461952,0,640286209867776,0,661572947017728,0,645987934666752,0,643225891110912,0,635581492101120,0,650327837638656,0,636989441310720,0,392957966417920,0,388776899641344,0,401811437518848,0,393487421800448,0,423222856122368,0,411804148695040,0,433031487684608,0,419738563903488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,617813292613632,0,646902554296320,0,686811685847040,0,704575121129472,0,465544965783552,0,478490612203520,0,448583952236544,0,454421482831872,0,430509754679296,0,449958784270336,0,484461540016128,0,497513794633728,0,492554902568960,0,518511805857792,0,476457902014464,0,485503103139840,0,345521529028608,0,372734441816064,0,450250011574272,0,471690488315904,0,26388279066624,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14909964288,0,13199474688,0,12377915392,0,13808697344,0,14266400768,0,15770583040,0,18492686336,0,15091105792,0,7088373760,0,6744440832,0,6845104128,0,6979321856,0,5637144576,0,3758096384,0,3758096384,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,178919571456,0,158393696256,0,148534984704,0,165704368128,0,171196809216,0,189246996480,0,221912236032,0,181093269504,0,85060485120,0,80933289984,0,82141249536,0,83751862272,0,67645734912,0,45097156608,0,45097156608,0,77309411328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1255294894080,0,1186232008704,0,1081900793856,0,1180264562688,0,1245887594496,0,1336022138880,0,1518379991040,0,1333411184640,0,607553323008,0,612737482752,0,587605213184,0,601698074624,0,417148698624,0,315680096256,0,351113576448,0,508953624576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5992564654080,0,6054551224320,0,5372725166080,0,5726818795520,0,6181659607040,0,6421164851200,0,7047017922560,0,6694025297920,0,2956648775680,0,3159820861440,0,2864206315520,0,2946079129600,0,1691143372800,0,1503238553600,0,1857573355520,0,2254857830400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[22975382028288,0,23728594354176,0,21143301390336,0,21895849181184,0,23828265172992,0,24117912797184,0,25769250127872,0,25748714815488,0,11832727175168,0,12676461756416,0,11182752661504,0,11396024631296,0,5666135605248,0,5695126634496,0,7689065201664,0,8078833483776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,71471349104640,0,72396815990784,0,66343164444672,0,66887111147520,0,72396929236992,0,72142817329152,0,76082124423168,0,77205526806528,0,38672892166144,0,39820252413952,0,35177929637888,0,35202625699840,0,16647293239296,0,17420387352576,0,24867860643840,0,24120536334336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[185707539726336,0,184096716226560,0,173555994066944,0,173337816858624,0,181722769522688,0,180186146406400,0,188530240258048,0,190781860085760,0,105785950470144,0,105366620733440,0,93242666254336,0,92940676366336,0,45614700167168,0,47248935223296,0,66846870994944,0,64768106823680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,390387317342208,0,386381553598464,0,369010164105216,0,371793692983296,0,371664579723264,0,369389828308992,0,383365089853440,0,386162623512576,0,232099428696064,0,230079116345344,0,201612207325184,0,203822504869888,0,106648332926976,0,108877420953600,0,146011708194816,0,148021752889344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[694621343318016,0,692562060902400,0,671570393038848,0,678938526351360,0,651955322486784,0,649244222423040,0,666960559865856,0,669066775756800,0,428949012217856,0,427576912773120,0,380572086042624,0,386483974307840,0,246171687714816,0,242630755614720,0,299594906861568,0,308174640906240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,994905588498432,0,993814219063296,0,986047984959488,0,985967838101504,0,931259448557568,0,925594627866624,0,942708763918336,0,941163531993088,0,631674631094272,0,629255255883776,0,583898119536640,0,585059371319296,0,463226181517312,0,440936374992896,0,514895711830016,0,516366738128896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1194921980067840,0,1196722486247424,0,1214236886827008,0,1202149732122624,0,1140793027854336,0,1141325778911232,0,1143391924518912,0,1135625549905920,0,772031729631232,0,772084292648960,0,763029662728192,0,756959934414848,0,776226755051520,0,767895055368192,0,798551458185216,0,788459358781440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,986255503392768,0,993761553285120,0,1018619926413312,0,1008769739784192,0,966602306617344,0,978633149644800,0,963976435335168,0,954733632159744,0,641620835827712,0,648064192741376,0,670541568540672,0,666623753060352,0,804981024227328,0,835405498810368,0,795597594427392,0,788826578485248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1222951250952192,0,1233780797865984,0,1432840021999616,0,1342591827181568,0,897350570082304,0,900035212476416,0,837975390814208,0,817684027539456,0,897818529103872,0,904619232329728,0,1066407630471168,0,992870676824064,0,1062279093157888,0,1067055633661952,0,1026080571916288,0,981198163673088,0,791236055138304,0,802918366183424,0,1124525517307904,0,987361441742848,0,109951162777600,0,105553116266496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,102726893568,0,99338944512,0,112503816192,0,90930413568,0,96234110976,0,85393932288,0,79574335488,0,93642031104,0,60263759872,0,55465476096,0,63082332160,0,51136954368,0,15032385536,0,22548578304,0,77309411328,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1027268935680,0,993389445120,0,1125038161920,0,909304135680,0,962341109760,0,853939322880,0,795743354880,0,936420311040,0,602637598720,0,554654760960,0,630823321600,0,511369543680,0,150323855360,0,225485783040,0,773094113280,0,450971566080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6672082796544,0,6513868406784,0,7008040255488,0,6255953313792,0,6079723339776,0,5675906236416,0,5356772130816,0,5901914210304,0,4039685177344,0,3908319576064,0,3946538074112,0,3554219655168,0,1367410212864,0,1896228061184,0,4448512376832,0,3330747138048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[28722207916032,0,28269600571392,0,29063406157824,0,28224327254016,0,25541600083968,0,24912706142208,0,23756336529408,0,24741226217472,0,17854179049472,0,17954842345472,0,16432544874496,0,16160888193024,0,7331509174272,0,9758165696512,0,17033840295936,0,15822659518464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,97092391403520,0,96611189391360,0,97200503783424,0,98493058252800,0,84912057090048,0,84996073193472,0,81845702098944,0,82734508670976,0,63363920953344,0,64109701758976,0,55680492896256,0,57011664322560,0,33477122588672,0,38109244817408,0,54172422504448,0,55972013801472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[249475910074368,0,250648499060736,0,251917900972032,0,256923005878272,0,216559263940608,0,218583275667456,0,211959454629888,0,212957329883136,0,170722265661440,0,170563217653760,0,146418656346112,0,150181584568320,0,108323370172416,0,107193793773568,0,138512695296000,0,144620138790912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,540689200840704,0,544156730523648,0,554178246082560,0,557099381686272,0,475109089345536,0,478311025213440,0,466964396900352,0,468606718574592,0,381187474325504,0,378923019927552,0,335890064867328,0,341458758402048,0,303912959606784,0,292326211584000,0,331444773715968,0,340608086441984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[904241526865920,0,906182290046976,0,935772341403648,0,926040666931200,0,810304803962880,0,811755211063296,0,796391022526464,0,796685764657152,0,642741855846400,0,642765209731072,0,593431336321024,0,600839081164800,0,611109421711360,0,607969800617984,0,621370098581504,0,635930037714944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1273844560035840,0,1281243309146112,0,1316005708038144,0,1308713149267968,0,1197618562596864,0,1208272067493888,0,1172935117111296,0,1172532539424768,0,900814226849792,0,909027177398272,0,910205307060224,0,911237575606272,0,1109909743599616,0,1138985598451712,0,1078255834628096,0,1082905136726016,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1176999196360704,0,1193267938983936,0,1208641067679744,0,1219248047259648,0,1153582950776832,0,1175769455788032,0,1126025568190464,0,1127590429458432,0,827242108157952,0,838438349701120,0,897164444172288,0,888171587960832,0,1219805071802368,0,1261111919771648,0,1160817990959104,0,1145463482875904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1945391245295616,0,1996997180522496,0,2281189649940480,0,2187862839656448,0,1398228847165440,0,1438209944846336,0,1244467789037568,0,1221467383529472,0,1502385197285376,0,1569476109664256,0,1783161436504064,0,1712465335287808,0,1797943640195072,0,1818768326000640,0,1712883423510528,0,1670469547720704,0,1434038040526848,0,1538766523072512,0,1987367267205120,0,1853776604430336,0,290271069732864,0,387028092977152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[708967661568,0,697219153920,0,668121169920,0,762562215936,0,563797819392,0,578310635520,0,588455608320,0,500755857408,0,610405449728,0,561365647360,0,661861171200,0,564184219648,0,625924374528,0,464393338880,0,541568532480,0,609616920576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5671741292544,0,5577753231360,0,5344969359360,0,6100497727488,0,4510382555136,0,4626485084160,0,4707644866560,0,4006046859264,0,4883243597824,0,4490925178880,0,5294889369600,0,4513473757184,0,5007394996224,0,3715146711040,0,4332548259840,0,4876935364608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[30903723098112,0,30187783716864,0,30714007388160,0,32010626138112,0,24858920484864,0,24833094057984,0,25108483670016,0,22813524099072,0,26552628674560,0,24615665532928,0,26795093000192,0,24392729886720,0,27090774654976,0,21734145130496,0,23579907325952,0,24519968292864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,106017960493056,0,103038157062144,0,109454473297920,0,106656788643840,0,86008167137280,0,84227773169664,0,84743873888256,0,80796488564736,0,90950361677824,0,84821040693248,0,86642106826752,0,83167746719744,0,92441117982720,0,78392816828416,0,80823768317952,0,78842714652672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[299101589078016,0,296814064435200,0,312363945295872,0,303780360880128,0,254134189031424,0,252519351582720,0,248735449743360,0,246879212273664,0,253394782519296,0,245523416088576,0,244239690629120,0,243927164649472,0,279916037799936,0,269787833827328,0,252598032531456,0,249749663907840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,595492457152512,0,604453270978560,0,619532053905408,0,617952143474688,0,527342782906368,0,534919973437440,0,517858677227520,0,523653133369344,0,498397266051072,0,500450663071744,0,498182651904000,0,505508523933696,0,596861404577792,0,625881961725952,0,552441242189824,0,564416684752896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1032279680876544,0,1038868071579648,0,1051242855923712,0,1057523641614336,0,984914797264896,0,990114301870080,0,961363706904576,0,960637534470144,0,835089080516608,0,841586896273408,0,912323933896704,0,902817158004736,0,1223727719120896,0,1249604091772928,0,1149308015476736,0,1137060379361280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1095790434975744,0,1084101985566720,0,1098287192997888,0,1098489123569664,0,1096388393828352,0,1085646877753344,0,1062778844479488,0,1046694938542080,0,863829995028480,0,860558706343936,0,1002849362247680,0,968254205984768,0,1446830063747072,0,1416863540051968,0,1363049747316736,0,1303513984401408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2570783736201216,0,2732175667494912,0,2880596336443392,0,2967346637438976,0,1832479115182080,0,1941180107456512,0,1548651485724672,0,1543933500850176,0,2145460701626368,0,2316019976634368,0,2402778282459136,0,2477545106702336,0,2444831146115072,0,2547179747016704,0,2301486545502208,0,2361451134058496,0,2225995650170880,0,2482972133425152,0,2755307419729920,0,2873436200239104,0,692692325498880,0,866415162687488,0,131941395333120,0,52776558133248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3135259017216,0,3436798017536,0,3350309371904,0,3210471276544,0,2479001436160,0,2639555198976,0,2384696705024,0,2874230702080,0,2994129076224,0,3562004283392,0,2941515726848,0,4096593494016,0,3474628542464,0,4646617743360,0,2815351062528,0,3129957416960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[18811554103296,0,20620788105216,0,20101856231424,0,19262827659264,0,14874008616960,0,15837331193856,0,14308180230144,0,17245384212480,0,17964774457344,0,21372025700352,0,17649094361088,0,24579560964096,0,20847771254784,0,27879706460160,0,16892106375168,0,18779744501760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,95085857341440,0,98651118501888,0,97159282163712,0,96229631459328,0,84021514076160,0,84089122062336,0,84225835401216,0,86808880742400,0,94941594255360,0,97644605079552,0,103292352856064,0,109456973103104,0,125250910027776,0,137190382239744,0,112646254755840,0,107701673656320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[254933068677120,0,257132553306112,0,254624753778688,0,256499674775552,0,236925998858240,0,230774280290304,0,241515473403904,0,232266294886400,0,260001213972480,0,248098248982528,0,295508782350336,0,273964152651776,0,362018498412544,0,362896819224576,0,337970976522240,0,305608397946880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,597208030248960,0,587649075118080,0,584946108334080,0,584557397016576,0,598562933047296,0,586070756425728,0,597277966073856,0,582990245658624,0,569609300213760,0,562857745842176,0,684452967612416,0,656851628720128,0,923274087235584,0,899944361754624,0,884542072160256,0,850477612793856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[734714067419136,0,716021811904512,0,714247659061248,0,707482984906752,0,762937891356672,0,752825835454464,0,749680132620288,0,747435592777728,0,667122237702144,0,686511062253568,0,824952622153728,0,831320448040960,0,1178105234325504,0,1148440968953856,0,1138187808276480,0,1139817748365312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2952306224005120,0,2869256234467328,0,3066666653057024,0,3037527741038592,0,2091046141952000,0,2027551899779072,0,1703633288691712,0,1564440218566656,0,2709032099905536,0,2600139780784128,0,2744104534409216,0,2695515300954112,0,2740400661987328,0,2689931038162944,0,2563281579409408,0,2530344548958208,0,3084267554865152,0,2936795557789696,0,3291662935654400,0,3225417360080896,0,1328210046353408,0,1213860837064704,0,527765581332480,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14215299465216,0,13303057219584,0,13470397366272,0,13916977496064,0,15296177897472,0,16286113333248,0,16115640041472,0,15739410972672,0,20794486816768,0,24840480227328,0,23211077009408,0,21088289423360,0,28325846188032,0,28136330756096,0,27846420463616,0,28892245000192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,56861197860864,0,53212228878336,0,53881589465088,0,55667909984256,0,61184711589888,0,65144453332992,0,64462560165888,0,62957643890688,0,83177947267072,0,99361920909312,0,92844308037632,0,84353157693440,0,113303384752128,0,112545323024384,0,111385681854464,0,115568980000768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[211862603956224,0,211878244515840,0,204809265217536,0,210050576547840,0,243512087937024,0,254528704217088,0,243802778370048,0,254975095603200,0,291735922016256,0,318191041511424,0,316914899353600,0,333613732200448,0,422275815833600,0,433338577846272,0,430875414102016,0,467988226506752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,310002812190720,0,317332031275008,0,301855351504896,0,308765333127168,0,364654752694272,0,378768501768192,0,358680436408320,0,384034903425024,0,417115949498368,0,437658241204224,0,448141182631936,0,498521149014016,0,617944862162944,0,641586509643776,0,638979464495104,0,704838493011968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2657499595407360,0,2449559292739584,0,2613881365069824,0,2532158258282496,0,1883621732384768,0,1738153752788992,0,1592057621643264,0,1587284721795072,0,2665130420600832,0,2426104082071552,0,2479207057719296,0,2408944077111296,0,2369613450969088,0,2224026407665664,0,2249396779483136,0,2197593031442432,0,3187415489445888,0,2864365229309952,0,3113404613001216,0,3003316011270144,0,1614083069575168,0,1407374883553280,0,1002754604531712,0,1055531162664960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,31834566033408,0,32661993160704,0,33107252084736,0,31420386902016,0,48490717642752,0,42802285117440,0,46145665499136,0,43954426871808,0,77728170639360,0,56687662727168,0,63260573302784,0,61875446349824,0,85023172591616,0,76542759665664,0,96344706383872,0,88270167867392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[63669132066816,0,65323986321408,0,66214504169472,0,62840773804032,0,96981435285504,0,85604570234880,0,92291330998272,0,87908853743616,0,155456341278720,0,113375325454336,0,126521146605568,0,123750892699648,0,170046345183232,0,153085519331328,0,192689412767744,0,176540335734784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1498563766910976,0,1661282587508736,0,1455282525831168,0,1716954599522304,0,1064060531507200,0,1175492803690496,0,1010325893677056,0,1401794378858496,0,1586196383793152,0,1760706273738752,0,1433341182083072,0,1717164432162816,0,1288219605860352,0,1397348282400768,0,1268449871396864,0,1489597737467904,0,1945723264303104,0,2199298133458944,0,1864496842801152,0,2282586139262976,0,1064327255687168,0,1231453023109120,0,949978046398464,0,1688849860263936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1272625229725696,0,779180417482752,0,761369204883456,0,657357260455936,0,926674770198528,0,559011199975424,0,835181069991936,0,664221759045632,0,780516219420672,0,681819078918144,0,802949773131776,0,681632247840768,0,725706665361408,0,538520179441664,0,664811545296896,0,570186973315072,0,2122435398729728,0,1194756822532096,0,1109475951902720,0,941044514422784,0,1520624581214208,0,785051302232064,0,1328210046353408,0,1002754604531712,0,1970324836974592,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,229376,0,786432,0,393216,0,0,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,4587520,0,15728640,0,7864320,0,0,0,3932160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4587520,0,43581440,0,157286400,0,90439680,0,3932160,0,37355520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,82575360,0,261488640,0,1038090240,0,731381760,0,70778880,0,224133120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,12320768,0,714473472,0,1158905856,0,5155061760,0,4398120960,0,633077760,0,1003683840,0,0,0,2097152,0,8388608,0,4194304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,197132288,0,3944742912,0,4317511680,0,20875051008,0,20315111424,0,3711959040,0,3866099712,0,0,0,33554432,0,134217728,0,67108864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,197132288,0,1478492160,0,15868624896,0,14801436672,0,72163000320,0,74506567680,0,16247685120,0,14258012160,0,33554432,0,251658240,0,1073741824,0,637534208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2759852032,0,6899630080,0,50844401664,0,47244115968,0,216426086400,0,224258949120,0,57472450560,0,50913607680,0,469762048,0,1174405120,0,5637144576,0,4227858432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18543017984,0,24105713664,0,138671554560,0,135683047424,0,563093176320,0,571000750080,0,173848657920,0,166445056000,0,3456106496,0,4253024256,0,22313697280,0,20484980736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[79003910144,0,74000105472,0,334661419008,0,342120202240,0,1267445268480,0,1259282104320,0,465127342080,0,473612943360,0,17045651456,0,14394851328,0,72343355392,0,74826383360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,246335668224,0,216918917120,0,725152432128,0,754228527104,0,2473649504256,0,2441841475584,0,1111012933632,0,1151139053568,0,63518539776,0,50415534080,0,200252850176,0,213775286272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[618970218496,0,583448657920,0,1413904596992,0,1454495760384,0,4217855016960,0,4189276078080,0,2344495349760,0,2391542333440,0,189314105344,0,168275476480,0,475936063488,0,494525218816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1338658258944,0,1356398592000,0,2472830828544,0,2465895481344,0,6347945410560,0,6370438676480,0,4300844040192,0,4283955019776,0,475231420416,0,478800773120,0,965545558016,0,959715475456,0,0,0,2684354560,0,6442450944,0,3221225472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2542050213888,0,2655820709888,0,3831326834688,0,3724499484672,0,8495919267840,0,8593447321600,0,6766498676736,0,6661522587648,0,1029986844672,0,1096927936512,0,1664165609472,0,1608398143488,0,0,0,21474836480,0,51539607552,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4213014790144,0,4367140782080,0,5218502180864,0,5097863774208,0,10152879063040,0,10283484446720,0,9089286406144,0,9001313501184,0,1922098528256,0,2015698616320,0,2457795035136,0,2385082580992,0,21474836480,0,75161927680,0,206158430208,0,141733920768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5975230644224,0,5983589892096,0,6267734065152,0,6294842376192,0,10820650008576,0,10831947366400,0,10429466148864,0,10468772020224,0,2993659314176,0,2992283582464,0,3143647625216,0,3145593782272,0,128849018880,0,150323855360,0,515396075520,0,489626271744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7084208816128,0,6865762123776,0,6715690450944,0,6905820184576,0,10198831595520,0,9995746672640,0,10237271605248,0,10396450095104,0,3791013281792,0,3662826962944,0,3545126404096,0,3666979323904,0,450971566080,0,316753838080,0,992137445376,0,1151051235328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6730968727552,0,6570465296384,0,6263985405952,0,6509005504512,0,8230582353920,0,8038706053120,0,8442299285504,0,8697545490432,0,3778363260928,0,3679679676416,0,3471004663808,0,3631730393088,0,944892805120,0,665719930880,0,1494648619008,0,1821066133504,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5092191240192,0,5157024694272,0,4982807330816,0,5029210161152,0,5596638085120,0,5631593676800,0,5849512411136,0,5929615097856,0,2972889120768,0,2999816552448,0,2897492312064,0,2916853219328,0,1438814044160,0,1363652116480,0,1898375544832,0,1984274890752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2858141351936,0,2932703494144,0,2993410539520,0,2783103549440,0,2965026897920,0,3077861539840,0,3163960115200,0,2925098958848,0,1710672052224,0,1766741508096,0,1797175377920,0,1670675169280,0,1331439861760,0,1567663063040,0,1632087572480,0,1357209665536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1110328737792,0,1874241257472,0,2232903139328,0,1696827277312,0,1180460908544,0,1446982320128,0,1353465987072,0,1248508968960,0,688838934528,0,1272486821888,0,1573375705088,0,1144042553344,0,1009317314560,0,1428613496832,0,1312112508928,0,1074815565824,0,0,0,962072674304,0,1649267441664,0,824633720832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4587520,0,0,0,7864320,0,15728640,0,3932160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,82575360,0,0,0,141557760,0,283115520,0,70778880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,24641536,0,727056384,0,95158272,0,1486356480,0,2579496960,0,664535040,0,102236160,0,0,0,4194304,0,16777216,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,394264576,0,4146069504,0,1522532352,0,10947133440,0,15602810880,0,4215275520,0,1635778560,0,0,0,67108864,0,268435456,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[591396864,0,2956984320,0,18020302848,0,12022972416,0,59926118400,0,71156367360,0,20903362560,0,13778288640,0,100663296,0,503316480,0,2214592512,0,1409286144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8279556096,0,13799260160,0,66875031552,0,61744349184,0,252350300160,0,263360348160,0,87419781120,0,78391541760,0,1409286144,0,2348810240,0,12213813248,0,10334765056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[56233033728,0,51575259136,0,224197607424,0,235645435904,0,845603143680,0,826319831040,0,321823703040,0,334841774080,0,10770972672,0,9378463744,0,52613349376,0,54458843136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,244259487744,0,188366192640,0,673947058176,0,725442625536,0,2324944650240,0,2240764968960,0,1049981091840,0,1132587909120,0,55968792576,0,39258685440,0,191662915584,0,213808840704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[797156835328,0,677594005504,0,1785124356096,0,1889481523200,0,5397298544640,0,5283155804160,0,2996864286720,0,3150824079360,0,223841615872,0,172905988096,0,603375796224,0,657331322880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2172657860608,0,2124373032960,0,4150713122816,0,4228584046592,0,10829955072000,0,10831811051520,0,7339659755520,0,7397787566080,0,723634880512,0,673437450240,0,1616384098304,0,1651012272128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5246583570432,0,5512872591360,0,8474414284800,0,8250141966336,0,19107324887040,0,19370889707520,0,15254835167232,0,14941789618176,0,1999475048448,0,2115564994560,0,3651561062400,0,3532929368064,0,0,0,16106127360,0,38654705664,0,19327352832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11168693354496,0,11837240246272,0,15012301111296,0,14345664724992,0,29831693598720,0,30375652884480,0,26778865238016,0,26164076740608,0,4793988808704,0,5214828494848,0,6954894229504,0,6615726030848,0,0,0,128849018880,0,309237645312,0,154618822656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20593927782400,0,21274612989952,0,23119871344640,0,22649298223104,0,41334436003840,0,41907325501440,0,39942259474432,0,39693865451520,0,9849735741440,0,10270642536448,0,11379985612800,0,11066184564736,0,150323855360,0,450971566080,0,1262720385024,0,901943132160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,32175185461248,0,31775501844480,0,31352498946048,0,31917726498816,0,50696237875200,0,50389151907840,0,50953136898048,0,51511849648128,0,16686149271552,0,16395031019520,0,16203972083712,0,16436705624064,0,901943132160,0,901943132160,0,3246995275776,0,3246995275776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[41735593918464,0,39967122259968,0,38056188444672,0,39509455536128,0,54539027742720,0,52886104965120,0,55824507469824,0,56999670710272,0,22843957968896,0,21821906747392,0,20501892169728,0,21471850135552,0,3285649981440,0,2158221066240,0,6648609374208,0,7984344203264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,43044816551936,0,42117430771712,0,39812495048704,0,41514906419200,0,49562286817280,0,48337508106240,0,51285000716288,0,53136236478464,0,24534061154304,0,23951623323648,0,22413286834176,0,23535749693440,0,7129645711360,0,5025111736320,0,10720238370816,0,13176959664128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[35733268070400,0,36557524303872,0,35449287868416,0,35499383193600,0,38023869235200,0,38626284011520,0,39982162771968,0,40320217645056,0,21088457195520,0,21478829457408,0,20870923812864,0,20804083384320,0,11531987189760,0,11274289152000,0,14843406974976,0,15126874816512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,22060151603200,0,22703658500096,0,23454592794624,0,21410273558528,0,22571117445120,0,23608090951680,0,24208108683264,0,21858825011200,0,13278495375360,0,13784227774464,0,14175673778176,0,12954560888832,0,11209864642560,0,13529146982400,0,13606456393728,0,10909216931840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9674216701952,0,17276060827648,0,20832326123520,0,15576720998400,0,10322095636480,0,12930892431360,0,11952679813120,0,11022540210176,0,6033053319168,0,11841497464832,0,14835169361920,0,10605087948800,0,9427453214720,0,13502303436800,0,12305081303040,0,10069550825472,0,0,0,9620726743040,0,16492674416640,0,8246337208320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,49807360,0,62652416,0,37748736,0,72744960,0,173015040,0,86507520,0,94371840,0,114032640,0,20971520,0,35651584,0,25165824,0,20971520,0,33554432,0,67108864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[796917760,0,1002438656,0,603979776,0,1163919360,0,2768240640,0,1384120320,0,1509949440,0,1824522240,0,335544320,0,570425344,0,402653184,0,335544320,0,536870912,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7373586432,0,8315207680,0,5895094272,0,9736028160,0,22649241600,0,13149143040,0,13652459520,0,16200499200,0,3154116608,0,4613734400,0,3489660928,0,3187671040,0,5100273664,0,8589934592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[47445966848,0,46242201600,0,40252735488,0,54830039040,0,123312537600,0,87199580160,0,85437972480,0,99090432000,0,20669530112,0,24662507520,0,20669530112,0,21139292160,0,33822867456,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,229367611392,0,204691472384,0,206613512192,0,239671443456,0,511054970880,0,431373680640,0,413453516800,0,460644679680,0,102559121408,0,103406370816,0,97274298368,0,106015227904,0,162537668608,0,178509578240,0,1073741824,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[865377189888,0,781478526976,0,825917177856,0,872228585472,0,1735686881280,0,1649745592320,0,1617910824960,0,1703285882880,0,400170156032,0,373695709184,0,385607532544,0,417215807488,0,582504939520,0,578746843136,0,12884901888,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2706735366144,0,2620758425600,0,2696448835584,0,2720969785344,0,5042476154880,0,5079155343360,0,5221719736320,0,5211873607680,0,1294798422016,0,1225491742720,0,1306878017536,0,1346640019456,0,1621618589696,0,1585916674048,0,96636764160,0,154618822656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7351759273984,0,7541798993920,0,7424215875584,0,7259679621120,0,12693641625600,0,12996763975680,0,13958266224640,0,13536382156800,0,3597974634496,0,3606933667840,0,3740916514816,0,3670519316480,0,3660922748928,0,3646427234304,0,493921239040,0,601295421440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17817505103872,0,18558887657472,0,17569941553152,0,16822223241216,0,27834212941824,0,28418698641408,0,31256909709312,0,30318342438912,0,8918054993920,0,9327473590272,0,9090113732608,0,8713607839744,0,6948921540608,0,7039854051328,0,1890859352064,0,1858647097344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[38100126400512,0,39137306476544,0,35650359263232,0,34398126735360,0,53072155901952,0,53772847939584,0,59315444514816,0,58532724473856,0,19800537432064,0,20658088050688,0,18868462419968,0,18195561840640,0,11288784666624,0,11702712139776,0,5540507811840,0,4973572128768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,70998485368832,0,71197595271168,0,62956203147264,0,62771025674240,0,88284327837696,0,88448346095616,0,96940452741120,0,97398657384448,0,38833148133376,0,39163474739200,0,34194918998016,0,33857260748800,0,16487574142976,0,17321603104768,0,13189844566016,0,12296491368448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[112822449078272,0,110233535905792,0,97462316433408,0,99872692764672,0,127163210661888,0,125047846993920,0,136768930185216,0,138675480428544,0,64688113057792,0,63039013388288,0,54131888750592,0,55336425750528,0,23199802720256,0,22829898661888,0,25692494364672,0,26414048870400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,151216703143936,0,146401066483712,0,133624475156480,0,137555534675968,0,158072618090496,0,153483321802752,0,167174761086976,0,170141221388288,0,90082862170112,0,87112867119104,0,76094438899712,0,79067512569856,0,35328656146432,0,31147371266048,0,44224204505088,0,48588965019648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[164601727549440,0,163161298698240,0,154651177517056,0,157912754290688,0,164224668008448,0,161549717078016,0,172181732458496,0,176424258371584,0,101282106834944,0,100188802777088,0,91160546639872,0,93897850093568,0,51779588849664,0,44926431657984,0,63956358004736,0,70420283785216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,148076228509696,0,151396416487424,0,149559982424064,0,147566948777984,0,145293022593024,0,147981802143744,0,151737272893440,0,150764360040448,0,93578210574336,0,95395300507648,0,92281801539584,0,90907646885888,0,71113652568064,0,71858024087552,0,81460497219584,0,80156974645248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[98541968031744,0,101133708165120,0,104188595929088,0,97232705552384,0,97158401359872,0,101519311503360,0,101090150318080,0,92649017049088,0,63106357133312,0,65133346816000,0,66712116396032,0,62072813518848,0,66134443294720,0,76042395975680,0,71360881623040,0,61048665145344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,57747877396480,0,86034339332096,0,109172316176384,0,85595371470848,0,55041915355136,0,64995767877632,0,59603364610048,0,55580325314560,0,39364637753344,0,61621877604352,0,80300948324352,0,61441876951040,0,59329101168640,0,73797268930560,0,69040525541376,0,59329604485120,0,12919261626368,0,49890340110336,0,90709709291520,0,53601191854080,0,2199023255552,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1002438656,0,796917760,0,723517440,0,603979776,0,629145600,0,1258291200,0,1447034880,0,1509949440,0,570425344,0,335544320,0,335544320,0,402653184,0,1073741824,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14034141184,0,11156848640,0,10129244160,0,8455716864,0,8808038400,0,17616076800,0,20258488320,0,21139292160,0,7985954816,0,4697620480,0,4697620480,0,5637144576,0,15032385536,0,7516192768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[109626523648,0,95353307136,0,81912659968,0,71315750912,0,80908124160,0,131868917760,0,163221340160,0,162864824320,0,61438164992,0,43016781824,0,40466644992,0,45097156608,0,105226698752,0,63887638528,0,2147483648,0,4294967296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,585742942208,0,564083556352,0,456231223296,0,416091734016,0,512879493120,0,666391019520,0,905214689280,0,855134699520,0,321988329472,0,271925116928,0,241323474944,0,248034361344,0,481036337152,0,375809638400,0,25769803776,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2464199737344,0,2531136634880,0,1971333365760,0,1860484202496,0,2395912273920,0,2644173127680,0,3751406469120,0,3477665218560,0,1336573689856,0,1294194442240,0,1091525672960,0,1064749236224,0,1661078601728,0,1574642384896,0,219043332096,0,322122547200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8516441997312,0,8882780897280,0,6847473909760,0,6572591808512,0,8512339968000,0,8724991180800,0,12048096296960,0,11482829946880,0,4604808921088,0,4762716078080,0,3858088591360,0,3702530244608,0,4705136672768,0,4832911949824,0,1245540515840,0,1331439861760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24932591337472,0,25548772343808,0,19907859185664,0,19362723397632,0,24435486621696,0,24532014333952,0,31620719443968,0,31438330134528,0,13699033071616,0,14264458805248,0,11266168979456,0,10904653529088,0,11321533792256,0,11643119468544,0,5083093794816,0,4599909974016,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,61459606274048,0,61308577775616,0,48733668507648,0,48281237323776,0,58422762405888,0,58077621518336,0,70156176850944,0,71146200367104,0,34864665460736,0,35385698680832,0,27724550766592,0,27290222198784,0,23003844837376,0,23643794964480,0,15307263442944,0,13915694039040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[128035143548928,0,125540728045568,0,103159466819584,0,104202432937984,0,118595463938048,0,116667770208256,0,134527481544704,0,135971685269504,0,75761981587456,0,74816652574720,0,59291956412416,0,59495631814656,0,41423885828096,0,42642045927424,0,37538014167040,0,36859409334272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,221846796500992,0,217261306544128,0,186892318408704,0,190890928766976,0,201349593563136,0,197566851448832,0,219826165383168,0,221574812663808,0,136934898794496,0,133710519205888,0,108571001880576,0,111013898747904,0,69116761210880,0,67586679111680,0,76484777607168,0,79525614452736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[324619143741440,0,321091125903360,0,294093273956352,0,298372170776576,0,291731014680576,0,287993529106432,0,310489330483200,0,313510340853760,0,208151194370048,0,204677941559296,0,174551832985600,0,179008331317248,0,116992761659392,0,107862198059008,0,138699526373376,0,145285858721792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,389994589978624,0,390082989129728,0,381282190098432,0,379093493219328,0,352285464985600,0,349615035514880,0,368949149564928,0,370155347509248,0,257274849263616,0,256859713830912,0,233649173692416,0,235597209796608,0,178120883699712,0,165989748572160,0,207489870069760,0,212875759058944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[392949330345984,0,398010097860608,0,403807471140864,0,394917973065728,0,365722815430656,0,370084899979264,0,373546354212864,0,366308113776640,0,264501098184704,0,268373111865344,0,261635650355200,0,256326198362112,0,253266705252352,0,259436962643968,0,268285132144640,0,260648680292352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,285309786914816,0,292475478474752,0,296692796620800,0,289366056370176,0,275434256203776,0,287141481414656,0,272948552269824,0,261356242599936,0,194241439465472,0,199188100939776,0,203452466593792,0,195073924923392,0,242702159446016,0,266703510437888,0,235939733438464,0,217454194196480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[235240706539520,0,279424540868608,0,379900320022528,0,315267003449344,0,199759088320512,0,217349605031936,0,199326131290112,0,187168861454336,0,171571763216384,0,210539229741056,0,288512079298560,0,238134193291264,0,244211840450560,0,263627776983040,0,256265666166784,0,229922484256768,0,103354093010944,0,168225279049728,0,329853488332800,0,230897441832960,0,17592186044416,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11014242304,0,13761511424,0,11458838528,0,11923357696,0,10695475200,0,8703180800,0,12247367680,0,11565793280,0,5972688896,0,8489271296,0,7247757312,0,6945767424,0,3758096384,0,7516192768,0,7516192768,0,7516192768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[132170907648,0,165138137088,0,137506062336,0,143080292352,0,128345702400,0,104438169600,0,146968412160,0,138789519360,0,71672266752,0,101871255552,0,86973087744,0,83349209088,0,45097156608,0,90194313216,0,90194313216,0,90194313216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,975595110400,0,1127403749376,0,962781511680,0,993301364736,0,884830371840,0,775233208320,0,981341306880,0,978761809920,0,546266152960,0,689946230784,0,599282155520,0,581900959744,0,338228674560,0,541165879296,0,637802643456,0,612032839680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4909684490240,0,5218972467200,0,4585926164480,0,4686736261120,0,4142294630400,0,3922932531200,0,4424571289600,0,4698669056000,0,2834678415360,0,3164182937600,0,2803808337920,0,2762871930880,0,1728724336640,0,2104533975040,0,3070901616640,0,2813203578880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18968161026048,0,19009143570432,0,17107462914048,0,17398603186176,0,15360036175872,0,15155098288128,0,15859980435456,0,17083989491712,0,11394883780608,0,11658856497152,0,10317182533632,0,10325940240384,0,6704980819968,0,6840272289792,0,11277510377472,0,10443212980224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[57174940188672,0,55882121478144,0,50998542336000,0,51889286676480,0,46054061899776,0,45471523405824,0,46556573073408,0,48330813997056,0,35741107224576,0,35259802451968,0,30553323601920,0,30968056381440,0,20087562043392,0,20087562043392,0,32392643346432,0,31903017074688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,140447779389440,0,137826389721088,0,128168509833216,0,130366589370368,0,114157479264256,0,112436422115328,0,114471833960448,0,114535042121728,0,92110405500928,0,90537507946496,0,76930648899584,0,78411204657152,0,52817360322560,0,53371411103744,0,79040283148288,0,81681688035328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[279119992455168,0,279066338918400,0,266401436663808,0,269969673682944,0,228194833661952,0,228113799708672,0,228904409235456,0,228621595705344,0,192320045580288,0,190503542849536,0,161024229507072,0,163901589159936,0,120100170498048,0,116930484633600,0,163612484173824,0,168998373163008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,470538925375488,0,475362429501440,0,473225729409024,0,473003453317120,0,391321592266752,0,395322064896000,0,393466701938688,0,394663968112640,0,337532554313728,0,337362131353600,0,294267536801792,0,296545513635840,0,252742182371328,0,242848188334080,0,305910119399424,0,308201484451840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[646278325207040,0,648626414026752,0,675476116865024,0,662370816884736,0,554160336404480,0,554244943904768,0,557479842807808,0,550673099784192,0,473239629332480,0,476027197325312,0,437474631352320,0,435283258507264,0,427488832389120,0,424437258125312,0,471471444983808,0,468576637026304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,747305485467648,0,750692780212224,0,780832490913792,0,770393222676480,0,680152094736384,0,684270758658048,0,665026805366784,0,654479946940416,0,550813181149184,0,556531460341760,0,548854541844480,0,541443911319552,0,653950646747136,0,673796616880128,0,640811268046848,0,630413152223232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[600786199379968,0,612132882219008,0,611992750522368,0,620324378902528,0,577866307731456,0,595486159405056,0,543296266960896,0,544166660538368,0,443305049456640,0,448992525680640,0,467371093393408,0,460130181185536,0,653206543663104,0,680928410075136,0,588337505107968,0,573124730945536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,700253607034880,0,719463624212480,0,967519519113216,0,878897863327744,0,551143902019584,0,565883009236992,0,496811793973248,0,478080994902016,0,549073383849984,0,579620298555392,0,768451924721664,0,703739216265216,0,729405169074176,0,729741250265088,0,709542555942912,0,676302730297344,0,440904162738176,0,491206819708928,0,874111744081920,0,744919127818240,0,114349209288704,0,167125767421952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[109001572352,0,87543513088,0,107495817216,0,103683194880,0,77661732864,0,74792828928,0,61983424512,0,62411243520,0,69927436288,0,52881784832,0,64558727168,0,64424509440,0,30064771072,0,15032385536,0,90194313216,0,90194313216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1090015723520,0,875435130880,0,1074958172160,0,1036831948800,0,776617328640,0,747928289280,0,619834245120,0,624112435200,0,699274362880,0,528817848320,0,645587271680,0,644245094400,0,300647710720,0,150323855360,0,901943132160,0,901943132160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6659095134208,0,5906469224448,0,6712064999424,0,6691164782592,0,4938490970112,0,4851165560832,0,4076536332288,0,4049835393024,0,4483006332928,0,3866946961408,0,4061025796096,0,4154843987968,0,2289217568768,0,1779190202368,0,5437428596736,0,5650029477888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,27112383709184,0,26241310654464,0,27897523863552,0,28645351489536,0,20869111873536,0,20859045543936,0,17736268775424,0,17419984699392,0,19081465954304,0,18243947331584,0,16994111848448,0,17776869638144,0,11098195492864,0,10625749090304,0,21852793602048,0,23553600651264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[87336650014720,0,88426531520512,0,92531387793408,0,94612861485056,0,68613209849856,0,69427273924608,0,60624419684352,0,59643069988864,0,65171565314048,0,65292092833792,0,56998779420672,0,58815282151424,0,45264660332544,0,45406394253312,0,70282844831744,0,74337293959168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,217695584780288,0,222010080755712,0,236860181839872,0,236317355016192,0,171700377354240,0,174797786972160,0,157091616522240,0,155918989787136,0,170880105709568,0,171873853767680,0,147458575302656,0,147308788318208,0,136416751255552,0,133779641335808,0,176368537042944,0,176883933118464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[456143344238592,0,462107711635456,0,500553213804544,0,492946130468864,0,369569487126528,0,376003583016960,0,349020870410240,0,347863729045504,0,369261692321792,0,371651304751104,0,327406699151360,0,323109315936256,0,354064218980352,0,354367014174720,0,389819821719552,0,382565621956608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,739845295046656,0,746145743634432,0,806304109035520,0,798334226792448,0,623758503051264,0,632329781379072,0,600544271925248,0,597281640284160,0,604526310588416,0,613644526157824,0,561157878317056,0,559750202785792,0,675495276445696,0,704709643993088,0,675959132913664,0,675254758277120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1017600041549824,0,1021113408684032,0,1061046039085056,0,1068078003650560,0,928820383186944,0,934440364670976,0,874079003344896,0,875919992422400,0,821171037667328,0,827874005221376,0,831299107422208,0,831247970467840,0,1162931114868736,0,1191365945851904,0,1063343708176384,0,1065645810647040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,930545500422144,0,929288316518400,0,926094211416064,0,943745444872192,0,905031784071168,0,905293005324288,0,824396843319296,0,835179341938688,0,739138370273280,0,732800340721664,0,801815901765632,0,795677051322368,0,1243358672453632,0,1228261862408192,0,1081258016768000,0,1070503418658816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1519438784364544,0,1527758471561216,0,1841253775835136,0,1876552086192128,0,1156945020977152,0,1174559336169472,0,935908312350720,0,947032856461312,0,1275058886541312,0,1303061268004864,0,1538621165273088,0,1577948972843008,0,1576519285604352,0,1577336403132416,0,1467366986743808,0,1501380980244480,0,1198467674275840,0,1238599848689664,0,1735029348630528,0,1791104441647104,0,439804651110400,0,510173395288064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,801833484288,0,839204732928,0,853020770304,0,829478141952,0,619448369152,0,623391014912,0,574921637888,0,569678757888,0,793360990208,0,782959116288,0,888789794816,0,933886951424,0,925565452288,0,831613042688,0,874025844736,0,879394553856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6414667874304,0,6713637863424,0,6824166162432,0,6635825135616,0,4955586953216,0,4987128119296,0,4599373103104,0,4557430063104,0,6346887921664,0,6263672930304,0,7110318358528,0,7471095611392,0,7404523618304,0,6652904341504,0,6992206757888,0,7035156430848,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,34071572905984,0,34621832036352,0,36493095600128,0,35037084909568,0,26166551379968,0,26044077703168,0,24864840744960,0,24331023286272,0,33463163944960,0,33183185764352,0,36276367523840,0,36458903633920,0,38985418145792,0,36977520934912,0,35648228556800,0,34741990457344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[114624087195648,0,113740062130176,0,123420247326720,0,117320957558784,0,87621090934784,0,86444672548864,0,84797821026304,0,82182118834176,0,111922552766464,0,111407693561856,0,118113748123648,0,114158083244032,0,130249178218496,0,128724464828416,0,115998476730368,0,109959752712192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,313755716026368,0,312156662792192,0,333160915140608,0,325844111196160,0,253190536691712,0,253196207390720,0,248509693427712,0,244814629044224,0,305206550069248,0,307676558917632,0,320795939176448,0,311602561679360,0,384906379132928,0,393014203645952,0,340277373960192,0,328730354384896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[610602749788160,0,615680810418176,0,637226446749696,0,645105463590912,0,521125830328320,0,529580070797312,0,514574931460096,0,516449751793664,0,593151089704960,0,604910173290496,0,628484711907328,0,624816809836544,0,809515435950080,0,838081263435776,0,718307510452224,0,713179319500800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1027314838142976,0,1022772205584384,0,1025170609274880,0,1038532504190976,0,969663223693312,0,963982525464576,0,927559457964032,0,932176916905984,0,968852280180736,0,967546878558208,0,1080327082606592,0,1082249080471552,0,1541511007174656,0,1532931810000896,0,1379131178614784,0,1379461891096576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1070665285238784,0,1045877485469696,0,1032217878855680,0,1028927833243648,0,1077871435055104,0,1046128002859008,0,1003036595978240,0,1001994059776000,0,982162383831040,0,955548082110464,0,1142811340570624,0,1139594410065920,0,1732340699103232,0,1662002019696640,0,1556393068855296,0,1550749481828352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2657621156823040,0,2658010111410176,0,2857962137714688,0,3070200576475136,0,1993150205788160,0,1989425848385536,0,1500442664108032,0,1574675662503936,0,2438465937473536,0,2432647129202688,0,2574770348490752,0,2755470360051712,0,2684829153886208,0,2697469779509248,0,2471416523915264,0,2598312406417408,0,2564610871787520,0,2547293563650048,0,2908208255467520,0,3214422243803136,0,1209462790553600,0,1178676464975872,0,175921860444160,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4106324279296,0,4318186962944,0,3947779588096,0,4239669592064,0,3039628886016,0,3208072134656,0,3304507572224,0,3386044841984,0,4569308332032,0,5036922896384,0,5849745457152,0,5512590524416,0,6171868004352,0,7164005449728,0,4629974745088,0,4587025072128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,24637945675776,0,25909121777664,0,23686677528576,0,25438017552384,0,18237773316096,0,19248432807936,0,19827045433344,0,20316269051904,0,27415849992192,0,30221537378304,0,35098472742912,0,33075543146496,0,37031208026112,0,42984032698368,0,27779848470528,0,27522150432768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[119993266077696,0,120373840445440,0,115420098985984,0,119008913260544,0,102168279384064,0,102067750305792,0,107970578874368,0,106888180006912,0,136737263190016,0,141992692547584,0,168006235717632,0,161608881930240,0,200124001157120,0,205900732170240,0,168680545583104,0,161971806666752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,315720093138944,0,308767883264000,0,303769212420096,0,306448869359616,0,287087962095616,0,279948115836928,0,299702012608512,0,292110926348288,0,364176719478784,0,366493854334976,0,438035124584448,0,425931906744320,0,553621284454400,0,537042710691840,0,489523192528896,0,464406223781888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[703599596273664,0,691054734999552,0,667780676321280,0,664828322512896,0,712463804792832,0,696948369653760,0,714464789790720,0,710760984477696,0,799392734904320,0,786504074919936,0,969588867072000,0,972932499111936,0,1300460262653952,0,1262978083061760,0,1231873929904128,0,1229786575798272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,841460194738176,0,833664694878208,0,791187401211904,0,784593619779584,0,899385747570688,0,885329661788160,0,882397675520000,0,891476833730560,0,943540964163584,0,920611207512064,0,1156703412289536,0,1182202633125888,0,1592427844468736,0,1566494831935488,0,1558781070671872,0,1604153105186816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3718161845190656,0,3505174484090880,0,3665591948804096,0,3702839415144448,0,2740782779858944,0,2591906999566336,0,2039211079237632,0,2109325950582784,0,3675952450109440,0,3446065936203776,0,3513777169367040,0,3553615138521088,0,3556013877755904,0,3431970927280128,0,3298457573916672,0,3327225264865280,0,4197935394848768,0,3840594115821568,0,4112173487882240,0,4171547115782144,0,2234207627640832,0,1970324836974592,0,703687441776640,0,844424930131968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,19782216712192,0,19269706317824,0,19424258031616,0,19353282019328,0,24283141111808,0,25152100237312,0,24314346733568,0,25733682429952,0,41696616251392,0,44202192797696,0,37331855736832,0,41104447635456,0,48988396978176,0,48782238547968,0,47674136985600,0,52276194443264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[79128866848768,0,77078825271296,0,77697032126464,0,77413128077312,0,97132564447232,0,100608400949248,0,97257386934272,0,102934729719808,0,166786465005568,0,176808771190784,0,149327422947328,0,164417790541824,0,195953587912704,0,195128954191872,0,190696547942400,0,209104777773056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,283665946902528,0,290739623821312,0,275654322946048,0,279640908234752,0,361298554519552,0,371370856808448,0,361342510825472,0,375994489765888,0,545293342867456,0,547070385586176,0,533853697474560,0,560468536066048,0,683363656531968,0,696592155803648,0,725772163612672,0,767274432593920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[409074160107520,0,427321597100032,0,395914581639168,0,404455560314880,0,528331980144640,0,541524911718400,0,528170247782400,0,546119520092160,0,757013755723776,0,740523228790784,0,769052549054464,0,792101491048448,0,974820137238528,0,1002926403223552,0,1070151231340544,0,1116339309641728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3903643027767296,0,3754417207640064,0,3786171343699968,0,3735968435666944,0,2860334469611520,0,2769137315086336,0,2568752763764736,0,2715413129461760,0,4159026212372480,0,4027271648116736,0,3817985407975424,0,3808429642612736,0,3544542020108288,0,3450181588615168,0,3480856245043200,0,3475614237458432,0,4913717464530944,0,4695326967463936,0,4692165871534080,0,4650659307585536,0,2788361488039936,0,2665216185729024,0,2111062325329920,0,2498090418307072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[48194633334784,0,47774531846144,0,50013652647936,0,47791174844416,0,79330059223040,0,74109392257024,0,78232762187776,0,71801115770880,0,142848464781312,0,128518306398208,0,120145267654656,0,107700599914496,0,146303765970944,0,138916422221824,0,175913270509568,0,157848638062592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,96389266669568,0,95549063692288,0,100027305295872,0,95582349688832,0,158660118446080,0,148218784514048,0,156465524375552,0,143602231541760,0,285696929562624,0,257036612796416,0,240290535309312,0,215401199828992,0,292607531941888,0,277832844443648,0,351826541019136,0,315697276125184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2608148686831616,0,2884882153865216,0,2631226720518144,0,2870155583422464,0,1904286896226304,0,2097186359738368,0,2266925547651072,0,2547084586647552,0,2905465918849024,0,3219027522486272,0,2746453344649216,0,2992739654303744,0,2251181338394624,0,2442994577833984,0,2426132536229888,0,2610601381593088,0,3525034278649856,0,3956867470458880,0,3534929883299840,0,3904915546046464,0,2093470139285504,0,2374945115996160,0,2814749767106560,0,3307330976350208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2574737196711936,0,2314598074023936,0,1610754469920768,0,1446456904908800,0,1890271209979904,0,1702031249113088,0,1927476632616960,0,1668688142925824,0,1638483852525568,0,1538801419681792,0,1743874833776640,0,1560588178161664,0,1475707813232640,0,1361410143551488,0,1447747576135680,0,1304888373936128,0,4325203865763840,0,3856949351284736,0,2393087057854464,0,2128379633467392,0,3133608139161600,0,2775167348506624,0,3201777860083712,0,2709196650840064,0,3940649673949184,0,3377699720527872,0,0,0,0,0,0,0,0,0,0,0,0],
[37617664,0,25165824,0,6291456,0,12582912,0,7864320,0,0,0,15728640,0,31457280,0,22020096,0,16777216,0,4194304,0,8388608,0,41943040,0,33554432,0,67108864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,601882624,0,402653184,0,100663296,0,201326592,0,125829120,0,0,0,251658240,0,503316480,0,352321536,0,268435456,0,67108864,0,134217728,0,671088640,0,536870912,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4916772864,0,3621781504,0,956301312,0,1610612736,0,943718400,0,125829120,0,2390753280,0,4026531840,0,2910846976,0,2365587456,0,637534208,0,1073741824,0,5570035712,0,4697620480,0,8053063680,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,26703036416,0,22519218176,0,6341787648,0,8455716864,0,4404019200,0,1761607680,0,15854469120,0,21139292160,0,16089350144,0,14327742464,0,4227858432,0,5637144576,0,31004295168,0,28185722880,0,37580963840,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[109922746368,0,104599650304,0,31880904704,0,34275852288,0,15697182720,0,12457082880,0,76608962560,0,83676364800,0,67373105152,0,65280147456,0,21156069376,0,22850568192,0,132036689920,0,125896228864,0,130996502528,0,98784247808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,368685613056,0,377327976448,0,126080778240,0,118178709504,0,50960793600,0,57881395200,0,278082355200,0,271287582720,0,228321132544,0,233740173312,0,82879447040,0,78785806336,0,460769460224,0,435939180544,0,399431958528,0,403726925824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1048000331776,0,1093863997440,0,406453223424,0,367370698752,0,166409011200,0,201955737600,0,787816120320,0,748431605760,0,651568349184,0,678890045440,0,264509587456,0,243739394048,0,1340096905216,0,1233058267136,0,1134945107968,0,1191853424640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2553930579968,0,2619707752448,0,1092179984384,0,1029483528192,0,515270246400,0,568999280640,0,1808332226560,0,1759594414080,0,1592275238912,0,1634805481472,0,706589229056,0,674578300928,0,3210890706944,0,2999766220800,0,2845415833600,0,2847563317248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5338712768512,0,5319319093248,0,2524257976320,0,2537444868096,0,1386558259200,0,1373324181504,0,3481333137408,0,3505133715456,0,3356363849728,0,3346198953984,0,1645702283264,0,1638781681664,0,6428878176256,0,6375946059776,0,6019530883072,0,5917391192064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9529989267456,0,9317243682816,0,5116715335680,0,5336161320960,0,3088727408640,0,2911383846912,0,5755071627264,0,5919303794688,0,6096152428544,0,5947858616320,0,3424095567872,0,3416512266240,0,11244090163200,0,11517491675136,0,10858751066112,0,10746008174592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14524403941376,0,14227005767680,0,9164587794432,0,9493387673600,0,5676667502592,0,5423310569472,0,8344811077632,0,8577385234432,0,9582516633600,0,9361535533056,0,6335915622400,0,6204080259072,0,17633860648960,0,17596615229440,0,17106317869056,0,16876000247808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18844888334336,0,18839064543232,0,14184666365952,0,14200571166720,0,8621131825152,0,8615419183104,0,10741629321216,0,10759899709440,0,13034638540800,0,13023313920000,0,10012172746752,0,9901778665472,0,23940818796544,0,23495350157312,0,23217519460352,0,23036057092096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20982713024512,0,21458862473216,0,18512630251520,0,17994721787904,0,11107534110720,0,11562915987456,0,12432223240192,0,11993452904448,0,15772692774912,0,15842003648512,0,13639222296576,0,13713998348288,0,27853097795584,0,28209345200128,0,27274652942336,0,27438398570496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,19867933605888,0,20433013309440,0,19502825734144,0,18904634097664,0,12056317132800,0,12742261997568,0,12574540169216,0,11895012589568,0,16881956159488,0,16165921357824,0,15831048126464,0,15447520968704,0,28151765794816,0,28934120931328,0,27910844973056,0,27212912787456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16032279298048,0,16056552783872,0,16159554404352,0,16147684524032,0,11410675335168,0,11535686565888,0,10824097726464,0,10705910628352,0,15136194560000,0,14583477567488,0,14959136210944,0,14556717907968,0,25167367503872,0,25081669484544,0,24064701759488,0,23283017711616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9784797429760,0,9368250613760,0,9462534373376,0,9893759156224,0,8116909375488,0,7556139319296,0,6866763513856,0,7413784641536,0,9525851586560,0,10355401031680,0,9714612043776,0,10250744758272,0,16797751312384,0,16426370859008,0,14718852923392,0,15728170237952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8545468547072,0,6147505389568,0,6724360601600,0,9566767022080,0,6291086376960,0,5311893078016,0,6374116294656,0,4865776418816,0,9015712022528,0,6747158740992,0,7972101029888,0,9065946152960,0,10677733294080,0,9204819558400,0,9816483299328,0,9752796987392,0,6528350289920,0,3298534883328,0,4123168604160,0,8246337208320,0,2748779069440,0,2199023255552,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,402653184,0,601882624,0,201326592,0,100663296,0,0,0,125829120,0,503316480,0,251658240,0,268435456,0,352321536,0,134217728,0,67108864,0,536870912,0,671088640,0,0,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5637144576,0,8426356736,0,2818572288,0,1409286144,0,0,0,1761607680,0,7046430720,0,3523215360,0,3758096384,0,4932501504,0,1879048192,0,939524096,0,7516192768,0,9395240960,0,0,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,46275756032,0,62824382464,0,22540189696,0,13589544960,0,2768240640,0,13463715840,0,50163875840,0,29947330560,0,30165434368,0,37429968896,0,14831058944,0,9059696640,0,62545461248,0,68585259008,0,17716740096,0,99857989632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[262177554432,0,315722039296,0,123916517376,0,89791660032,0,33218887680,0,69960990720,0,235552112640,0,176160768000,0,166564200448,0,192669548544,0,80262201344,0,59861106688,0,359703511040,0,334470578176,0,212600881152,0,416611827712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1116230123520,0,1206288121856,0,525915389952,0,452129193984,0,218942668800,0,287519539200,0,833995407360,0,753213112320,0,698938818560,0,751099183104,0,337691803648,0,297896247296,0,1486058684416,0,1301509308416,0,1207959552000,0,1355062181888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3698755371008,0,3699657146368,0,1790363828224,0,1766338854912,0,971400806400,0,981718794240,0,2390082191360,0,2416422420480,0,2315121590272,0,2327368957952,0,1150514364416,0,1142327083008,0,4537632948224,0,4333890437120,0,4284229877760,0,4007204487168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9862163464192,0,9488591486976,0,5182221975552,0,5517103595520,0,3227516928000,0,2932799963136,0,5787837530112,0,6102359998464,0,6260216823808,0,6028171149312,0,3403157602304,0,3519524372480,0,11266504523776,0,12004836245504,0,11273752281088,0,10855529840640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[21530100629504,0,20650320199680,0,12928187105280,0,13862946471936,0,8353040302080,0,7607930585088,0,11972489773056,0,12616332214272,0,14007230529536,0,13380567957504,0,8825620922368,0,8819178471424,0,24882893029376,0,26324928299008,0,24786256265216,0,24687472017408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,39267057270784,0,38524675948544,0,27914435297280,0,28790373744640,0,17572791582720,0,16926709383168,0,21581304692736,0,22169362890752,0,26576049668096,0,25990172508160,0,19695243624448,0,19062608363520,0,48814987673600,0,47671855284224,0,47525960613888,0,46768972627968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[60073674014720,0,60933837684736,0,50521901629440,0,49622978396160,0,30386222530560,0,31114873798656,0,34044528033792,0,33447292698624,0,42942962073600,0,43543619960832,0,36059203239936,0,35847541882880,0,78772921434112,0,76434580176896,0,76377403424768,0,76070313263104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,78784057311232,0,81655513481216,0,75614115594240,0,72466902810624,0,45092375101440,0,47838947966976,0,47739266138112,0,45060968153088,0,62049560297472,0,62493737091072,0,56804901912576,0,57529543426048,0,107266539782144,0,110517695807488,0,105604119003136,0,107040248692736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[87176142389248,0,89896861564928,0,89743106768896,0,86890678059008,0,56150993141760,0,59698871009280,0,56870064619520,0,53330676023296,0,78187329486848,0,73394481528832,0,75623368228864,0,72980889600000,0,127280282075136,0,131653095653376,0,126871186440192,0,122007135977472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,82424054677504,0,81746349522944,0,83862642229248,0,84676840521728,0,61790251646976,0,61636412964864,0,56906873831424,0,57098855514112,0,80630427680768,0,77835460935680,0,80967381286912,0,78725743902720,0,133943923834880,0,132170504994816,0,126586644856832,0,122161754800128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[57353701425152,0,54205326819328,0,54809453395968,0,58055509147648,0,49466144980992,0,45135358328832,0,40676628627456,0,44897474183168,0,56307692339200,0,63082030170112,0,57900454117376,0,62323867779072,0,100815767339008,0,98116111958016,0,86326695165952,0,94678259073024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,63471349661696,0,44495917809664,0,49063617626112,0,71587256598528,0,46270236327936,0,38717074964480,0,47559548600320,0,35219319029760,0,67362770386944,0,48799569412096,0,58919502217216,0,67402196844544,0,77022990696448,0,65425371037696,0,71172439932928,0,70158290780160,0,52226802319360,0,26388279066624,0,32985348833280,0,65970697666560,0,21990232555520,0,17592186044416,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7233077248,0,6039797760,0,6941573120,0,6635388928,0,3397386240,0,2684354560,0,2181038080,0,4362076160,0,4479516672,0,4026531840,0,4529848320,0,4227858432,0,6845104128,0,8053063680,0,15300820992,0,5905580032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,86796926976,0,72477573120,0,83298877440,0,79624667136,0,40768634880,0,32212254720,0,26172456960,0,52344913920,0,53754200064,0,48318382080,0,54358179840,0,50734301184,0,82141249536,0,96636764160,0,183609851904,0,70866960384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[578851700736,0,499919093760,0,557095845888,0,554956750848,0,280598937600,0,230015631360,0,196293427200,0,324135813120,0,363293835264,0,329168977920,0,362589192192,0,353529495552,0,548413636608,0,665183059968,0,1106490949632,0,605590388736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2605963018240,0,2341679923200,0,2516666286080,0,2629996380160,0,1311139430400,0,1119040307200,0,1003277516800,0,1322044620800,0,1661951016960,0,1520015769600,0,1632758661120,0,1675037245440,0,2472290549760,0,3108482580480,0,4332548259840,0,3457448673280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9015008428032,0,8460875857920,0,8929878736896,0,9460764377088,0,4756265238528,0,4304865853440,0,3844029284352,0,4254634868736,0,5980356083712,0,5579766497280,0,5866958880768,0,6108718563328,0,9318602637312,0,10887742095360,0,13533173514240,0,13595182104576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,24853214134272,0,24242741575680,0,25699641458688,0,26580143308800,0,13758055317504,0,13251316285440,0,11279926296576,0,11520712900608,0,17416763473920,0,16661788753920,0,17316502831104,0,17598091624448,0,29670707822592,0,29506425323520,0,36599563812864,0,38255273705472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[56832106168320,0,57203444678656,0,61654473637888,0,61415213760512,0,33201137385472,0,33616910352384,0,27473966268416,0,27169694679040,0,42757003411456,0,42283550375936,0,42937459146752,0,42835856326656,0,76238353858560,0,69878044164096,0,84906134732800,0,85491324026880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,107063317364736,0,110158965374976,0,120609426112512,0,117049267322880,0,66001500635136,0,68705115439104,0,55919668887552,0,53718766583808,0,86547483328512,0,88565178433536,0,86646938664960,0,87487410077696,0,150350698905600,0,147036057894912,0,158928822337536,0,159824323018752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[171773691691008,0,177241740804096,0,194903103504384,0,189155971694592,0,113685930442752,0,118822350618624,0,99647905333248,0,94413514604544,0,153118486560768,0,155495935508480,0,152708937940992,0,153004250497024,0,252756275232768,0,265772039405568,0,256420016553984,0,257689984696320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,225912788353024,0,229418429579264,0,250427748646912,0,247930107723776,0,161127140950016,0,166730898866176,0,144783750201344,0,139062182674432,0,223559825752064,0,216039539343360,0,223974088769536,0,214294440443904,0,361742009892864,0,371813171331072,0,353302936027136,0,336590144536576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[250068904968192,0,245743994535936,0,259436115394560,0,264611089612800,0,200890065616896,0,197483770675200,0,176526981070848,0,180163543302144,0,264067038052352,0,261798456459264,0,268235404476416,0,263939430547456,0,442874210549760,0,433900681691136,0,407161289048064,0,398581555003392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,194784710885376,0,185812616478720,0,187710622924800,0,196009154052096,0,174683534131200,0,161826515976192,0,147004248293376,0,159430528204800,0,207796490469376,0,225471421743104,0,213881989365760,0,230226353192960,0,366490096238592,0,357804061753344,0,317190851002368,0,347183681372160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[284227625025536,0,221152924401664,0,227782546161664,0,298382190968832,0,210333885005824,0,181618966790144,0,194460113698816,0,165884588982272,0,306155989499904,0,239366916014080,0,266067284852736,0,296995445014528,0,333892233986048,0,294777564168192,0,309431187275776,0,310419298189312,0,261958645317632,0,170974058119168,0,181419418583040,0,285873023221760,0,129742372077568,0,101155069755392,0,123145302310912,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,49928994816,0,53091500032,0,68350377984,0,77661732864,0,32212254720,0,33722204160,0,24159191040,0,12079595520,0,33285996544,0,34024194048,0,43218108416,0,50600083456,0,66571993088,0,44560285696,0,70866960384,0,123480309760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[499289948160,0,530915000320,0,683503779840,0,776617328640,0,322122547200,0,337222041600,0,241591910400,0,120795955200,0,332859965440,0,340241940480,0,432181084160,0,506000834560,0,665719930880,0,445602856960,0,708669603840,0,1234803097600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3173729173504,0,3332533911552,0,4310905651200,0,4584156168192,0,2072254611456,0,2178655715328,0,1475723919360,0,1017101942784,0,2346528538624,0,2339616325632,0,2813472014336,0,3117206732800,0,4462471020544,0,3270080724992,0,4881230331904,0,6806449422336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13406874632192,0,13918311284736,0,18083154493440,0,18034433458176,0,8847095758848,0,9335916724224,0,6007585505280,0,5237712617472,0,10783589138432,0,10551124033536,0,12135430094848,0,12793633832960,0,19722489823232,0,15466177232896,0,22041772163072,0,24816321036288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,43688340226048,0,44980202635264,0,57211984281600,0,55434505355264,0,29441195507712,0,30771360301056,0,20398410301440,0,19705309954048,0,38015292407808,0,37911542104064,0,40469866217472,0,41118137843712,0,65725884530688,0,59282359844864,0,71867687763968,0,72058813808640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[107986081021952,0,110702345846784,0,136039196786688,0,132313648201728,0,74434467594240,0,76586648862720,0,54519241113600,0,53021371269120,0,99489696186368,0,102617774555136,0,101965744832512,0,101601209483264,0,162976829014016,0,169112189796352,0,170243913678848,0,167903156502528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,221563639037952,0,224502453633024,0,262072126406656,0,260408195678208,0,160427900141568,0,162680543379456,0,127726153367552,0,124445603659776,0,220180693123072,0,227404425461760,0,221700306239488,0,216031754715136,0,355975479427072,0,380945345544192,0,346522256408576,0,339506427330560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[352699895775232,0,351845532827648,0,391424260440064,0,396777534521344,0,269395918061568,0,271250538627072,0,228660837613568,0,226615359438848,0,376145719590912,0,378902551724032,0,378238442405888,0,360832013697024,0,620330716495872,0,628031592857600,0,571866305527808,0,543854528823296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,466125485768704,0,457431842816000,0,478449726652416,0,488101038260224,0,394557439082496,0,386538500259840,0,347219114852352,0,356160968327168,0,527125094334464,0,529405654859776,0,535759857647616,0,536618180018176,0,893273740673024,0,870739657883648,0,800455202439168,0,799902225399808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[410152867987456,0,398691160555520,0,396428232884224,0,402760323301376,0,379184945823744,0,361122527969280,0,336974544109568,0,353889735933952,0,477803300519936,0,488238863089664,0,490698402955264,0,524904327806976,0,821244991635456,0,805631711772672,0,730475152801792,0,789962597335040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,825124034969600,0,710371761455104,0,686158572945408,0,796903147044864,0,619634327814144,0,550520754274304,0,502683374977024,0,506541732003840,0,893828194107392,0,758720132808704,0,771721065922560,0,839949171556352,0,929495347363840,0,856188308684800,0,860327046545408,0,883593958129664,0,840576639434752,0,656408441782272,0,626721627832320,0,791648371998720,0,470590976688128,0,360639813910528,0,246290604621824,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[589085802496,0,593309466624,0,656677011456,0,569250938880,0,415387090944,0,418356658176,0,365307101184,0,421376557056,0,797890838528,0,682899800064,0,981668462592,0,1054951342080,0,1027034054656,0,1187558457344,0,1086626725888,0,927712935936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4712686419968,0,4746475732992,0,5253416091648,0,4554007511040,0,3323096727552,0,3346853265408,0,2922456809472,0,3371012456448,0,6383126708224,0,5463198400512,0,7853347700736,0,8439610736640,0,8216272437248,0,9500467658752,0,8693013807104,0,7421703487488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24020795785216,0,24106879680512,0,25672563032064,0,23961354108928,0,17045718564864,0,16998809468928,0,15455037161472,0,16594679889920,0,31094086828032,0,29313957101568,0,38846905450496,0,39756364775424,0,43050604691456,0,48262547505152,0,41489384079360,0,37469294690304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,78147164831744,0,78190617821184,0,80487552909312,0,80012019499008,0,55750957203456,0,55136911097856,0,51815827636224,0,52373904949248,0,97200747053056,0,99398965002240,0,123134564892672,0,120383638339584,0,143275814027264,0,156568737808384,0,127234111176704,0,120911919316992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[206260293074944,0,204360281751552,0,205601057538048,0,209976991678464,0,157252476469248,0,155319841849344,0,150223259172864,0,149606998474752,0,262051859529728,0,272592179036160,0,318584567889920,0,307630253801472,0,402441656860672,0,414490113867776,0,346749889675264,0,340109870235648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,392030219927552,0,384771221880832,0,383884311134208,0,391502643593216,0,319367996768256,0,316174554365952,0,310006712893440,0,312194193424384,0,519354156318720,0,529688652939264,0,600036996022272,0,585502826692608,0,807964952756224,0,791510933045248,0,701041741922304,0,692898483929088,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[614960044441600,0,606930250760192,0,590427073806336,0,592808834498560,0,562390332604416,0,555308267077632,0,555519257346048,0,563818073686016,0,863258495942656,0,854761037365248,0,954728280227840,0,968678334005248,0,1330252303302656,0,1298639196520448,0,1231023526379520,0,1253975831609344,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,603983433433088,0,602197297463296,0,571682561458176,0,567401687023616,0,599267525787648,0,589599420186624,0,598027756634112,0,606954040852480,0,878923986501632,0,856934559252480,0,953972365983744,0,997351535673344,0,1339003299168256,0,1330434839412736,0,1306529051443200,0,1365421643005952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1841084745383936,0,1733798001639424,0,1572618398334976,0,1645545349185536,0,1428327596294144,0,1309226290905088,0,1136822780428288,0,1237894064766976,0,2066155053252608,0,1924613231607808,0,1806308357439488,0,1878855455342592,0,1983029887107072,0,1897419914608640,0,1882247942635520,0,1928354416558080,0,2078214415450112,0,1885112685821952,0,1644319639339008,0,1758119092813824,0,1305120302170112,0,1064327255687168,0,650910883643392,0,844424930131968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3535294955520,0,3476675362816,0,2791460306944,0,3212501319680,0,2487859806208,0,2461418913792,0,2877091217408,0,2675496189952,0,4655744548864,0,5581041565696,0,7327214206976,0,6524055322624,0,7885559955456,0,7228429959168,0,5531917877248,0,5720896438272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[21211769733120,0,20860052176896,0,16748761841664,0,19275007918080,0,14927158837248,0,14768513482752,0,17262547304448,0,16052977139712,0,27934467293184,0,33486249394176,0,43963285241856,0,39144331935744,0,47313359732736,0,43370579755008,0,33191507263488,0,34325378629632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,96632938954752,0,94006734225408,0,82416261660672,0,86189927301120,0,79801834536960,0,78623268667392,0,88520886583296,0,87146228613120,0,147440321691648,0,156111592226816,0,195638981558272,0,187178969726976,0,221929550118912,0,209083302936576,0,182759448379392,0,189098820108288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[245119957598208,0,236959922388992,0,218006634364928,0,216259656417280,0,219692945899520,0,216036318117888,0,238999897636864,0,241565066854400,0,403531504812032,0,401204706279424,0,489467357954048,0,487753666002944,0,572295802257408,0,547196013379584,0,509761078427648,0,527559422902272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,504664160206848,0,504508836741120,0,464685933527040,0,457665675264000,0,517024404996096,0,516283120484352,0,563577555517440,0,566487127425024,0,895654226296832,0,871727231926272,0,1027985389912064,0,1049378622013440,0,1218138624491520,0,1207766278471680,0,1244063047090176,0,1263802716782592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[575653124505600,0,590724634509312,0,538021963235328,0,534212058808320,0,634468675092480,0,639876307353600,0,695188775239680,0,692652060180480,0,1058737355751424,0,1030341716344832,0,1194271491227648,0,1227634797182976,0,1417854603755520,0,1436795409530880,0,1557114623361024,0,1564020930772992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3007050149789696,0,2992312070176768,0,2602430877401088,0,2567943363756032,0,2398649308938240,0,2247958904963072,0,2031017556705280,0,2172610011987968,0,3475926159458304,0,3444618263789568,0,3063672112939008,0,3053934348337152,0,3081020559589376,0,3009152871825408,0,3010084879728640,0,3018314037067776,0,3683913708863488,0,3656975673982976,0,3014860883361792,0,2986273581039616,0,2493692371795968,0,2181431069507584,0,1618481116086272,0,1970324836974592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17172520763392,0,17988933648384,0,17758951571456,0,17263218393088,0,26356469465088,0,26060787810304,0,25685515042816,0,27115202281472,0,65229547372544,0,58471684767744,0,48602386792448,0,54873575915520,0,58213986729984,0,58789512347648,0,59957743452160,0,62500364091392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,68690083053568,0,71955734593536,0,71035806285824,0,69052873572352,0,105425877860352,0,104243151241216,0,102742060171264,0,108460809125888,0,260918189490176,0,233886739070976,0,194409547169792,0,219494303662080,0,232855946919936,0,235158049390592,0,239830973808640,0,250001456365568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[236567805296640,0,245963784454144,0,239593005776896,0,238980033413120,0,353967850651648,0,357473886142464,0,366735446245376,0,368119499456512,0,777615103229952,0,758155143282688,0,669713176723456,0,691940706222080,0,759470477017088,0,774537222291456,0,862085835653120,0,855626204839936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,335755444486144,0,348016099721216,0,337114398982144,0,339854319681536,0,497083945582592,0,506461469802496,0,527986772148224,0,519317380661248,0,1033393827479552,0,1048536808423424,0,950607259107328,0,944892805120000,0,1053229060194304,0,1078758345801728,0,1244509723688960,0,1211249496948736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3790189755367424,0,3903583166660608,0,3560743509164032,0,3460873775480832,0,3060169432891392,0,3083565864583168,0,3475163802763264,0,3412309640740864,0,4593975134519296,0,4733095836123136,0,4224813837058048,0,4105751438032896,0,3665445349490688,0,3710937643089920,0,3918075325841408,0,3842483901431808,0,5028341551726592,0,5227628034260992,0,4621247371542528,0,4481609394814976,0,3498645999583232,0,3522835255394304,0,4292493394837504,0,4222124650659840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,45528800821248,0,42731032281088,0,49500034957312,0,48580643520512,0,85714662326272,0,87087441248256,0,86131274153984,0,81681688035328,0,197877733261312,0,217481037742080,0,162628936663040,0,144330228498432,0,174547470909440,0,176471616258048,0,208769770323968,0,198599287767040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[91057601642496,0,85462064562176,0,99000069914624,0,97161287041024,0,171429324652544,0,174174882496512,0,172262548307968,0,163363376070656,0,395755466522624,0,434962075484160,0,325257873326080,0,288660456996864,0,349094941818880,0,352943232516096,0,417539540647936,0,397198575534080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3106021295783936,0,3259942857342976,0,3221095012368384,0,3153104337895424,0,2460534150529024,0,2701575768244224,0,3720281344442368,0,3459415768301568,0,3797981597794304,0,3982397829808128,0,3763761445863424,0,3648413656678400,0,2788894063984640,0,2956002651537408,0,3330695598440448,0,3236549915312128,0,4373307499479040,0,4610252255264768,0,4532186929692672,0,4398046511104000,0,3030254046150656,0,3456864557727744,0,5629499534213120,0,5066549580791808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3922654532730880,0,4436571294007296,0,2599503454535680,0,2264680957476864,0,3084882137841664,0,3444076292603904,0,3268367838347264,0,3071221054832640,0,2438509826670592,0,2433541354815488,0,2639973589188608,0,2599818866196480,0,2268453549375488,0,2414656383614976,0,2284544644349952,0,2179678722850816,0,6723994640187392,0,7732315522334720,0,4069017656492032,0,3423329453080576,0,5319987010994176,0,6075901255090176,0,5695470231879680,0,5312840185413632,0,6614661952700416,0,8444249301319680,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0],
[0,805306368,0,402653184,0,1610612736,0,2172649472,0,671088640,0,335544320,0,0,0,167772160,0,536870912,0,268435456,0,1073741824,0,1409286144,0,0,0,4294967296,0,2147483648,0,2684354560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9663676416,0,4831838208,0,19327352832,0,26071793664,0,8053063680,0,4026531840,0,0,0,2013265920,0,6442450944,0,3221225472,0,12884901888,0,16911433728,0,0,0,51539607552,0,25769803776,0,32212254720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,57982058496,0,36238786560,0,132372234240,0,162722217984,0,48318382080,0,30198988800,0,2013265920,0,11072962560,0,38654705664,0,24159191040,0,87778394112,0,105897787392,0,51539607552,0,283467841536,0,173946175488,0,202937204736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[225485783040,0,185220464640,0,615052738560,0,671256412160,0,187904819200,0,154350387200,0,20132659200,0,36909875200,0,150323855360,0,123480309760,0,405337538560,0,438891970560,0,515396075520,0,944892805120,0,794568949760,0,848256040960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,703032459264,0,715313381376,0,2105775489024,0,2094878687232,0,579417931776,0,588477628416,0,119587995648,0,107609063424,0,503048044544,0,518885736448,0,1382711033856,0,1443578773504,0,2422361554944,0,2515777093632,0,2667174690816,0,2765422067712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1913407930368,0,2127619424256,0,5486552285184,0,5237511290880,0,1542967001088,0,1712081338368,0,473520144384,0,329370304512,0,1550483193856,0,1754494140416,0,3601330077696,0,3991635230720,0,7009386627072,0,6519760355328,0,6803228196864,0,7434588389376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4714263478272,0,5111279517696,0,11253686730752,0,10824424882176,0,3687229423616,0,3994588020736,0,1377342324736,0,1074681348096,0,4440996184064,0,4858681753600,0,7947300110336,0,9038490238976,0,15453292331008,0,15706695401472,0,14435385081856,0,16198469156864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9847286267904,0,9926206291968,0,18435476029440,0,18375279378432,0,7479685545984,0,7536056991744,0,2987686625280,0,2899908231168,0,10505490006016,0,10619306639360,0,15432891236352,0,15935939280896,0,29222957481984,0,30176440221696,0,26620207300608,0,27431956119552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16941230063616,0,16201153511424,0,24899871571968,0,25634688466944,0,12812826968064,0,12119256858624,0,5908532822016,0,6600391655424,0,19565186646016,0,20522159046656,0,25478282870784,0,24379509440512,0,47699906789376,0,47319802183680,0,41792179273728,0,40047885680640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[22577569333248,0,21440476741632,0,27598117666816,0,28592033497088,0,17475685056512,0,16108006408192,0,9978282770432,0,11327305154560,0,26996016939008,0,32773821693952,0,32510754947072,0,33422093320192,0,60851096649728,0,61426622267392,0,51273319579648,0,52868899930112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,23258858520576,0,23088133570560,0,25510394462208,0,25601947729920,0,18834505334784,0,18453998075904,0,15149826048000,0,15493893193728,0,34398393073664,0,37736119533568,0,36370588368896,0,38201183961088,0,62801011802112,0,64231235911680,0,56171729780736,0,59190018048000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16283294760960,0,17172352991232,0,17205974532096,0,16458348232704,0,13764296441856,0,14944070270976,0,14805557575680,0,13669672943616,0,32328218836992,0,26262651273216,0,30594662662144,0,28752390127616,0,46643344834560,0,45122926411776,0,47248935223296,0,44150116319232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,25229443203072,0,32475791228928,0,23220774240256,0,15523144269824,0,19622497615872,0,23540380205056,0,13112400936960,0,28769335115776,0,33102923563008,0,41540655251456,0,28263837597696,0,31279240183808,0,33681133535232,0,38971459502080,0,32916629356544,0,40472013701120,0,26388279066624,0,36833639530496,0,21990232555520,0,10995116277760,0,17592186044416,0,21990232555520,0,0,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4831838208,0,9663676416,0,26071793664,0,19327352832,0,4026531840,0,8053063680,0,2013265920,0,0,0,3221225472,0,6442450944,0,16911433728,0,12884901888,0,51539607552,0,0,0,32212254720,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,48318382080,0,96636764160,0,260717936640,0,193273528320,0,40265318400,0,80530636800,0,20132659200,0,0,0,32212254720,0,64424509440,0,169114337280,0,128849018880,0,515396075520,0,0,0,322122547200,0,257698037760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[391378894848,0,597134671872,0,1443813654528,0,1169103519744,0,313264177152,0,482378514432,0,148579024896,0,49123688448,0,329638739968,0,482110078976,0,941403144192,0,912143679488,0,2525440770048,0,779536564224,0,1758789107712,0,1713691951104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1971389988864,0,2457795035136,0,5293278756864,0,4714263478272,0,1539745775616,0,1926292832256,0,705448378368,0,392989507584,0,1864015806464,0,2310692405248,0,3472481058816,0,4204772982784,0,7834020347904,0,6236292513792,0,6339371728896,0,7524782702592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7445862678528,0,7887170568192,0,14558127194112,0,14141985128448,0,5661303767040,0,5991479377920,0,2474706468864,0,2071247978496,0,7896297373696,0,8435315769344,0,11237245059072,0,13144747409408,0,21827023798272,0,24300924960768,0,19494856556544,0,22574348107776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,20322711502848,0,19407883468800,0,30763105910784,0,31840203177984,0,15117211140096,0,14392435408896,0,6324876214272,0,6925634764800,0,23446226468864,0,22591527976960,0,30173218996224,0,28660316766208,0,55920474193920,0,58497454571520,0,49864570306560,0,47416438947840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[43146704584704,0,39989098315776,0,53510796214272,0,56600555421696,0,32552094007296,0,29636884955136,0,16164914724864,0,19151796043776,0,51997021569024,0,55540369588224,0,63330903392256,0,57678189559808,0,117742233452544,0,113838108180480,0,100618198843392,0,91611652423680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,67716601872384,0,64079838314496,0,74391786356736,0,77394773803008,0,53014928818176,0,48247515119616,0,33085206822912,0,37772089884672,0,82351702933504,0,106437879529472,0,95341831520256,0,101640401059840,0,178430121345024,0,181780195835904,0,147145579560960,0,157814278324224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[82427938603008,0,83279952740352,0,86154795810816,0,85121688403968,0,67958999089152,0,68107980767232,0,60781706084352,0,60478508236800,0,131497939959808,0,139519865126912,0,133086809423872,0,140872779825152,0,222728414035968,0,229016246157312,0,203948669534208,0,216646740344832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,66299262664704,0,71359807881216,0,69122465464320,0,64918967549952,0,56869125095424,0,63738388414464,0,66280740618240,0,59689307996160,0,143406810529792,0,106708462469120,0,131900056272896,0,119936961740800,0,193737384787968,0,183944859353088,0,203697413947392,0,183635621707776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[143235011837952,0,186268570877952,0,130721658175488,0,84909691502592,0,110852837474304,0,133770246094848,0,71271626833920,0,165781174222848,0,182453431959552,0,236112605872128,0,154285694255104,0,173299246039040,0,178765128794112,0,211267293806592,0,173875308527616,0,220757024047104,0,158329674399744,0,221001837182976,0,131941395333120,0,65970697666560,0,105553116266496,0,131941395333120,0,0,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,239578644480,0,235753439232,0,193273528320,0,226995732480,0,171530256384,0,163074539520,0,201326592000,0,185623117824,0,587336777728,0,336618061824,0,781684047872,0,630018015232,0,470298918912,0,802085142528,0,657129996288,0,534723428352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1916629155840,0,1886027513856,0,1546188226560,0,1815965859840,0,1372242051072,0,1304596316160,0,1610612736000,0,1484984942592,0,4698694221824,0,2692944494592,0,6253472382976,0,5040144121856,0,3762391351296,0,6416681140224,0,5257039970304,0,4277787426816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9505836367872,0,9136200744960,0,7536862298112,0,8520544026624,0,6745246138368,0,6350646018048,0,7354057752576,0,7271916503040,0,20418274525184,0,15086072627200,0,28232967520256,0,24306293669888,0,21698174779392,0,27870042783744,0,24532853194752,0,20641612824576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[30202210025472,0,28412819275776,0,23574538616832,0,25699742121984,0,21260088115200,0,19839527682048,0,21575768211456,0,22841709821952,0,56727928045568,0,52815212838912,0,81849191759872,0,75275744313344,0,77515569758208,0,77386720739328,0,73598559584256,0,63960652972032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,73762036776960,0,70632213577728,0,59290681344000,0,61799412006912,0,56211995099136,0,53039893315584,0,56828859777024,0,60838480183296,0,139953656823808,0,145050709262336,0,189917011378176,0,185519501737984,0,201223512784896,0,187881196879872,0,179022826831872,0,175866025869312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[129477157847040,0,128315906064384,0,108861314826240,0,109764063264768,0,108729244581888,0,104248519950336,0,113541755437056,0,118795574181888,0,269337399132160,0,278369715355648,0,330738251595776,0,334322401804288,0,358354891309056,0,355391363874816,0,323565656211456,0,356911782297600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,181342109171712,0,186844767584256,0,164640860405760,0,160154901282816,0,170840914132992,0,175129975848960,0,200427870093312,0,196055056515072,0,450061033013248,0,427145235005440,0,488941224460288,0,487780509548544,0,530239482494976,0,535019781095424,0,549515295719424,0,563869076422656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[163825085054976,0,172707614294016,0,157931853053952,0,149944019189760,0,166279658864640,0,180752624910336,0,214127742025728,0,199590351470592,0,462602337517568,0,409666865594368,0,467966751670272,0,453889996357632,0,510345193979904,0,497176824250368,0,592087011557376,0,538846596956160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,570704114221056,0,684575441289216,0,492231437844480,0,385710242660352,0,512817752965120,0,509181123624960,0,485553032134656,0,596560085778432,0,783967896731648,0,914322838519808,0,699897133137920,0,692452612636672,0,686007208902656,0,738076171173888,0,714326075768832,0,767134846156800,0,695990860382208,0,869163941756928,0,560750930165760,0,402421255766016,0,589338232487936,0,540959720865792,0,474989023199232,0,738871813865472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1757178494976,0,1658931118080,0,1120718028800,0,1030792151040,0,1197222133760,0,1157493686272,0,1431297851392,0,1610612736000,0,2607045148672,0,4526895529984,0,4589172555776,0,5909874999296,0,5042291605504,0,3762391351296,0,3418793967616,0,4569845202944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10543070969856,0,9953586708480,0,6724308172800,0,6184752906240,0,7183332802560,0,6944962117632,0,8587787108352,0,9663676416000,0,15642270892032,0,27161373179904,0,27535035334656,0,35459249995776,0,30253749633024,0,22574348107776,0,20512763805696,0,27419071217664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[43320650760192,0,43315818921984,0,31589752897536,0,30194156961792,0,36705864253440,0,36200131854336,0,44919989207040,0,47062104145920,0,102276056219648,0,110612587741184,0,133605695160320,0,142107582922752,0,128307853000704,0,113232517791744,0,111067854274560,0,129982890246144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,102995463241728,0,106906030964736,0,81530290438144,0,79544941805568,0,98934571663360,0,98500779966464,0,122428042772480,0,123823907143680,0,304822418931712,0,261374529765376,0,350855878410240,0,332035331719168,0,311539747782656,0,302434417115136,0,307519658393600,0,337137752866816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[197031087833088,0,203211008901120,0,174273935179776,0,170264314773504,0,217339303821312,0,223752763736064,0,279206160236544,0,271665271406592,0,635831253467136,0,596184410357760,0,684899107340288,0,671019920523264,0,624428115296256,0,632854841131008,0,725007659433984,0,710937346572288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,216186105102336,0,219152853762048,0,203418777944064,0,197931420352512,0,255965018456064,0,269023866519552,0,336457000550400,0,321452532301824,0,703730391449600,0,742050089664512,0,741513218752512,0,772527177596928,0,706453400715264,0,721039109652480,0,889676705562624,0,820716710658048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1326189801111552,0,1497370554531840,0,1102046463787008,0,979585940324352,0,1298350359969792,0,1133491261538304,0,1443771510161408,0,1255717440847872,0,1869457530028032,0,2006290893111296,0,1701711139831808,0,1533969044602880,0,1534428606103552,0,1517686823583744,0,1656671965282304,0,1551445266530304,0,1728432278863872,0,2003310185807872,0,1363394418442240,0,1169880371953664,0,1653665488175104,0,1284229581242368,0,1899956092796928,0,1548112371908608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8906688430080,0,9658844577792,0,9889162199040,0,9835609325568,0,18773302050816,0,18599355875328,0,18657337933824,0,17566953111552,0,64029372448768,0,56925496541184,0,44220983279616,0,47947941150720,0,43447889166336,0,46153718562816,0,49100066127872,0,43911745634304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[35626753720320,0,38635378311168,0,39556648796160,0,39342437302272,0,75093208203264,0,74397423501312,0,74629351735296,0,70267812446208,0,256117489795072,0,227701986164736,0,176883933118464,0,191791764602880,0,173791556665344,0,184614874251264,0,196400264511488,0,175646982537216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,116337779146752,0,116669565370368,0,128235375427584,0,127999420661760,0,228552389689344,0,230601089089536,0,237616918167552,0,231467598741504,0,709906554421248,0,734009910886400,0,550369994211328,0,578508472451072,0,534568809529344,0,557916251750400,0,619093765914624,0,586039697604608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[161422050852864,0,156068374118400,0,177357453262848,0,177313966718976,0,306918362972160,0,312407331176448,0,325975132864512,0,322399572590592,0,907578129252352,0,1012615849443328,0,746972122185728,0,773433415696384,0,721554505728000,0,746602754998272,0,845387002806272,0,820785430134784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2329870507966464,0,2399128466227200,0,2204231440269312,0,2109512513224704,0,2222125884637184,0,2271698397167616,0,3194134965780480,0,2830978837905408,0,3324150068281344,0,3365570732883968,0,3177068913229824,0,2942923402379264,0,2481511844544512,0,2514024746975232,0,2907005664624640,0,2730293530198016,0,3252355394961408,0,3369453383319552,0,3034652092661760,0,2869725348495360,0,2920302883373056,0,3021457953128448,0,4960996464525312,0,4222124650659840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24784108781568,0,22767621636096,0,31489089601536,0,32134945308672,0,64991445123072,0,66176856096768,0,58903328980992,0,61744449847296,0,206983063928832,0,220177203462144,0,155799938662400,0,130154688937984,0,146475564662784,0,143692425854976,0,149671020331008,0,160941014515712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,49568217563136,0,45535243272192,0,62978179203072,0,64269890617344,0,129982890246144,0,132353712193536,0,117806657961984,0,123488899694592,0,413966127857664,0,440354406924288,0,311599877324800,0,260309377875968,0,292951129325568,0,287384851709952,0,299342040662016,0,321882029031424,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2384550810353664,0,2293531863416832,0,2531881610379264,0,2466424698175488,0,2098881798078464,0,2586399240880128,0,3673272927387648,0,3574877374119936,0,3232014429847552,0,3217119483265024,0,3313185016774656,0,3262757805752320,0,2272793613828096,0,2471118023688192,0,2905871793258496,0,2883056926982144,0,3470058697261056,0,3321624627511296,0,3694359069327360,0,3575611813527552,0,2814749767106560,0,3826300464660480,0,6122080743456768,0,5910974510923776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5088705169588224,0,5250362369900544,0,3495562213064704,0,2470099579568128,0,4446437907628032,0,4358418995347456,0,4201586117050368,0,3826401396391936,0,2659151691907072,0,2607070918475776,0,2859486146461696,0,3010982527893504,0,2875051107942400,0,2823872277643264,0,2709952565084160,0,2521867357257728,0,9047881184968704,0,9362891266326528,0,5899979394646016,0,3815305348382720,0,8153978231586816,0,7991250510675968,0,7652600929320960,0,6896136929411072,0,10696049115004928,0,11258999068426240,0,4503599627370496,0,0,0,0,0,0,0,0,0,0],
[51204063232,0,38654705664,0,9663676416,0,19327352832,0,34762391552,0,25769803776,0,63082332160,0,74625056768,0,214211493888,0,335007449088,0,298500227072,0,253403070464,0,129922760704,0,103079215104,0,221190815744,0,133143986176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,409632505856,0,309237645312,0,77309411328,0,154618822656,0,278099132416,0,206158430208,0,504658657280,0,597000454144,0,1713691951104,0,2680059592704,0,2388001816576,0,2027224563712,0,1039382085632,0,824633720832,0,1769526525952,0,1065151889408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1742951415808,0,1491964264448,0,425201762304,0,618475290624,0,1179505393664,0,999653638144,0,2363305754624,0,2594160246784,0,8677981421568,0,11093900525568,0,10385230921728,0,9483287789568,0,4462471020544,0,3925600108544,0,7258494730240,0,5497558138880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4722853412864,0,4622458552320,0,1468878815232,0,1546188226560,0,3183644508160,0,3111703805952,0,7114613325824,0,7206955122688,0,28076201213952,0,29042568855552,0,28879360098304,0,28518582845440,0,12223476924416,0,12008728559616,0,18777597018112,0,18073222381568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9709444661248,0,10293425995776,0,4098472542208,0,3594887626752,0,7575517003776,0,8200166309888,0,16536160960512,0,15821585776640,0,67380520681472,0,61387967561728,0,63303522975744,0,66099546685440,0,28533615230976,0,28235115003904,0,41012642709504,0,42356967473152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14998562668544,0,16129749680128,0,8044473745408,0,6957847019520,0,14268955099136,0,15904263897088,0,28134183272448,0,26383984099328,0,114336324386816,0,101962523607040,0,105261058490368,0,112115826294784,0,52046413692928,0,48275432407040,0,71897752535040,0,68822555951104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[18290386665472,0,18554795589632,0,12298638852096,0,11987253723136,0,23614267064320,0,24216099356672,0,37049461637120,0,36451387441152,0,146795539726336,0,143507742261248,0,144714628071424,0,147059680215040,0,73542725009408,0,71012989272064,0,96937411870720,0,93286689669120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14808510365696,0,13878113075200,0,11600706666496,0,12532714569728,0,24213951873024,0,22722524479488,0,31419833253888,0,32985348833280,0,121508919771136,0,131949985267712,0,130446746714112,0,124313533415424,0,64501818851328,0,68702296866816,0,81277961109504,0,85761906966528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[75092335788032,0,59192702402560,0,55585466744832,0,69945689899008,0,96700517580800,0,121993177333760,0,135650904899584,0,90494424055808,0,153402810040320,0,143456202653696,0,150940183166976,0,138705968824320,0,105897787392000,0,111471581200384,0,123710090510336,0,98625334018048,0,102804337197056,0,79164837199872,0,73667279060992,0,94557999988736,0,136339441844224,0,193514046488576,0,219902325555200,0,123145302310912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,309237645312,0,409632505856,0,154618822656,0,77309411328,0,206158430208,0,278099132416,0,597000454144,0,504658657280,0,2680059592704,0,1713691951104,0,2027224563712,0,2388001816576,0,824633720832,0,1039382085632,0,1065151889408,0,1769526525952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1855425871872,0,2457795035136,0,927712935936,0,463856467968,0,1236950581248,0,1668594794496,0,3582002724864,0,3027951943680,0,16080357556224,0,10282151706624,0,12163347382272,0,14328010899456,0,4947802324992,0,6236292513792,0,6390911336448,0,10617159155712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7611755790336,0,9030705610752,0,4524748046336,0,3324304687104,0,7191922737152,0,8621073104896,0,15285788606464,0,13625783746560,0,64570538328064,0,50169512984576,0,54408645705728,0,60902636257280,0,26508538150912,0,26448408608768,0,35081292873728,0,39530878992384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[18077517348864,0,19737522208768,0,11914239279104,0,10204842295296,0,20521353740288,0,23360327122944,0,37263136260096,0,34316788695040,0,151079769604096,0,132130373894144,0,136545600274432,0,148090472366080,0,73048803770368,0,64218351009792,0,97719095918592,0,87342454931456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,32373315993600,0,31469762248704,0,24829205938176,0,25524990640128,0,49439368544256,0,48791902224384,0,68947110002688,0,69778186174464,0,268882132598784,0,277579441373184,0,276252296478720,0,273005301202944,0,142558554488832,0,140625819205632,0,182965606809600,0,176626235080704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[33539399614464,0,30018600173568,0,28303834480640,0,31877247270912,0,61134564491264,0,55312736321536,0,72919954751488,0,78997333475328,0,278485679472640,0,318317206175744,0,311848985427968,0,288037686738944,0,152213640970240,0,169445049761792,0,187535452012544,0,206879984713728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,292965087969280,0,229831753072640,0,216541513646080,0,273516402311168,0,374695094386688,0,476611447095296,0,526893702971392,0,345485021806592,0,552856780275712,0,507849817980928,0,538537359310848,0,492667108589568,0,391340240142336,0,411535176368128,0,454201381486592,0,351620382588928,0,411217348788224,0,316659348799488,0,294669116243968,0,378231999954944,0,545357767376896,0,774056185954304,0,879609302220800,0,492581209243648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2517387706368,0,2164663517184,0,3164317155328,0,3236257857536,0,8560943562752,0,9036611190784,0,7288559501312,0,7155415515136,0,33762737913856,0,42949672960000,0,27668179320832,0,32384053411840,0,19576460935168,0,21990232555520,0,20547123544064,0,17179869184000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,10069550825472,0,8658654068736,0,12657268621312,0,12945031430144,0,34243774251008,0,36146444763136,0,29154238005248,0,28621662060544,0,135050951655424,0,171798691840000,0,110672717283328,0,129536213647360,0,78305843740672,0,87960930222080,0,82188494176256,0,68719476736000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[27886148911104,0,25119116230656,0,36878736687104,0,39041252720640,0,100362648289280,0,98187247353856,0,82248623718400,0,85298050498560,0,407910223970304,0,449098960338944,0,347222336077824,0,343666103156736,0,229059195830272,0,241858198372352,0,218390497067008,0,219215130787840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,35633196171264,0,32920924323840,0,48442936131584,0,52192442580992,0,132237748076544,0,124081605181440,0,106188771426304,0,113352776876032,0,545718544629760,0,554600536997888,0,473099237588992,0,428259779018752,0,301506704179200,0,307794536300544,0,272404005781504,0,300991308103680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[785449123577856,0,686629979160576,0,849307234205696,0,960494273822720,0,1129929659908096,0,1418013517545472,0,1546321370546176,0,1569217841201152,0,1423631334768640,0,1381965857030144,0,1463149328859136,0,1553730189131776,0,1060367295840256,0,1156376994775040,0,1199429746950144,0,1212486447529984,0,1144591604514816,0,991759488253952,0,1242448139386880,0,1416170976575488,0,1732830325374976,0,2339760743907328,0,2656420092706816,0,2674012278751232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6184752906240,0,6792490778624,0,11708080848896,0,12038793330688,0,34497177321472,0,32018981191680,0,23845658427392,0,25116968747008,0,150358215098368,0,121341416046592,0,113318417137664,0,91568702750720,0,81363860455424,0,69990787055616,0,60198261620736,0,68032281968640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12369505812480,0,13584981557248,0,23416161697792,0,24077586661376,0,68994354642944,0,64037962383360,0,47691316854784,0,50233937494016,0,300716430196736,0,242682832093184,0,226636834275328,0,183137405501440,0,162727720910848,0,139981574111232,0,120396523241472,0,136064563937280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,986910470176768,0,914404979769344,0,1258399647924224,0,1367513292079104,0,1481961285615616,0,1854115906846720,0,2028959730499584,0,2438407552761856,0,1632740407508992,0,1663406474002432,0,1800519009959936,0,2078523653095424,0,1277701230952448,0,1439432519450624,0,1464412049244160,0,1696958758518784,0,1466748511453184,0,1350200278908928,0,1895558046285824,0,2075877953241088,0,2374945115996160,0,3131409115906048,0,3553621580972032,0,4362862139015168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4854729309945856,0,4428334620475392,0,3448991882674176,0,2911017164079104,0,4826123754012672,0,4115884339625984,0,3827782228377600,0,3549919319162880,0,2079236617666560,0,1960016915464192,0,2235169700315136,0,2266093464846336,0,2772710627213312,0,2440366057848832,0,2306534876905472,0,2156760777359360,0,8896698336149504,0,8072614371131392,0,6134175371362304,0,5051156418002944,0,9249091812851712,0,7810930603720704,0,7186407999143936,0,6632254138744832,0,12103423998558208,0,10696049115004928,0,6755399441055744,0,4503599627370496,0,0,0,0,0,0,0,0,0],
[0,206158430208,0,103079215104,0,412316860416,0,543313362944,0,2181843386368,0,1915555414016,0,824633720832,0,1060856922112,0,7834020347904,0,9414568312832,0,10170482556928,0,6133213298688,0,4260607557632,0,4879082848256,0,2199023255552,0,2783138807808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[824633720832,0,412316860416,0,1649267441664,0,2173253451776,0,8727373545472,0,7662221656064,0,3298534883328,0,4243427688448,0,31336081391616,0,37658273251328,0,40681930227712,0,24532853194752,0,17042430230528,0,19516331393024,0,8796093022208,0,11132555231232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1649267441664,0,1443109011456,0,4647154614272,0,4909147619328,0,20753281974272,0,20220706029568,0,9191230013440,0,9663676416000,0,84662395338752,0,87823491268608,0,85555748536320,0,77481210019840,0,45079976738816,0,46316927320064,0,24326694764544,0,25494925869056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1649267441664,0,2061584302080,0,5995774345216,0,5471788335104,0,24051816857600,0,25116968747008,0,11785390260224,0,10840497455104,0,106652627894272,0,100330436034560,0,89747636617216,0,105896713650176,0,56075093016576,0,53601191854080,0,31061203484672,0,28724741275648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,70712341561344,0,89730456748032,0,177133041221632,0,156785633656832,0,348424926920704,0,220202973265920,0,275410482888704,0,324643693002752,0,219764886601728,0,205677393870848,0,274946626420736,0,285477886230528,0,229935369158656,0,173379239804928,0,185954904047616,0,214576566108160,0,105553116266496,0,134140418588672,0,272678883688448,0,241892558110720,0,633318697598976,0,369435906932736,0,492581209243648,0,598134325510144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[412316860416,0,824633720832,0,2173253451776,0,1649267441664,0,7662221656064,0,8727373545472,0,4243427688448,0,3298534883328,0,37658273251328,0,31336081391616,0,24532853194752,0,40681930227712,0,19516331393024,0,17042430230528,0,11132555231232,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,824633720832,0,1649267441664,0,4346506903552,0,3298534883328,0,15324443312128,0,17454747090944,0,8486855376896,0,6597069766656,0,75316546502656,0,62672162783232,0,49065706389504,0,81363860455424,0,39032662786048,0,34084860461056,0,22265110462464,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[140600049401856,0,178430121345024,0,351268195270656,0,310835373146112,0,684823945412608,0,427847462158336,0,544928270647296,0,643867137277952,0,386203459256320,0,361189569724416,0,505019434532864,0,518007415635968,0,431833191809024,0,319957883682816,0,356379206352896,0,414790761578496,0,211106232532992,0,268280837177344,0,545357767376896,0,483785116221440,0,1266637395197952,0,738871813865472,0,985162418487296,0,1196268651020288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2682842731511808,0,2882661789990912,0,1941462656745472,0,3016072064139264,0,2877628088320000,0,2887970369568768,0,2027911758479360,0,2428872725364736,0,992858999881728,0,1015948744065024,0,1069275058012160,0,954444812386304,0,1549761639350272,0,1563230656790528,0,1170979883581440,0,1357484543442944,0,5000578883125248,0,5376611859824640,0,3544825487949824,0,5713062417924096,0,5629499534213120,0,5647091720257536,0,3870280929771520,0,4679521487814656,0,7318349394477056,0,7881299347898368,0,4503599627370496,0,9007199254740992,0,0,0,0,0,0,0,0],
[2116323660267520,0,958224383606784,0,1553472491094016,0,1286153726590976,0,892425484632064,0,1009351674298368,0,982757236801536,0,826420427227136,0,261202731073536,0,282574488338432,0,191589901139968,0,189665755791360,0,461520005758976,0,516770465054720,0,518419732496384,0,438705139482624,0,4121519336718336,0,1811995162574848,0,3047846232195072,0,2506886511329280,0,1768014697463808,0,2005509209063424,0,1935140464885760,0,1618481116086272,0,7388718138654720,0,2814749767106560,0,5629499534213120,0,4503599627370496,0,9007199254740992,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,196608,0,2260992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,4325376,0,16580608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,393216,0,45416448,0,89210880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,7864320,0,302776320,0,391446528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,7864320,0,74711040,0,1452605440,0,1513521152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,141557760,0,448266240,0,5436997632,0,5300748288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,3145728,0,1203240960,0,1975910400,0,16875454464,0,16575946752,0,0,0,0,0,0,0,2097152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,50331648,0,6417285120,0,7228882944,0,45295337472,0,45405306880,0,0,0,0,0,0,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,50331648,0,377487360,0,24442306560,0,23734517760,0,107321622528,0,108621791232,0,0,0,0,0,33554432,0,251658240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,704643072,0,1761607680,0,72666316800,0,70118277120,0,225997750272,0,228837163008,0,0,0,0,0,469762048,0,1174405120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,100663296,0,4580179968,0,6077546496,0,180344586240,0,179756072960,0,425133735936,0,428347326464,0,0,0,67108864,0,3053453312,0,4051697664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1207959552,0,18320719872,0,17968398336,0,387679518720,0,392067809280,0,718904229888,0,717826424832,0,0,0,805306368,0,12213813248,0,11978932224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1207959552,0,6643777536,0,51791265792,0,48444211200,0,726169288704,0,732182347776,0,1096169422848,0,1088284065792,0,805306368,0,4429185024,0,34527510528,0,32296140800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12079595520,0,22145925120,0,114856820736,0,113497866240,0,1179868200960,0,1184875151360,0,1509894127616,0,1506512601088,0,8053063680,0,14763950080,0,76571213824,0,75665244160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,54358179840,0,55868129280,0,214563815424,0,219615854592,0,1665710161920,0,1666296053760,0,1891026468864,0,1901235265536,0,36238786560,0,37245419520,0,143042543616,0,146410569728,0,0,0,0,0,0,0,805306368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[144955146240,0,128043712512,0,341852553216,0,352875184128,0,2047113953280,0,2035569131520,0,2159199387648,0,2169980780544,0,96636764160,0,85362475008,0,227901702144,0,235250122752,0,0,0,0,0,0,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,269777633280,0,262127222784,0,462396850176,0,483208986624,0,2176329973760,0,2169246842880,0,2220203376640,0,2230016049152,0,179851755520,0,174751481856,0,308264566784,0,322139324416,0,0,0,0,0,6442450944,0,22548578304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[401042571264,0,417954004992,0,547708993536,0,557724991488,0,1992617361408,0,2005898625024,0,2026980900864,0,2035020791808,0,267361714176,0,278636003328,0,365139329024,0,371816660992,0,0,0,0,0,38654705664,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,495263416320,0,503215816704,0,575844384768,0,545934802944,0,1571133849600,0,1581217873920,0,1627562508288,0,1607794507776,0,330175610880,0,335477211136,0,383896256512,0,363956535296,0,0,0,12884901888,0,96636764160,0,75698798592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[467077693440,0,482781167616,0,493451476992,0,482730835968,0,1034357309440,0,1057874247680,0,1101152387072,0,1091249963008,0,311385128960,0,321854111744,0,328967651328,0,321820557312,0,0,0,51539607552,0,128849018880,0,122406567936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,341047246848,0,359367966720,0,339386302464,0,363872649216,0,565798502400,0,586501324800,0,599706894336,0,618646241280,0,227364831232,0,239578644480,0,226257534976,0,242581766144,0,51539607552,0,77309411328,0,122406567936,0,138512695296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[198910672896,0,171932909568,0,190354292736,0,180640284672,0,264634368000,0,231407616000,0,256540016640,0,249166233600,0,132607115264,0,114621939712,0,126902861824,0,120426856448,0,103079215104,0,51539607552,0,90194313216,0,83751862272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,62411243520,0,68954357760,0,58636369920,0,158631723008,0,74356097024,0,82493440000,0,64210534400,0,93041664000,0,41607495680,0,45969571840,0,39090913280,0,117207728128,0,51539607552,0,64424509440,0,32212254720,0,84557168640,0,0,0,0,0,0,0,137438953472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,196608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,4325376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,786432,0,45416448,0,4325376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,15728640,0,302776320,0,86507520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,23592960,0,149422080,0,1481441280,0,821821440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,424673280,0,896532480,0,5956042752,0,4930928640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,12582912,0,3609722880,0,4093378560,0,21287337984,0,21247426560,0,0,0,0,0,0,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,201326592,0,19251855360,0,16722690048,0,68825382912,0,71716306944,0,0,0,0,0,0,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,251658240,0,1509949440,0,74081894400,0,64455966720,0,196893081600,0,202569154560,0,0,0,0,0,167772160,0,1006632960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3523215360,0,7046430720,0,228568596480,0,219508899840,0,491736268800,0,498251857920,0,0,0,0,0,2348810240,0,4697620480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,603979776,0,22900899840,0,25014829056,0,609736458240,0,622767636480,0,1081817038848,0,1082642399232,0,0,0,402653184,0,15267266560,0,16676552704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,7247757312,0,91603599360,0,80329310208,0,1437849354240,0,1469904322560,0,2122075078656,0,2095787802624,0,0,0,4831838208,0,61069066240,0,53552873472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8455716864,0,39862665216,0,261774901248,0,240283287552,0,2950947667968,0,2968903483392,0,3719212695552,0,3669943123968,0,5637144576,0,26575110144,0,174516600832,0,160188858368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,84557168640,0,132875550720,0,602469826560,0,609012940800,0,5218165063680,0,5225651896320,0,5843358842880,0,5857424179200,0,56371445760,0,88583700480,0,401646551040,0,406008627200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[380507258880,0,347288371200,0,1199654830080,0,1246186438656,0,8016274391040,0,7998430248960,0,8333688176640,0,8430575419392,0,253671505920,0,231525580800,0,799769886720,0,830790959104,0,0,0,0,0,0,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1014686023680,0,864899039232,0,2047491440640,0,2120975646720,0,10737627955200,0,10637153402880,0,10789088919552,0,10839895572480,0,676457349120,0,576599359488,0,1364994293760,0,1413983764480,0,0,0,0,0,0,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1920655687680,0,1910992011264,0,2965087715328,0,3113817735168,0,12422070927360,0,12398729625600,0,12424632532992,0,12475211710464,0,1280437125120,0,1273994674176,0,1976725143552,0,2075878490112,0,0,0,0,0,57982058496,0,180388626432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3000571527168,0,3184181379072,0,3816044888064,0,3848760459264,0,12400875012096,0,12548296409088,0,12595708428288,0,12642649374720,0,2000381018112,0,2122787586048,0,2544029925376,0,2565840306176,0,0,0,0,0,347892350976,0,360777252864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3950027735040,0,3987273154560,0,4389171363840,0,4065035550720,0,10729795092480,0,10797432176640,0,11208172830720,0,10990393098240,0,2633351823360,0,2658182103040,0,2926114242560,0,2710023700480,0,0,0,128849018880,0,869730877440,0,644245094400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3913788948480,0,4062770626560,0,4029551738880,0,3976804171776,0,7718484049920,0,7945243852800,0,8306975047680,0,8242535596032,0,2609192632320,0,2708513751040,0,2686367825920,0,2651202781184,0,0,0,515396075520,0,1159641169920,0,1133871366144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3050903175168,0,3228875882496,0,2993072111616,0,3278502887424,0,4672247562240,0,4864703201280,0,4945047257088,0,5168233709568,0,2033935450112,0,2152583921664,0,1995381407744,0,2185668591616,0,566935683072,0,773094113280,0,1153198718976,0,1340029796352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1946425491456,0,1617860493312,0,1849688064000,0,1713490624512,0,2477496729600,0,2074686259200,0,2350503297024,0,2246765445120,0,1297616994304,0,1078573662208,0,1233125376000,0,1142327083008,0,1133871366144,0,515396075520,0,914828034048,0,824633720832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[649479585792,0,741485838336,0,608459292672,0,1813260533760,0,759955980288,0,874217472000,0,642256404480,0,991916851200,0,432986390528,0,494323892224,0,405639528448,0,1346279309312,0,566935683072,0,747324309504,0,341449900032,0,972810092544,0,0,0,0,0,0,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,786432,0,393216,0,0,0,2162688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,15728640,0,7864320,0,0,0,43253760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,173015040,0,90439680,0,43253760,0,410910720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1321205760,0,731381760,0,778567680,0,2465464320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,12582912,0,18874368,0,7561543680,0,4736286720,0,6649282560,0,10914693120,0,0,0,0,0,8388608,0,12582912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,201326592,0,301989888,0,33709621248,0,25725763584,0,35798384640,0,40513830912,0,0,0,0,0,134217728,0,201326592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2013265920,0,2466250752,0,123438366720,0,115086458880,0,139465850880,0,136705474560,0,0,0,0,0,1342177280,0,1644167168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,14092861440,0,13388218368,0,395229265920,0,413631774720,0,434896896000,0,419121070080,0,0,0,0,0,9395240960,0,8925478912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,603979776,0,1509949440,0,70111985664,0,57956892672,0,1141340897280,0,1204204339200,0,1167175188480,0,1133089259520,0,402653184,0,1006632960,0,46741323776,0,38637928448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7247757312,0,18119393280,0,255080792064,0,219143995392,0,2913038499840,0,2949293015040,0,2769939333120,0,2698696458240,0,4831838208,0,12079595520,0,170053861376,0,146095996928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,65229815808,0,106904420352,0,727191650304,0,707109322752,0,6385267900416,0,6320838672384,0,5806373732352,0,5764325572608,0,43486543872,0,71269613568,0,484794433536,0,471406215168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[386547056640,0,404666449920,0,1757581148160,0,1838011121664,0,12025237340160,0,11961111674880,0,10827863162880,0,11010338979840,0,257698037760,0,269777633280,0,1171720765440,0,1225340747776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1476730552320,0,1242688389120,0,3726530052096,0,3849628680192,0,19834908180480,0,19749403361280,0,18211677929472,0,18473447718912,0,984487034880,0,828458926080,0,2484353368064,0,2566419120128,0,0,0,0,0,6442450944,0,22548578304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3812320346112,0,3418525532160,0,6728938684416,0,6828696010752,0,28731506688000,0,28469876490240,0,27281804230656,0,27206983090176,0,2541546897408,0,2279017021440,0,4485959122944,0,4552464007168,0,0,0,0,0,51539607552,0,180388626432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7479685545984,0,7749060526080,0,10345368256512,0,10631805665280,0,36109685882880,0,36231818772480,0,35514422919168,0,35516343386112,0,4986457030656,0,5166040350720,0,6896912171008,0,7087870443520,0,0,0,0,0,412316860416,0,682899800064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12379169488896,0,13072538271744,0,14272042106880,0,14109269557248,0,39475589677056,0,40054208593920,0,40201478995968,0,40263603978240,0,8252779659264,0,8715025514496,0,9514694737920,0,9406179704832,0,0,0,0,0,1752346656768,0,1571958030336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17069475102720,0,16934082969600,0,17619147030528,0,16364907528192,0,37665755627520,0,37696220037120,0,39697297440768,0,38832080486400,0,11379650068480,0,11289388646400,0,11746098020352,0,10909938352128,0,128849018880,0,579820584960,0,4084513898496,0,3221225472000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17640235991040,0,18113353482240,0,17416562147328,0,17571684286464,0,29829821890560,0,30568116387840,0,32342827597824,0,32323071639552,0,11760157327360,0,12075568988160,0,11611041431552,0,11714456190976,0,515396075520,0,2319282339840,0,5617817223168,0,5772436045824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14630000787456,0,15246664138752,0,14229763522560,0,15501895925760,0,20200968683520,0,20804802969600,0,21302655320064,0,22318690467840,0,9753333858304,0,10164442759168,0,9486509015040,0,10334597283840,0,3607772528640,0,3994319585280,0,6004364279808,0,6828998000640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9827958915072,0,8278952116224,0,9439398592512,0,8659157385216,0,11878457671680,0,9995652956160,0,11171510353920,0,10573778780160,0,6551972610048,0,5519301410816,0,6292932395008,0,5772771590144,0,6184752906240,0,3350074490880,0,4896262717440,0,4380866641920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3628106514432,0,4151253663744,0,4507010334720,0,9972379287552,0,4169966813184,0,4818072895488,0,3680161234944,0,5286941491200,0,2418737676288,0,2767502442496,0,3142112509952,0,7404167102464,0,3478923509760,0,4496830758912,0,2531883220992,0,5401995116544,0,0,0,0,0,1649267441664,0,9070970929152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,7864320,0,15728640,0,14417920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,141557760,0,283115520,0,259522560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,25165824,0,12582912,0,1486356480,0,2689597440,0,2268856320,0,290979840,0,0,0,0,0,16777216,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,402653184,0,201326592,0,10947133440,0,17364418560,0,12771655680,0,4655677440,0,0,0,0,0,268435456,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,3523215360,0,2113929216,0,61813555200,0,84368424960,0,55003054080,0,36427530240,0,0,0,0,0,2348810240,0,1409286144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,21139292160,0,15502147584,0,278774415360,0,325016616960,0,205447495680,0,184088002560,0,0,0,0,0,14092861440,0,10334765056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2415919104,0,2013265920,0,97240743936,0,84909490176,0,1017359892480,0,1041466654720,0,699688550400,0,694293626880,0,1610612736,0,1342177280,0,64827162624,0,56606326784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,28991029248,0,24159191040,0,360777252864,0,359367966720,0,3011971645440,0,2898851266560,0,2116508712960,0,2148280565760,0,19327352832,0,16106127360,0,240518168576,0,239578644480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[201729245184,0,169114337280,0,1126724272128,0,1198597865472,0,7366650101760,0,7139261153280,0,5555033210880,0,5714214912000,0,134486163456,0,112742891520,0,751149514752,0,799065243648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,954288046080,0,805306368000,0,3028958576640,0,3185188012032,0,15408876748800,0,15339429560320,0,12720574300160,0,13063453409280,0,636192030720,0,536870912000,0,2019305717760,0,2123458674688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3315848970240,0,2965540700160,0,6987895013376,0,6996979875840,0,28376527011840,0,28407591075840,0,25541931958272,0,25568234962944,0,2210565980160,0,1977027133440,0,4658596675584,0,4664653250560,0,0,0,0,0,38654705664,0,45097156608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8726299803648,0,8648990392320,0,13539213312000,0,13299433340928,0,45912655134720,0,45820674048000,0,44108554960896,0,43409108631552,0,5817533202432,0,5765993594880,0,9026142208000,0,8866288893952,0,0,0,0,0,309237645312,0,360777252864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[18551842799616,0,19617263124480,0,22556329377792,0,22461907206144,0,64564462878720,0,65154381250560,0,64813047742464,0,64551559102464,0,12367895199744,0,13078175416320,0,15037552918528,0,14974604804096,0,0,0,0,0,1623497637888,0,1623497637888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,32861331652608,0,33726230691840,0,33705896706048,0,32978705055744,0,79179672453120,0,80010081730560,0,82129012654080,0,82197847474176,0,21907554435072,0,22484153794560,0,22470597804032,0,21985803370496,0,0,0,0,0,5411658792960,0,4690104287232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[47263430737920,0,46101776302080,0,44990856167424,0,43221145092096,0,84578842705920,0,83838118133760,0,90207943655424,0,88876599214080,0,31508953825280,0,30734517534720,0,29993904111616,0,28814096728064,0,1030792151040,0,1546188226560,0,12060268167168,0,10887742095360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,51539607552000,0,51950313799680,0,49187307651072,0,50598003081216,0,74978930196480,0,75633283563520,0,81692530311168,0,82370535358464,0,34359738368000,0,34633542533120,0,32791538434048,0,33732002054144,0,4123168604160,0,6184752906240,0,17935783428096,0,19018115186688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[45935077883904,0,46777025691648,0,45035047354368,0,47524853317632,0,57562740817920,0,58146029568000,0,60489585131520,0,62589656629248,0,30623385255936,0,31184683794432,0,30023364902912,0,31683235545088,0,14688788152320,0,13915694039040,0,20873541058560,0,22445499088896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,31890937479168,0,28565827485696,0,31382587834368,0,29108402651136,0,36777980067840,0,32818530877440,0,34661778063360,0,32899508207616,0,21260624986112,0,19043884990464,0,20921725222912,0,19405601767424,0,21131239096320,0,15461882265600,0,17008070492160,0,15513421873152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13694637441024,0,15174790545408,0,23861152186368,0,34216003764224,0,15581459251200,0,17405989355520,0,14873167396864,0,18027317297152,0,9129758294016,0,10116527030272,0,17281824325632,0,25330383323136,0,14688788152320,0,17523466567680,0,13284333846528,0,18753974697984,0,0,0,0,0,16492674416640,0,30236569763840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,25165824,0,12582912,0,15728640,0,141557760,0,70778880,0,31457280,0,104202240,0,0,0,16777216,0,8388608,0,10485760,0,0,0,33554432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,402653184,0,201326592,0,251658240,0,2264924160,0,1132462080,0,503316480,0,1667235840,0,0,0,268435456,0,134217728,0,167772160,0,0,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,402653184,0,3019898880,0,1962934272,0,2491416576,0,18874368000,0,10758389760,0,5945425920,0,14014218240,0,268435456,0,2013265920,0,1308622848,0,1660944384,0,536870912,0,4026531840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5637144576,0,14092861440,0,13388218368,0,17263755264,0,105696460800,0,71345111040,0,48003809280,0,79492546560,0,3758096384,0,9395240960,0,8925478912,0,11509170176,0,7516192768,0,18790481920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,40265318400,0,51338280960,0,72578236416,0,91087699968,0,448266240000,0,357008670720,0,275911802880,0,351055380480,0,26843545600,0,34225520640,0,48385490944,0,60725133312,0,48855252992,0,64827162624,0,0,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[190052302848,0,176362094592,0,321317240832,0,378544324608,0,1531843706880,0,1398590668800,0,1181157949440,0,1292799836160,0,126701535232,0,117574729728,0,214211493888,0,252362883072,0,195421011968,0,191662915584,0,0,0,12884901888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,710280216576,0,639413256192,0,1176904925184,0,1281871577088,0,4426920099840,0,4415280906240,0,3986297978880,0,4070965248000,0,473520144384,0,426275504128,0,784603283456,0,854581051392,0,552440168448,0,516738252800,0,12884901888,0,70866960384,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2283848859648,0,2230698639360,0,3557340217344,0,3602689032192,0,11133360537600,0,11440509419520,0,11020680560640,0,10904697569280,0,1522565906432,0,1487132426240,0,2371560144896,0,2401792688128,0,1225139421184,0,1210643906560,0,128849018880,0,236223201280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6608746708992,0,6859045994496,0,8972346064896,0,8687689138176,0,24567349248000,0,25004394676224,0,25515408752640,0,24907813748736,0,4405831139328,0,4581287264256,0,5981564043264,0,5791792758784,0,2288680697856,0,2355454017536,0,676457349120,0,671625510912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16766478581760,0,17635001499648,0,19001405079552,0,18337580974080,0,46933003468800,0,47243373576192,0,49625746636800,0,48772140761088,0,11177652387840,0,11825387143168,0,12667603386368,0,12225053982720,0,3646427234304,0,3867081179136,0,2319282339840,0,1971389988864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,36413135388672,0,37494057861120,0,35134560534528,0,34636554043392,0,77270605627392,0,77813998682112,0,82138953154560,0,82212446797824,0,24344143069184,0,25236556742656,0,23423040356352,0,23091036028928,0,5035312283648,0,5515006443520,0,6549825126400,0,5997921828864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[65335310942208,0,64789715877888,0,57767343685632,0,57669851283456,0,109469522460672,0,109393345511424,0,117072231137280,0,117748984184832,0,43969190821888,0,43674180255744,0,38511562457088,0,38446567522304,0,6460704555008,0,6670621081600,0,15487652069376,0,15191299325952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,95576175673344,0,93016106729472,0,84971498766336,0,85454670004224,0,133400572723200,0,131326223056896,0,144238354366464,0,144195117907968,0,64748242599936,0,62818191671296,0,56647665844224,0,57107218956288,0,11296300859392,0,10255710814208,0,30872224923648,0,31630286651392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[109901770653696,0,109375100289024,0,104468771241984,0,107188441841664,0,135017917317120,0,134020520214528,0,147623705051136,0,149459721781248,0,74642236637184,0,74222403584000,0,69645847494656,0,72008717041664,0,21756156837888,0,19992535891968,0,47038481825792,0,49950469652480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,105389639073792,0,105955366797312,0,106027693375488,0,107382948495360,0,119294109155328,0,119262714789888,0,124586475651072,0,126214518865920,0,71565429440512,0,72114379948032,0,71234884730880,0,72413266051072,0,46294915612672,0,43979122933760,0,56762287783936,0,57982058496000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[75558675283968,0,73140340260864,0,76214697984000,0,72758272720896,0,82876896903168,0,80312675598336,0,77918059364352,0,74916323917824,0,51334522863616,0,49653580038144,0,51909310283776,0,49055270961152,0,56043954503680,0,53260278824960,0,45904610459648,0,42691974922240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,38639002189824,0,42722232631296,0,85433203556352,0,87931267055616,0,43624971632640,0,47460755439616,0,44398817574912,0,45660604071936,0,26102932176896,0,29658309459968,0,63689977757696,0,65664591069184,0,47011101409280,0,52027656765440,0,48475148386304,0,50160386179072,0,0,0,3298534883328,0,74217034874880,0,76278619176960,0,0,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[402653184,0,0,0,251658240,0,201326592,0,377487360,0,754974720,0,836763648,0,503316480,0,268435456,0,0,0,167772160,0,134217728,0,536870912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5637144576,0,0,0,3523215360,0,2818572288,0,5284823040,0,10569646080,0,11714691072,0,7046430720,0,3758096384,0,0,0,2348810240,0,1879048192,0,7516192768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39057358848,0,8657043456,0,28538044416,0,24863834112,0,46934261760,0,79146516480,0,90238353408,0,61039706112,0,26038239232,0,5771362304,0,19025362944,0,16575889408,0,48855252992,0,7516192768,0,0,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,175556788224,0,103884521472,0,159249334272,0,151800250368,0,288400343040,0,400136601600,0,473696305152,0,366062075904,0,117037858816,0,69256347648,0,106166222848,0,101200166912,0,195421011968,0,90194313216,0,0,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[665183059968,0,643842441216,0,699458912256,0,689744904192,0,1332303888384,0,1568837468160,0,1901435289600,0,1650450235392,0,443455373312,0,429228294144,0,466305941504,0,459829936128,0,582504939520,0,496068722688,0,38654705664,0,141733920768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2364379496448,0,2629325291520,0,2498966323200,0,2406255427584,0,4763638824960,0,5047257661440,0,6112690569216,0,5769265152000,0,1576252997632,0,1752883527680,0,1665977548800,0,1604170285056,0,1525787131904,0,1653562408960,0,386547056640,0,472446402560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7750268485632,0,8326263865344,0,7418633256960,0,7010695249920,0,13756016885760,0,13853760946176,0,16355136897024,0,16226029928448,0,5166845657088,0,5585202315264,0,4945755504640,0,4673796833280,0,3641595396096,0,3973918490624,0,1868310773760,0,1443109011456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,21414706937856,0,21789979705344,0,18189052280832,0,17682111922176,0,32660206387200,0,32481831026688,0,36874827595776,0,37347391438848,0,14276471291904,0,14801531043840,0,12126034853888,0,11788074614784,0,7254199762944,0,7980049235968,0,5669356830720,0,4741643894784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[48905047769088,0,48428709052416,0,38967114203136,0,39638991372288,0,65138841354240,0,64824696373248,0,71358392303616,0,72429204406272,0,32946962563072,0,33247878709248,0,25978076135424,0,26425994248192,0,12414066098176,0,14040248090624,0,14169097109504,0,14431090114560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,90828089327616,0,89068494913536,0,73668319248384,0,76072058093568,0,108712886796288,0,107762172297216,0,117848798134272,0,119085383811072,0,62613643853824,0,61303141957632,0,49112212832256,0,50714705395712,0,20427938201600,0,20143396618240,0,31619549233152,0,33809982554112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[139737163628544,0,137466803650560,0,124074609082368,0,126347837964288,0,154224600023040,0,152263276363776,0,167613076340736,0,169036486803456,0,98312069840896,0,95286668034048,0,82716406054912,0,85056525697024,0,37194953654272,0,31869731078144,0,62453119451136,0,65577708158976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,172643189784576,0,172539305263104,0,170892252413952,0,171509721071616,0,180872313569280,0,179804275998720,0,197753825132544,0,200007349174272,0,121967407529984,0,121898151182336,0,113928168275968,0,117638348931072,0,61098057269248,0,57488137256960,0,95365453840384,0,101232379166720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[181597391290368,0,183738298269696,0,188724503642112,0,187157226455040,0,187759671115776,0,189454765522944,0,192739679404032,0,192404980236288,0,128143033630720,0,130875975008256,0,129664626458624,0,129719286628352,0,109598438588416,0,113350629392384,0,119331371352064,0,120254789320704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,139445240070144,0,140771579658240,0,141609802924032,0,138796968443904,0,146273785085952,0,148828871196672,0,134025616293888,0,129661019357184,0,98873368379392,0,99070400004096,0,102103116677120,0,95829847179264,0,125819993194496,0,130347962466304,0,101464307400704,0,91920890068992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[83744614514688,0,101272711593984,0,208298179559424,0,193149007822848,0,93934583808000,0,106115480158208,0,98125328941056,0,95193239912448,0,58097485742080,0,76483032776704,0,159206418153472,0,148557214515200,0,114695491026944,0,126739116195840,0,123231201656832,0,117935506980864,0,0,0,26388279066624,0,197912092999680,0,174822348816384,0,0,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1409286144,0,4127195136,0,3019898880,0,2566914048,0,3816816640,0,2411724800,0,3523215360,0,4888461312,0,939524096,0,2751463424,0,2013265920,0,1711276032,0,0,0,3758096384,0,2147483648,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16911433728,0,49526341632,0,36238786560,0,30802968576,0,45801799680,0,28940697600,0,42278584320,0,58661535744,0,11274289152,0,33017561088,0,24159191040,0,20535312384,0,0,0,45097156608,0,25769803776,0,12884901888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,178778013696,0,318297341952,0,255080792064,0,216929402880,0,317391372288,0,229134827520,0,305286610944,0,393102753792,0,119185342464,0,212198227968,0,170053861376,0,144619601920,0,45097156608,0,248034361344,0,180388626432,0,96636764160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1167694233600,0,1367007559680,0,1222052413440,0,1039851847680,0,1494514401280,0,1230189363200,0,1502651351040,0,1780104560640,0,778462822400,0,911338373120,0,814701608960,0,693234565120,0,450971566080,0,826781204480,0,858993459200,0,493921239040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5187582296064,0,4939648598016,0,4496025452544,0,4089597394944,0,5513555214336,0,5031994589184,0,5684129169408,0,6233593479168,0,3492747935744,0,3344638672896,0,2997350301696,0,2726398263296,0,2132451262464,0,2240362315776,0,3053721747456,0,2216203124736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16452409098240,0,15425643479040,0,13016972132352,0,13181657284608,0,16301212827648,0,15824974774272,0,16850431770624,0,17470668668928,0,11243150639104,0,10696079179776,0,8677981421568,0,8787771523072,0,6236292513792,0,6017249181696,0,8349416423424,0,8143257993216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,41478109790208,0,40543551750144,0,33385988751360,0,35476362756096,0,40010438934528,0,39793626972160,0,41360484728832,0,41550260207616,0,29301340635136,0,28747021418496,0,22257325834240,0,23650908504064,0,15019500634112,0,14940043739136,0,20942260535296,0,23459111370752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[85098334519296,0,84298665295872,0,74688139100160,0,76507728838656,0,80032554811392,0,79506589089792,0,83470911012864,0,83037505191936,0,62779536965632,0,60734595661824,0,49792092733440,0,51005152559104,0,33114197852160,0,29210072580096,0,48344151883776,0,50869592653824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,146785808941056,0,145959262617600,0,143835569061888,0,141559018291200,0,135632491905024,0,135150478295040,0,143691670880256,0,143596789432320,0,111394942877696,0,108129492664320,0,96715013095424,0,96434263162880,0,69153268432896,0,61452928942080,0,97454955429888,0,97007205089280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[201279078924288,0,204547414818816,0,215006331273216,0,212511693471744,0,186459998912512,0,189241778765824,0,200024210276352,0,201664996835328,0,153152628195328,0,157118225186816,0,146636089065472,0,149920799522816,0,114538187849728,0,121068685623296,0,149713970003968,0,155825708466176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,241398636871680,0,246223428648960,0,256549469552640,0,255987063717888,0,234186615029760,0,238622368333824,0,230532210229248,0,228860029304832,0,182922657136640,0,189369000394752,0,187525654118400,0,186326083174400,0,205146965409792,0,219317136261120,0,199947907497984,0,199078176620544,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[206923471257600,0,206331973730304,0,206336805568512,0,203942428409856,0,210688278528000,0,211761500258304,0,183193055526912,0,176123799404544,0,157190434324480,0,154184762523648,0,163946149445632,0,150805025914880,0,237636245520384,0,235220326416384,0,184305636605952,0,162233799671808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,158190557724672,0,199943176323072,0,371628085084160,0,366013103210496,0,169064349564928,0,196959847579648,0,167305929555968,0,168990150230016,0,119925821669376,0,164751791357952,0,294114797027328,0,294586270351360,0,226578852216832,0,253649494212608,0,236936165851136,0,243204670619648,0,26388279066624,0,92358976733184,0,368336395304960,0,357891034841088,0,17592186044416,0,61572651155456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[26977763328,0,16911433728,0,16710107136,0,24964497408,0,16257122304,0,20434649088,0,18446548992,0,14092861440,0,17985175552,0,11274289152,0,11140071424,0,16642998272,0,15032385536,0,0,0,12884901888,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,269777633280,0,169114337280,0,167101071360,0,249644974080,0,162571223040,0,204346490880,0,184465489920,0,140928614400,0,179851755520,0,112742891520,0,111400714240,0,166429982720,0,150323855360,0,0,0,128849018880,0,257698037760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1605378244608,0,1250640789504,0,1165076987904,0,1526860873728,0,1108252557312,0,1269464825856,0,1142956228608,0,948097253376,0,1138971639808,0,868120264704,0,776717991936,0,1017907249152,0,882615779328,0,253403070464,0,927712935936,0,1501091069952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6368362758144,0,5946382221312,0,5310190190592,0,6223407611904,0,4964311105536,0,5251402825728,0,4716478070784,0,4202491281408,0,4795330985984,0,4239132721152,0,3540126793728,0,4148938407936,0,3453153705984,0,2027224563712,0,4329327034368,0,5823975653376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20360560902144,0,20604568731648,0,19460631035904,0,20337207017472,0,16787718537216,0,16974046298112,0,15738555334656,0,14846426873856,0,16185047384064,0,15523085549568,0,12973754023936,0,13558138011648,0,11592116731904,0,9569187135488,0,15942918602752,0,17703855194112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,51135343755264,0,51742544756736,0,53650315542528,0,51671677796352,0,42150741934080,0,42056722415616,0,40796719939584,0,39714086191104,0,42061688471552,0,41366977511424,0,35766877028352,0,34447785197568,0,31310311587840,0,29033978920960,0,43705587204096,0,42004780154880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[107381967028224,0,108144592158720,0,118933684224000,0,113870320435200,0,89657878511616,0,90358394388480,0,90498769354752,0,89384476999680,0,90004797784064,0,90994250874880,0,82587657699328,0,78662326026240,0,78765405241344,0,80272938762240,0,99291053948928,0,92535070392320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,172970144169984,0,176980569882624,0,195800579702784,0,195219148505088,0,149484591906816,0,152925263364096,0,154446285766656,0,153184974667776,0,146099755024384,0,152896540770304,0,143727859335168,0,141141215281152,0,151543626072064,0,165373420765184,0,170115064659968,0,165837277233152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[248649212755968,0,249961459482624,0,261916031188992,0,264400602660864,0,234225320067072,0,234676643954688,0,217291010605056,0,214127138045952,0,207410144739328,0,210209121239040,0,213643350245376,0,209252417273856,0,293026291253248,0,298809464717312,0,257358735343616,0,250327873880064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,240508773335040,0,233501802627072,0,231489744666624,0,228943768584192,0,241416252948480,0,235332867981312,0,198338553053184,0,193785300516864,0,197447699660800,0,188378339344384,0,206003542949888,0,196609644167168,0,341170727157760,0,322672303013888,0,254751690194944,0,238662742704128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[288202640326656,0,306168622743552,0,530008963547136,0,548832395919360,0,276639598510080,0,288752698130432,0,233894112657408,0,243744343326720,0,248691222904832,0,268468205125632,0,441300239253504,0,463469920911360,0,380428875726848,0,394703199535104,0,373687924555776,0,397428356284416,0,158329674399744,0,184717953466368,0,547556790632448,0,570646534815744,0,105553116266496,0,123145302310912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,123211874304,0,155021475840,0,159048007680,0,115460800512,0,106803757056,0,102928220160,0,71470940160,0,107992842240,0,116500987904,0,146297323520,0,106032005120,0,180053082112,0,103079215104,0,166429982720,0,161061273600,0,148981678080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[985694994432,0,1240171806720,0,1272384061440,0,923686404096,0,854430056448,0,823425761280,0,571767521280,0,863942737920,0,932007903232,0,1170378588160,0,848256040960,0,1440424656896,0,824633720832,0,1331439861760,0,1288490188800,0,1191853424640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5482525753344,0,6331318665216,0,6662299582464,0,5632715390976,0,4434822168576,0,4470859628544,0,3675267268608,0,4520058814464,0,5235565133824,0,6248103673856,0,5266166775808,0,6641361616896,0,5042291605504,0,7133940678656,0,6715181367296,0,6181531680768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[19095424598016,0,20625506697216,0,22160420634624,0,20864682688512,0,14646912221184,0,15297197113344,0,14046858313728,0,15025154555904,0,18365280157696,0,21103321808896,0,19721416081408,0,19682224504832,0,18708877541376,0,24163486007296,0,22252225560576,0,20403242139648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,54794655891456,0,55901952147456,0,61134027620352,0,61167246508032,0,43574523592704,0,44960254525440,0,44448633323520,0,44063583633408,0,53159883964416,0,58210228633600,0,58073326551040,0,54178462302208,0,64192581206016,0,71577777471488,0,65384434630656,0,61240328060928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[110275432808448,0,109254304333824,0,120551142064128,0,122813247651840,0,92601373949952,0,93230318223360,0,94821804933120,0,92213568602112,0,107601815666688,0,113999169454080,0,116651311759360,0,112386946105344,0,147437637337088,0,150074747256832,0,137241384976384,0,131187628572672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,194684425076736,0,191258651787264,0,194335727419392,0,196646554042368,0,183689174581248,0,181067097047040,0,165411890921472,0,166032807297024,0,187032940838912,0,185470646484992,0,200750529511424,0,204077786988544,0,304487411482624,0,296193829634048,0,250613489205248,0,253945310085120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[209225036857344,0,205781546827776,0,193091529080832,0,193453111640064,0,212120113250304,0,207682875162624,0,172539607252992,0,178490167001088,0,197894913130496,0,186734440611840,0,211740813950976,0,220503084105728,0,355193795379200,0,342472102248448,0,272339581272064,0,287210905534464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,447464456847360,0,394199480401920,0,623326858838016,0,641968795287552,0,389900050366464,0,353904583770112,0,275835802091520,0,305236612743168,0,428429967097856,0,374511752970240,0,556288727580672,0,579299484631040,0,524578715598848,0,493439128961024,0,492671403556864,0,513343886458880,0,395824185999360,0,310062279032832,0,676199651082240,0,704649514450944,0,263882790666240,0,206708186021888,0,0,0,52776558133248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[641023868928,0,534723428352,0,553245474816,0,666793672704,0,438220881920,0,406142844928,0,574703534080,0,346281738240,0,770946629632,0,631360192512,0,1193464037376,0,444529115136,0,1090921693184,0,824633720832,0,848256040960,0,601295421440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3846143213568,0,3208340570112,0,3319472848896,0,4000762036224,0,2629325291520,0,2436857069568,0,3448221204480,0,2077690429440,0,4625679777792,0,3788161155072,0,7160784224256,0,2667174690816,0,6545530159104,0,4947802324992,0,5089536245760,0,3607772528640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17835925438464,0,16160888193024,0,16828487172096,0,18291728842752,0,13951530172416,0,14079372558336,0,15720133951488,0,14052495458304,0,20343112597504,0,21081846972416,0,26887032143872,0,21265456824320,0,31413390802944,0,28321014349824,0,25093346426880,0,24880745545728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,45702746996736,0,43254615638016,0,45184129695744,0,46495168462848,0,38277285412864,0,40071776436224,0,39892394442752,0,42358712303616,0,50534585204736,0,59072980189184,0,59809567080448,0,67280662691840,0,82016695484416,0,80298708566016,0,66443144069120,0,75471165325312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[104866995240960,0,104844446662656,0,98386694897664,0,99168647380992,0,104209865244672,0,104540443508736,0,95922004426752,0,101869040959488,0,123718680444928,0,122123100094464,0,138983531085824,0,153523605995520,0,202988744343552,0,200849850630144,0,174532438523904,0,189949223632896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,128584878391296,0,131735236902912,0,115257058000896,0,116015656599552,0,138876693774336,0,135435619663872,0,121254476513280,0,124561165123584,0,158703336554496,0,136202002890752,0,177443352608768,0,179598352449536,0,259398844809216,0,254296423661568,0,229750685564928,0,238576843358208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[491330300018688,0,474567042662400,0,564462050344960,0,618984781119488,0,406337997504512,0,397162538074112,0,255551678185472,0,360654611415040,0,502994357452800,0,495460984815616,0,540776647884800,0,605666624405504,0,531656821702656,0,525987464871936,0,495259121352704,0,544657687707648,0,527765581332480,0,501377302265856,0,637716744110080,0,729525965029376,0,351843720888320,0,334251534843904,0,0,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2051920625664,0,2298344374272,0,2290291310592,0,2080106348544,0,2716499705856,0,2426086096896,0,2369211334656,0,2920997191680,0,5491115687936,0,4212289175552,0,3451006222336,0,5647345123328,0,5695126634496,0,5536212844544,0,5136780886016,0,5860482875392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8207682502656,0,9193377497088,0,9161165242368,0,8320425394176,0,10865998823424,0,9704344387584,0,9476845338624,0,11683988766720,0,21964462751744,0,16849156702208,0,13804024889344,0,22589380493312,0,22780506537984,0,22144851378176,0,20547123544064,0,23441931501568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,33887291965440,0,35243427889152,0,32589138100224,0,30944702496768,0,43820746014720,0,40343231791104,0,41316041883648,0,40209852923904,0,72344429133824,0,58267673821184,0,66806068805632,0,67084167938048,0,87342454931456,0,83210696392704,0,90340342104064,0,84984517885952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[51359218925568,0,52100100784128,0,46855945715712,0,45248554205184,0,65909494382592,0,61277774807040,0,63678393090048,0,57051728314368,0,100759932764160,0,82837034237952,0,106004087832576,0,88989574889472,0,129123896786944,0,122131690029056,0,139586437120000,0,123085172768768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,407791038627840,0,449816756748288,0,434630289260544,0,472548139597824,0,325830513262592,0,359353437650944,0,282002787926016,0,338930046074880,0,447782552862720,0,509815839260672,0,450144784875520,0,494321207869440,0,406690453258240,0,442901322530816,0,412686227603456,0,446412458295296,0,501377302265856,0,567347999932416,0,536011918540800,0,596210180161536,0,334251534843904,0,378231999954944,0,211106232532992,0,316659348799488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4941359874048,0,4651449581568,0,4435627474944,0,4754528796672,0,6789135335424,0,8282575994880,0,7413851750400,0,6964289470464,0,11265699217408,0,17394617548800,0,13402445447168,0,10866267258880,0,13692355739648,0,16183436771328,0,17205638987776,0,16836271800320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9882719748096,0,9302899163136,0,8871254949888,0,9509057593344,0,13578270670848,0,16565151989760,0,14827703500800,0,13928578940928,0,22531398434816,0,34789235097600,0,26804890894336,0,21732534517760,0,27384711479296,0,32366873542656,0,34411277975552,0,33672543600640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[268386063876096,0,251036543483904,0,297625127485440,0,231332307271680,0,206517462630400,0,196170752196608,0,298048919961600,0,188363172741120,0,308941292568576,0,297100067733504,0,324585710944256,0,251116000378880,0,239298397863936,0,230175887327232,0,286104951455744,0,226516575191040,0,369435906932736,0,343047627866112,0,412316860416000,0,305114476707840,0,246290604621824,0,228698418577408,0,422212465065984,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,90439126351872,0,277450592354304,0,105693776445440,0,122047669731328,0,68189853581312,0,208854998581248,0,128672388349952,0,156754394480640,0,107021995081728,0,138100378435584,0,117512452702208,0,138322106122240,0,75007308857344,0,143958713827328,0,100777112633344,0,116990614175744,0,131941395333120,0,487083651104768,0,155580895330304,0,182106613350400,0,87960930222080,0,371634930188288,0,211106232532992,0,263882790666240,0,0,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,786432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,15728640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,149422080,0,15728640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,896532480,0,283115520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,12582912,0,0,0,3951820800,0,2406481920,0,31457280,0,0,0,0,0,0,0,8388608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,201326592,0,0,0,14457765888,0,12834570240,0,503316480,0,0,0,0,0,0,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1509949440,0,201326592,0,47469035520,0,48884613120,0,3774873600,0,503316480,0,0,0,0,0,1006632960,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,7046430720,0,2818572288,0,140236554240,0,145332633600,0,17616076800,0,7046430720,0,0,0,0,0,4697620480,0,1879048192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[603979776,0,0,0,24310185984,0,18320719872,0,359847690240,0,360689172480,0,60775464960,0,45801799680,0,402653184,0,0,0,16206790656,0,12213813248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7247757312,0,0,0,71873593344,0,73282879488,0,788162150400,0,775359037440,0,179683983360,0,183207198720,0,4831838208,0,0,0,47915728896,0,48855252992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39862665216,0,7247757312,0,193776844800,0,207165063168,0,1486510620672,0,1456365109248,0,484442112000,0,517912657920,0,26575110144,0,4831838208,0,129184563200,0,138110042112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,132875550720,0,72477573120,0,453991464960,0,459427282944,0,2443570053120,0,2400001720320,0,1134978662400,0,1148568207360,0,88583700480,0,48318382080,0,302660976640,0,306284855296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[335208775680,0,326149079040,0,883295256576,0,858255261696,0,3518819205120,0,3512614256640,0,2191326707712,0,2145638154240,0,223472517120,0,217432719360,0,588863504384,0,572170174464,0,0,0,0,0,6442450944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,768262275072,0,869730877440,0,1450155442176,0,1367410212864,0,4497950638080,0,4577411727360,0,3490097135616,0,3418525532160,0,512174850048,0,579820584960,0,966770294784,0,911606808576,0,0,0,0,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1572763336704,0,1618665799680,0,2068127416320,0,1888242106368,0,5212251095040,0,5251918725120,0,4696798396416,0,4585313796096,0,1048508891136,0,1079110533120,0,1378751610880,0,1258828070912,0,0,0,0,0,180388626432,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2507724029952,0,2406255427584,0,2501482905600,0,2422764208128,0,5404977266688,0,5322043293696,0,5306666975232,0,5245161701376,0,1671816019968,0,1604170285056,0,1667655270400,0,1615176138752,0,0,0,0,0,360777252864,0,309237645312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3045064704000,0,2971580497920,0,2637932003328,0,2883198124032,0,4882771476480,0,4793145753600,0,5005155237888,0,5178623262720,0,2030043136000,0,1981053665280,0,1758621335552,0,1922132082688,0,128849018880,0,0,0,605590388736,0,773094113280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2999766220800,0,2802466160640,0,2665362751488,0,2746900021248,0,3896817745920,0,3625640263680,0,4092868952064,0,4161420656640,0,1999844147200,0,1868310773760,0,1776908500992,0,1831266680832,0,515396075520,0,0,0,979252543488,0,1030792151040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2310826622976,0,2149362696192,0,2286566768640,0,2091984617472,0,2628593909760,0,2440219852800,0,2807650320384,0,2659423617024,0,1540551081984,0,1432908464128,0,1524377845760,0,1394656411648,0,773094113280,0,515396075520,0,1108101562368,0,979252543488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1134676672512,0,1399622467584,0,1225072312320,0,1302583050240,0,1207723622400,0,1535901696000,0,1303891673088,0,1362377048064,0,756451115008,0,933081645056,0,816714874880,0,868388700160,0,515396075520,0,1030792151040,0,670014898176,0,721554505728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[542575165440,0,477546676224,0,1622906241024,0,427819008000,0,609583104000,0,528548364288,0,735376834560,0,393090170880,0,361716776960,0,318364450816,0,1219376447488,0,285212672000,0,644245094400,0,515396075520,0,882615779328,0,257698037760,0,0,0,0,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,15728640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,283115520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,25165824,0,0,0,283115520,0,2406481920,0,62914560,0,0,0,0,0,0,0,16777216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,402653184,0,0,0,4529848320,0,12834570240,0,1006632960,0,0,0,0,0,0,0,268435456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3019898880,0,603979776,0,33973862400,0,50394562560,0,7549747200,0,1509949440,0,0,0,0,0,2013265920,0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,14092861440,0,8455716864,0,158544691200,0,166471925760,0,35232153600,0,21139292160,0,0,0,0,0,9395240960,0,5637144576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2415919104,0,0,0,51438944256,0,54962159616,0,527853158400,0,498094571520,0,128597360640,0,137405399040,0,1610612736,0,0,0,34292629504,0,36641439744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[28991029248,0,0,0,177570054144,0,219848638464,0,1387643535360,0,1324980633600,0,443925135360,0,549621596160,0,19327352832,0,0,0,118380036096,0,146565758976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,159450660864,0,36238786560,0,573579460608,0,632769478656,0,3097661276160,0,3017350840320,0,1433948651520,0,1581923696640,0,106300440576,0,24159191040,0,382386307072,0,421846319104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[531502202880,0,362387865600,0,1528068833280,0,1491024740352,0,6007082188800,0,5918183915520,0,3820172083200,0,3727561850880,0,354334801920,0,241591910400,0,1018712555520,0,994016493568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1413312675840,0,1630745395200,0,3256809947136,0,3082108796928,0,10116849991680,0,10275677798400,0,8040556265472,0,7705271992320,0,942208450560,0,1087163596800,0,2171206631424,0,2054739197952,0,0,0,0,0,38654705664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3652869685248,0,4348654387200,0,5892829347840,0,5455145336832,0,15161402327040,0,15702719201280,0,13920324550656,0,13637863342080,0,2435246456832,0,2899102924800,0,3928552898560,0,3636763557888,0,0,0,0,0,309237645312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8320425394176,0,8286602526720,0,9401347866624,0,8431758999552,0,20742930432000,0,20742490030080,0,20662248800256,0,20132357210112,0,5546950262784,0,5524401684480,0,6267565244416,0,5621172666368,0,0,0,0,0,1082331758592,0,360777252864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14089640214528,0,13190918307840,0,12556739543040,0,12506005241856,0,24900576215040,0,24159568527360,0,25709607124992,0,25582771372032,0,9393093476352,0,8793945538560,0,8371159695360,0,8337336827904,0,0,0,0,0,2164663517184,0,2164663517184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18091207557120,0,17757005414400,0,14849748762624,0,17008674471936,0,25549728645120,0,25040057794560,0,26774574465024,0,28316081848320,0,12060805038080,0,11838003609600,0,9899832508416,0,11339116314624,0,1030792151040,0,0,0,3942779977728,0,5411658792960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[19407883468800,0,17877801369600,0,17379719380992,0,17582253932544,0,23357407887360,0,21231650734080,0,24779075616768,0,25014829056000,0,12938588979200,0,11918534246400,0,11586479587328,0,11721502621696,0,4123168604160,0,0,0,7112465842176,0,7215545057280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16297790275584,0,15140565024768,0,16581056790528,0,14707511525376,0,17812118568960,0,16523518279680,0,19129549455360,0,17692681568256,0,10865193517056,0,10093710016512,0,11054037860352,0,9805007683584,0,6184752906240,0,4638564679680,0,8504035246080,0,7267084664832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8468601765888,0,11147050745856,0,9351620198400,0,10282554359808,0,8844780503040,0,12150846259200,0,9579320573952,0,10283158339584,0,5645734510592,0,7431367163904,0,6234413465600,0,6855036239872,0,4123168604160,0,9277129359360,0,5257039970304,0,5875515260928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4858413318144,0,4075655528448,0,15616526254080,0,3626898554880,0,5491969228800,0,4517532794880,0,6701822509056,0,3249713184768,0,3238942212096,0,2717103685632,0,11785407037440,0,2417932369920,0,6184752906240,0,4638564679680,0,8491150344192,0,2216203124736,0,0,0,0,0,16492674416640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,50331648,0,12582912,0,25165824,0,141557760,0,0,0,31457280,0,62914560,0,0,0,33554432,0,8388608,0,16777216,0,0,0,67108864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,805306368,0,201326592,0,402653184,0,2264924160,0,0,0,503316480,0,1006632960,0,0,0,536870912,0,134217728,0,268435456,0,0,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[805306368,0,6039797760,0,1912602624,0,3623878656,0,16986931200,0,2264924160,0,4781506560,0,9059696640,0,536870912,0,4026531840,0,1275068416,0,2415919104,0,1073741824,0,8053063680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11274289152,0,28185722880,0,12683575296,0,22548578304,0,79272345600,0,31708938240,0,31708938240,0,56371445760,0,7516192768,0,18790481920,0,8455716864,0,15032385536,0,15032385536,0,37580963840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[76906758144,0,99656663040,0,67998056448,0,105193144320,0,276509491200,0,208121364480,0,169995141120,0,258956328960,0,51271172096,0,66437775360,0,45332037632,0,70128762880,0,97710505984,0,129654325248,0,0,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,336618061824,0,316485402624,0,302996520960,0,382923177984,0,844816711680,0,848591585280,0,757491302400,0,908989562880,0,224412041216,0,210990268416,0,201997680640,0,255282118656,0,390842023936,0,383325831168,0,0,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1096827273216,0,1007035613184,0,1092498751488,0,1154809331712,0,2403462021120,0,2523880488960,0,2682928496640,0,2621272227840,0,731218182144,0,671357075456,0,728332500992,0,769872887808,0,1104880336896,0,1033476505600,0,25769803776,0,141733920768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2924872728576,0,3072243793920,0,3116334317568,0,3035199700992,0,6013373644800,0,6215455211520,0,7307651973120,0,6702162247680,0,1949915152384,0,2048162529280,0,2077556211712,0,2023466467328,0,2450278842368,0,2421287813120,0,257698037760,0,472446402560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7075019096064,0,8116179566592,0,7290111393792,0,7049601613824,0,12863353651200,0,13503528173568,0,15797279784960,0,15287810260992,0,4716679397376,0,5427966246912,0,4860074262528,0,4699734409216,0,4577361395712,0,4710908035072,0,1256277934080,0,1230508130304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16167330643968,0,17416360820736,0,14745763577856,0,14095680012288,0,24359259340800,0,25295075672064,0,29036831047680,0,29305702711296,0,10778220429312,0,11748346167296,0,9830509051904,0,9397120008192,0,7292854468608,0,7734162358272,0,3865470566400,0,3040836845568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[32441767034880,0,31272059535360,0,26293756231680,0,25161394814976,0,41194969104384,0,40351033196544,0,47028734263296,0,46736156393472,0,21765283643392,0,21329076027392,0,17529170821120,0,16774263209984,0,10070624567296,0,11030012887040,0,8770323218432,0,7756710936576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,51699058212864,0,49395076694016,0,39825017143296,0,41851771944960,0,58451803766784,0,56485497274368,0,64444742762496,0,65182302732288,0,35290672529408,0,33892123803648,0,26550011428864,0,27901181296640,0,12921409110016,0,13341242163200,0,15822659518464,0,17575006175232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[66807008329728,0,66833784766464,0,54607371829248,0,60858713505792,0,69749786542080,0,69231634808832,0,75410171756544,0,80069447909376,0,46599589855232,0,46170764214272,0,36404914552832,0,40847353577472,0,18984829190144,0,15099762835456,0,26298084753408,0,31016106328064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,73793443725312,0,70038300131328,0,69475994959872,0,67855517220864,0,73443689103360,0,68254345199616,0,79108365090816,0,78906535182336,0,51944408219648,0,49303540203520,0,46317329973248,0,46336523108352,0,29081223561216,0,18338436612096,0,38878043963392,0,39470749450240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[65693672275968,0,63765366177792,0,68805678071808,0,62614986031104,0,64571452686336,0,62666273980416,0,68484008509440,0,63848312733696,0,46407121633280,0,45465181618176,0,46969963675648,0,43392591462400,0,36927055069184,0,36934034391040,0,43482248904704,0,40445707026432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,38548405223424,0,48264426553344,0,41570921349120,0,45568260833280,0,38228748926976,0,50219609751552,0,38768354525184,0,41304566267904,0,27623082164224,0,33962990764032,0,29912970821632,0,31478352183296,0,29624536924160,0,47765405040640,0,29961691856896,0,30674656428032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[23624870264832,0,24299364679680,0,71336869232640,0,29167617835008,0,26327871651840,0,24799191498752,0,30533826379776,0,18423157358592,0,16437108277248,0,18553218531328,0,54842177355776,0,22193857626112,0,33205465907200,0,29065184542720,0,41422812086272,0,19806241685504,0,0,0,6597069766656,0,74217034874880,0,16492674416640,0,0,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,805306368,0,0,0,402653184,0,201326592,0,0,0,754974720,0,1006632960,0,503316480,0,536870912,0,0,0,268435456,0,134217728,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11274289152,0,0,0,5637144576,0,2818572288,0,0,0,10569646080,0,14092861440,0,7046430720,0,7516192768,0,0,0,3758096384,0,1879048192,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,75698798592,0,16106127360,0,42278584320,0,27179089920,0,12582912000,0,72729231360,0,105696460800,0,59894661120,0,50465865728,0,10737418240,0,28185722880,0,18119393280,0,97710505984,0,15032385536,0,0,0,4294967296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[322122547200,0,193273528320,0,214211493888,0,179583320064,0,150994944000,0,323129180160,0,535528734720,0,352321536000,0,214748364800,0,128849018880,0,142807662592,0,119722213376,0,390842023936,0,180388626432,0,0,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1120181157888,0,1135481978880,0,866912305152,0,842551787520,0,902949765120,0,1145296650240,0,2022325616640,0,1574877265920,0,746787438592,0,756987985920,0,577941536768,0,561701191680,0,1165009879040,0,992137445376,0,77309411328,0,283467841536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3689913778176,0,4268123750400,0,2964332740608,0,2915611705344,0,3493016371200,0,3635454935040,0,5961280389120,0,5517355253760,0,2459942518784,0,2845415833600,0,1976221827072,0,1943741136896,0,3051574263808,0,3307124817920,0,773094113280,0,944892805120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11296837730304,0,12116639612928,0,8605906501632,0,8257410170880,0,10305404928000,0,10366759206912,0,14653555998720,0,15285016854528,0,7531225153536,0,8146479218688,0,5737271001088,0,5504940113920,0,7283190792192,0,7947836981248,0,3607772528640,0,2796023709696,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[29029683953664,0,28514287878144,0,20664161402880,0,20321100890112,0,25185956659200,0,24915776372736,0,31559956561920,0,33446789382144,0,19353122635776,0,19559281065984,0,13776107601920,0,13547400593408,0,14508399525888,0,15960098471936,0,10307921510400,0,8761733283840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,60571118469120,0,58197880602624,0,42833843060736,0,44596860026880,0,51803345387520,0,50202647986176,0,59893654487040,0,60893140353024,0,41067940413440,0,40722732417024,0,28555895373824,0,29731240017920,0,24828132196352,0,28080496181248,0,23106924052480,0,24532853194752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[102017821310976,0,100740605411328,0,78012443787264,0,83542885269504,0,86646938664960,0,85294728609792,0,95881789440000,0,97222423216128,0,72135049478144,0,71008694304768,0,52008295858176,0,55695256846336,0,40855876403200,0,40286793236480,0,46282567581696,0,51745765982208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,144283520729088,0,145605833785344,0,127481206013952,0,131592899002368,0,122196684963840,0,123421203628032,0,132657916674048,0,137192093515776,0,106496935329792,0,104354820390912,0,84987470675968,0,89377866776576,0,67174362251264,0,57245471604736,0,82875688943616,0,88042534600704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[170003395510272,0,168895293947904,0,172678623264768,0,165866536697856,0,146773125365760,0,145270222356480,0,158845875781632,0,158469395054592,0,127079492354048,0,126340757979136,0,115119082176512,0,117174760898560,0,93333934309376,0,89000312307712,0,116410793590784,0,122372208197632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,167556069457920,0,170533287100416,0,179065910722560,0,172444077785088,0,153133233733632,0,156732802203648,0,156514312519680,0,151356425895936,0,125860258512896,0,130456410390528,0,127073855209472,0,124858323173376,0,128281009455104,0,144444045131776,0,134939282505728,0,135162620805120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[117962887397376,0,130630356566016,0,121233236557824,0,127840372654080,0,114543153905664,0,130531001892864,0,105164555943936,0,106323593134080,0,90461674930176,0,97532264841216,0,96215320494080,0,91823984869376,0,127532611403776,0,148133422039040,0,109899623170048,0,98698348462080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,73695196348416,0,100577933524992,0,198066309169152,0,149337019514880,0,81055797215232,0,95523847536640,0,87197566894080,0,74069764472832,0,53665616363520,0,84987739111424,0,156233461923840,0,120998489751552,0,112705310556160,0,122052233134080,0,125653563211776,0,104870216466432,0,0,0,52776558133248,0,197912092999680,0,131941395333120,0,0,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3019898880,0,8053063680,0,6241124352,0,4429185024,0,5158993920,0,2013265920,0,3523215360,0,7046430720,0,2013265920,0,5368709120,0,4160749568,0,2952790016,0,0,0,7516192768,0,6442450944,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,36238786560,0,96636764160,0,74893492224,0,53150220288,0,61907927040,0,24159191040,0,42278584320,0,84557168640,0,24159191040,0,64424509440,0,49928994816,0,35433480192,0,0,0,90194313216,0,77309411328,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[353932148736,0,596732018688,0,503719133184,0,378493992960,0,412971171840,0,218942668800,0,317089382400,0,535528734720,0,235954765824,0,397821345792,0,335812755456,0,252329328640,0,90194313216,0,496068722688,0,502511173632,0,219043332096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2210565980160,0,2423972167680,0,2291096616960,0,1836098519040,0,1859754393600,0,1303589683200,0,1620679065600,0,2254857830400,0,1473710653440,0,1615981445120,0,1527397744640,0,1224065679360,0,901943132160,0,1653562408960,0,2190433320960,0,1245540515840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9257198026752,0,8245531901952,0,7982800699392,0,7166824022016,0,6624827670528,0,5671672086528,0,6273235943424,0,7342582136832,0,6274544566272,0,5600100483072,0,5321867132928,0,4777882681344,0,4367981740032,0,4480724631552,0,7228429959168,0,5546950262784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,27382027124736,0,24796993683456,0,22057341419520,0,22622666489856,0,19260311076864,0,18339241918464,0,18730620813312,0,19506130845696,0,19079318470656,0,17355962843136,0,14704894279680,0,15081777659904,0,13297218748416,0,12034498363392,0,18863496364032,0,19018115186688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[64099970973696,0,62905701629952,0,54054579339264,0,58094801387520,0,46908995272704,0,46574692466688,0,45895617871872,0,45150306828288,0,46993921540096,0,45647986163712,0,36036386226176,0,38729867591680,0,32925219291136,0,30704721199104,0,44409961840640,0,49813030699008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,124289374224384,0,125134945910784,0,116761370296320,0,117819542863872,0,93201931173888,0,93291924160512,0,92290525691904,0,89814208610304,0,96878356070400,0,94143535644672,0,77840913530880,0,78546361909248,0,72000831750144,0,63367947485184,0,95142115540992,0,98182952386560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[204549629411328,0,205546397368320,0,213405583540224,0,203897532579840,0,157227084152832,0,159495959347200,0,159353319456768,0,157055881052160,0,166671708848128,0,162800735354880,0,144744290189312,0,140054856990720,0,140007343915008,0,129863704903680,0,175756504203264,0,169339823063040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,268805628493824,0,276625958633472,0,299139908763648,0,292231185432576,0,216205734445056,0,225526853664768,0,223862688055296,0,224011267080192,0,222359583719424,0,231421427843072,0,209322210492416,0,211313464705024,0,212789859713024,0,236983410491392,0,249340031401984,0,254665790849024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[308886129082368,0,316859870085120,0,331644087042048,0,335121802592256,0,274935066918912,0,282356015431680,0,261692961325056,0,259370659086336,0,255814426165248,0,266902689546240,0,259029209186304,0,258049151336448,0,332469123416064,0,361015623548928,0,313373698818048,0,312394446274560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,258372079190016,0,253357436436480,0,253140809023488,0,254315751014400,0,250554869612544,0,246318052147200,0,210365753327616,0,203175575420928,0,214304372555776,0,206013475061760,0,224835632365568,0,205827717726208,0,358792977973248,0,338705415929856,0,282823596441600,0,248085900951552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[216326832390144,0,280567933304832,0,421243077525504,0,456717024362496,0,214990451638272,0,256682579984384,0,191985541447680,0,206209365835776,0,181154607005696,0,251332359356416,0,350647706714112,0,387766022045696,0,309757336354816,0,349948566568960,0,304865368604672,0,339819959943168,0,79164837199872,0,184717953466368,0,412316860416000,0,461794883665920,0,52776558133248,0,123145302310912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,51539607552,0,36238786560,0,30601641984,0,63619203072,0,24159191040,0,36540776448,0,28185722880,0,14092861440,0,34359738368,0,24159191040,0,20401094656,0,42412802048,0,30064771072,0,0,0,25769803776,0,77309411328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[515396075520,0,362387865600,0,306016419840,0,636192030720,0,241591910400,0,365407764480,0,281857228800,0,140928614400,0,343597383680,0,241591910400,0,204010946560,0,424128020480,0,300647710720,0,0,0,257698037760,0,773094113280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3058553585664,0,2513361174528,0,2331361935360,0,3594082320384,0,1727986139136,0,2179058368512,0,1697183170560,0,1089982169088,0,2245194153984,0,1744293593088,0,1554241290240,0,2396054880256,0,1971389988864,0,506806140928,0,2126008811520,0,4148938407936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12098922872832,0,11409580621824,0,11306501406720,0,13484049825792,0,8025683263488,0,8662680600576,0,6812891873280,0,5337570607104,0,9715216023552,0,8156142895104,0,7537667604480,0,8989366550528,0,8555574853632,0,4054449127424,0,10823317585920,0,14637248544768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,37836514394112,0,38295539023872,0,40812926730240,0,41033580675072,0,27268478926848,0,27412427440128,0,22532472176640,0,20210773917696,0,32371168509952,0,29928405860352,0,27208617820160,0,27355720450048,0,28956669509632,0,21612275433472,0,38998303047680,0,41025527611392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[92268782419968,0,94391570006016,0,107150844100608,0,100176890953728,0,67486284251136,0,67752438005760,0,58755152609280,0,56009057894400,0,81303730913280,0,81619411009536,0,71433896067072,0,66784593969152,0,74165495267328,0,72911364816896,0,99780680220672,0,93183610454016,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,188638184865792,0,191960878940160,0,221956930535424,0,211062745989120,0,142578284494848,0,145336660131840,0,133700989747200,0,129448972124160,0,170701327695872,0,178139137310720,0,157866891673600,0,146206055464960,0,178765128794112,0,194562018508800,0,213038967816192,0,193445327011840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[299303385956352,0,305159573864448,0,345373352656896,0,346674727747584,0,239293566025728,0,244594897846272,0,234199197941760,0,225997957890048,0,278150672023552,0,289751378690048,0,269831320371200,0,253106717720576,0,341845037023232,0,367855358967808,0,356001249230848,0,326829831356416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,417734961659904,0,412717097680896,0,436587183734784,0,444818220122112,0,374167081844736,0,366743667081216,0,334206169251840,0,328543657525248,0,383493334892544,0,380148092239872,0,388914657361920,0,379008852164608,0,598628246749184,0,588341800075264,0,513171282460672,0,495321398378496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[393440479150080,0,372955095760896,0,371062625796096,0,368455043776512,0,382657426882560,0,360632096391168,0,305670138101760,0,308338118098944,0,350254582988800,0,330000590962688,0,363923316408320,0,366582974906368,0,643171352576000,0,592155731034112,0,484764368764928,0,488715738677248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,585868435783680,0,523343644065792,0,791731318554624,0,873859683188736,0,513717615722496,0,472695275782144,0,362509869514752,0,390165700804608,0,549939423739904,0,483929534496768,0,703192983666688,0,776087168614400,0,711173569773568,0,679317797339136,0,643175647543296,0,701943685054464,0,474989023199232,0,369435906932736,0,811439581298688,0,923589767331840,0,316659348799488,0,246290604621824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[297158049792,0,375272767488,0,429630947328,0,260113956864,0,238874001408,0,236760072192,0,129452998656,0,275012124672,0,301184581632,0,404800667648,0,286420631552,0,585726164992,0,309237645312,0,539018395648,0,470298918912,0,425201762304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2377264398336,0,3002182139904,0,3437047578624,0,2080911654912,0,1910992011264,0,1894080577536,0,1035623989248,0,2200096997376,0,2409476653056,0,3238405341184,0,2291365052416,0,4685809319936,0,2473901162496,0,4312147165184,0,3762391351296,0,3401614098432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12714176937984,0,15126874816512,0,16481400127488,0,13084617867264,0,9639114571776,0,10099347161088,0,7216350363648,0,10588168126464,0,13149042376704,0,16887811407872,0,14286134968320,0,20267950669824,0,14620068675584,0,22514218565632,0,18494129176576,0,17214228922368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,43003360051200,0,48730698940416,0,50769734664192,0,49374944034816,0,31080799272960,0,34078954881024,0,28799366332416,0,32727650795520,0,45161581117440,0,55989193670656,0,53637699076096,0,56006373539840,0,53085795778560,0,74715251081216,0,58291296141312,0,55662776156160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[122024852717568,0,126069101297664,0,133198478573568,0,138453102624768,0,92499704020992,0,96874329538560,0,93042279186432,0,91820226772992,0,130209449771008,0,148058260111360,0,153120415940608,0,141780091666432,0,177760106446848,0,202194175393792,0,167233141604352,0,158664681848832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,245785945964544,0,235445812199424,0,258487238000640,0,263489801158656,0,198465338474496,0,195660456394752,0,199504988995584,0,190165045739520,0,264737489158144,0,279421982343168,0,297669150900224,0,281212983705600,0,403314608963584,0,391168441450496,0,350555230699520,0,327070349524992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[411166882922496,0,397847115595776,0,400361282076672,0,404199372226560,0,378419502120960,0,369609047801856,0,342900256800768,0,350765684097024,0,442886290145280,0,436136749039616,0,483511312056320,0,503662224867328,0,745554782978048,0,711186454675456,0,615322784628736,0,639503450505216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,420080013803520,0,422727861141504,0,382472206417920,0,390889268576256,0,422406543900672,0,418570869669888,0,352542189944832,0,385007310864384,0,451027400654848,0,428191059542016,0,490276959289344,0,544266845683712,0,799654191038464,0,793280459571200,0,644846389821440,0,737016387993600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1129478419906560,0,869751815405568,0,1226157462650880,0,1253030133497856,0,928355268427776,0,752569806749696,0,568192564985856,0,660031917785088,0,1141353736044544,0,873971083902976,0,1173405197926400,0,1207675547287552,0,1232535354867712,0,1067666592759808,0,1100153725386752,0,1119470340800512,0,1187472557998080,0,778454232465408,0,1335906627747840,0,1391981720764416,0,791648371998720,0,518969488310272,0,0,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1868310773760,0,1410896756736,0,1385126952960,0,1800665038848,0,1249835483136,0,1033208070144,0,1749125431296,0,810138206208,0,2482491097088,0,1765231558656,0,4221952851968,0,1200443359232,0,3831110828032,0,2473901162496,0,2714419331072,0,1700807049216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11209864642560,0,8465380540416,0,8310761717760,0,10803990233088,0,7499012898816,0,6199248420864,0,10494752587776,0,4860829237248,0,14894946582528,0,10591389351936,0,25331717111808,0,7202660155392,0,22986664968192,0,14843406974976,0,16286515986432,0,10204842295296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,49336289329152,0,42603928092672,0,42294690447360,0,47226386644992,0,37516002459648,0,37518418378752,0,43850542350336,0,37954089123840,0,61340722921472,0,63037235003392,0,87570088198144,0,66118874038272,0,100553774333952,0,86071144611840,0,75350906241024,0,76227079569408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[122612726366208,0,113979842101248,0,113773683671040,0,116878945026048,0,100070590513152,0,108745350709248,0,105437152149504,0,119410828247040,0,146063247802368,0,181539677667328,0,181402238713856,0,216457761783808,0,248970664214528,0,245328531947520,0,192826851721216,0,236876036308992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,262581415575552,0,266852760551424,0,241649892458496,0,243399017889792,0,262861662191616,0,268754088886272,0,254647537238016,0,278521649823744,0,356886012493824,0,356847357788160,0,411788579438592,0,469029756076032,0,567296460324864,0,572089643827200,0,512406778281984,0,572244262649856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[309830350798848,0,328320185008128,0,277914448822272,0,281850786349056,0,345579511087104,0,336548805476352,0,326406777077760,0,331183854452736,0,461365386936320,0,378859065180160,0,528323927080960,0,524351082332160,0,697949365469184,0,693104642359296,0,682590562418688,0,697949365469184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1368363695603712,0,1398598117883904,0,1341698391146496,0,1549857202372608,0,1101750916349952,0,1131342972583936,0,641445849464832,0,1057095067631616,0,1456088402624512,0,1527234535882752,0,1373852663808000,0,1622026611589120,0,1432096715309056,0,1465683359563776,0,1311408134291456,0,1496074548150272,0,1583296743997440,0,1636073302130688,0,1517326046330880,0,1873567813730304,0,1055531162664960,0,1090715534753792,0,0,0,844424930131968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6149319426048,0,7421703487488,0,7186554028032,0,6255619866624,0,9893390057472,0,8136815542272,0,8296266203136,0,10175851266048,0,23066121863168,0,15255723835392,0,12762495320064,0,20937965568000,0,20950850469888,0,19705309954048,0,19499151523840,0,21371757264896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,24597277704192,0,29686813949952,0,28746216112128,0,25022479466496,0,39573560229888,0,32547262169088,0,33185064812544,0,40703405064192,0,92264487452672,0,61022895341568,0,51049981280256,0,83751862272000,0,83803401879552,0,78821239816192,0,77996606095360,0,85487029059584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[98846524833792,0,103813654511616,0,98447092875264,0,90426241449984,0,143601828888576,0,127229547773952,0,140577500823552,0,130949257887744,0,275904404127744,0,213520004153344,0,239903988252672,0,232357730713600,0,295236051927040,0,275427662757888,0,327001630048256,0,291576739790848,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,148498494259200,0,148253681123328,0,139401753526272,0,130807523966976,0,208056537317376,0,189364571209728,0,214784872022016,0,180491705647104,0,367279833350144,0,304994217623552,0,377708013944832,0,297211736883200,0,422865300094976,0,393212845883392,0,498010047905792,0,412179421462528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1334105962708992,0,1570167028973568,0,1355272635285504,0,1463267440459776,0,1054364743499776,0,1234882286059520,0,1057000041480192,0,1184808604532736,0,1524097062273024,0,1839938219802624,0,1483919790702592,0,1608005690851328,0,1300816744939520,0,1489099521261568,0,1377980127379456,0,1474719970754560,0,1715238139330560,0,2084674046263296,0,1723484476538880,0,1886761953263616,0,1143492092887040,0,1389782697508864,0,1055531162664960,0,1266637395197952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16389595201536,0,14856291876864,0,14972255993856,0,16917876178944,0,23579370455040,0,32660810366976,0,27225797689344,0,26961657200640,0,42262478192640,0,79173427134464,0,50663434223616,0,43164421324800,0,48722109005824,0,64012192579584,0,64871186038784,0,67688684584960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[32779190403072,0,29712583753728,0,29944511987712,0,33835752357888,0,47158740910080,0,65321620733952,0,54451595378688,0,53923314401280,0,84524956385280,0,158346854268928,0,101326868447232,0,86328842649600,0,97444218011648,0,128024385159168,0,129742372077568,0,135377369169920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1081172117422080,0,943909257609216,0,1214021898338304,0,811091688947712,0,826492904800256,0,734905143132160,0,1373185870135296,0,711330336079872,0,1276584539455488,0,1144943791833088,0,1361577647276032,0,909064187936768,0,941731709190144,0,853598980276224,0,1195787614683136,0,830199998447616,0,1530520185864192,0,1319413953331200,0,1731730813747200,0,1081919441731584,0,1020346790576128,0,879609302220800,0,2111062325329920,0,844424930131968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[410912406110208,0,1541511007174656,0,487567908667392,0,618997129150464,0,309274957840384,0,1159185903386624,0,626716795994112,0,849826925248512,0,493294173814784,0,688749545521152,0,549483083464704,0,709807770173440,0,337240832081920,0,756756057686016,0,470213019566080,0,597103533359104,0,606930418532352,0,2750978092695552,0,727326941773824,0,940082441748480,0,404620279021568,0,2115460371841024,0,1055531162664960,0,1477743627730944,0,0,0,3377699720527872,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,50331648,0,25165824,0,0,0,12582912,0,0,0,0,0,0,0,31457280,0,33554432,0,16777216,0,0,0,8388608,0,67108864,0,33554432,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[805306368,0,402653184,0,0,0,201326592,0,0,0,0,0,0,0,503316480,0,536870912,0,268435456,0,0,0,134217728,0,1073741824,0,536870912,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6442450944,0,3825205248,0,201326592,0,1509949440,0,0,0,0,0,503316480,0,3774873600,0,4294967296,0,2550136832,0,134217728,0,1006632960,0,8589934592,0,5100273664,0,16106127360,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[33822867456,0,25367150592,0,2818572288,0,7046430720,0,0,0,0,0,7046430720,0,17616076800,0,22548578304,0,16911433728,0,1879048192,0,4697620480,0,45097156608,0,33822867456,0,75161927680,0,30064771072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,133882183680,0,123111211008,0,19931332608,0,25115492352,0,0,0,1006632960,0,45801799680,0,60775464960,0,89254789120,0,82074140672,0,13287555072,0,16743661568,0,182804545536,0,162537668608,0,261456134144,0,196494753792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[434060132352,0,451374219264,0,92610232320,0,81537269760,0,0,0,12079595520,0,183207198720,0,179683983360,0,289373421568,0,300916146176,0,61740154880,0,54358179840,0,630286450688,0,582504939520,0,792421466112,0,794568949760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1203933020160,0,1295939272704,0,323129180160,0,266254417920,0,12079595520,0,66437775360,0,517912657920,0,484442112000,0,802622013440,0,863959515136,0,215419453440,0,177502945280,0,1869384515584,0,1673158197248,0,2221571833856,0,2306397437952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2879775571968,0,3011443163136,0,910398849024,0,824432394240,0,120795955200,0,221459251200,0,1148568207360,0,1134978662400,0,1919850381312,0,2007628775424,0,606932566016,0,549621596160,0,4591320039424,0,4176318824448,0,5443871047680,0,5394478923776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5882662354944,0,5860365434880,0,2187010768896,0,2219298521088,0,556466700288,0,565123743744,0,2145638154240,0,2205822222336,0,3938954772480,0,3915500224512,0,1492366917632,0,1479532347392,0,9383295582208,0,9252097753088,0,11141950472192,0,10929618026496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10120285126656,0,9829166874624,0,4575750782976,0,4948406304768,0,1552630677504,0,1331976732672,0,3418525532160,0,3606061252608,0,6884295704576,0,6621497393152,0,3325378428928,0,3298937536512,0,16843787993088,0,17344688553984,0,19333795282944,0,19198503813120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14667850186752,0,14409548169216,0,8395117559808,0,9022753210368,0,3110093193216,0,2904740069376,0,4701277913088,0,5102672805888,0,10328322605056,0,9984322568192,0,6558817714176,0,6290046713856,0,27249420009472,0,27096143364096,0,29241211092992,0,28821378039808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[18117782667264,0,18240591888384,0,13246081794048,0,13344127844352,0,5041217863680,0,5158792593408,0,5940946403328,0,6118415794176,0,13452911312896,0,13466064650240,0,10754866544640,0,10545352671232,0,37634650931200,0,36703179898880,0,37918118772736,0,37464999723008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,19284872921088,0,19799967006720,0,17216040861696,0,16404644364288,0,6936909053952,0,7441634820096,0,7124243447808,0,6470812827648,0,16052037615616,0,16069016158208,0,14982053888000,0,15197037133824,0,43228040527872,0,44058177175552,0,42042897989632,0,42525544939520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17276237512704,0,18271998836736,0,17300396703744,0,16938612817920,0,7660074172416,0,8899440672768,0,7305336717312,0,6708504035328,0,17702244581376,0,16235781685248,0,17855789662208,0,17339722498048,0,42138997882880,0,43748000006144,0,40619653201920,0,39930310950912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,13351174275072,0,13735909392384,0,13508007690240,0,13942571139072,0,7636720287744,0,8206474543104,0,6512009281536,0,6743987847168,0,16459925291008,0,15445105049600,0,17114236715008,0,16441873006592,0,35168265961472,0,34898488328192,0,33065879470080,0,31799937859584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8243115982848,0,7275540381696,0,7809458503680,0,7793151049728,0,6112275333120,0,4863245156352,0,4635142127616,0,4873009496064,0,10443212980224,0,12065905311744,0,10978741714944,0,11792503799808,0,21466246545408,0,20762408779776,0,18960133128192,0,20332375179264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7226467024896,0,5311020662784,0,2803472793600,0,8707186360320,0,5464540577792,0,4269398818816,0,6814066278400,0,4009752526848,0,10263663214592,0,7603719503872,0,7400899739648,0,9653081604096,0,11501452656640,0,10200044011520,0,11098329710592,0,11133628973056,0,6597069766656,0,3298534883328,0,0,0,8246337208320,0,4398046511104,0,2199023255552,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[402653184,0,805306368,0,201326592,0,0,0,0,0,0,0,503316480,0,0,0,268435456,0,536870912,0,134217728,0,0,0,536870912,0,1073741824,0,0,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5637144576,0,11274289152,0,2818572288,0,0,0,0,0,0,0,7046430720,0,0,0,3758096384,0,7516192768,0,1879048192,0,0,0,7516192768,0,15032385536,0,0,0,30064771072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[47915728896,0,81335943168,0,21541945344,0,4429185024,0,0,0,2013265920,0,45801799680,0,7046430720,0,31943819264,0,54223962112,0,14361296896,0,2952790016,0,72477573120,0,105226698752,0,34359738368,0,197568495616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,281857228800,0,389768282112,0,111937585152,0,53150220288,0,0,0,24159191040,0,183207198720,0,84557168640,0,187904819200,0,259845521408,0,74625056768,0,35433480192,0,478888853504,0,481036337152,0,412316860416,0,807453851648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1224468332544,0,1405259612160,0,460031262720,0,350308270080,0,36238786560,0,132875550720,0,546098380800,0,465064427520,0,816312221696,0,936839741440,0,306687508480,0,233538846720,0,2141578067968,0,1815697424384,0,2306397437952,0,2549063090176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4059549401088,0,4060354707456,0,1570750070784,0,1554241290240,0,362387865600,0,442918502400,0,1430425436160,0,1550214758400,0,2706366267392,0,2706903138304,0,1047166713856,0,1036160860160,0,6722697560064,0,6251324899328,0,7945689497600,0,7348689043456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[10571659345920,0,9889967505408,0,4651248254976,0,5167248310272,0,1682285002752,0,1263928344576,0,3413995683840,0,3715884908544,0,7116492374016,0,6627671408640,0,3238271123456,0,3444832206848,0,16872242151424,0,18214956302336,0,20070382174208,0,19443316948992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,22010633650176,0,20789789196288,0,11842835447808,0,13390634287104,0,4760971247616,0,3733400322048,0,6800812277760,0,7403986747392,0,15223511580672,0,14134737371136,0,8994735259648,0,8927089524736,0,38263863640064,0,41042707480576,0,42434276884480,0,42674795053056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[37918252990464,0,37645656784896,0,25960460058624,0,27794343985152,0,10116258594816,0,9861781782528,0,11541550202880,0,12892149645312,0,27546578059264,0,26746371964928,0,21155264069632,0,19903952191488,0,77293842071552,0,74774306881536,0,78537771974656,0,76912126853120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,55644254109696,0,57094610878464,0,47668097187840,0,46324443512832,0,18396418670592,0,19659139055616,0,18571371479040,0,18343268450304,0,43006044405760,0,44110387871744,0,39475312852992,0,39129299550208,0,125242320093184,0,120579059351552,0,120826019971072,0,119593364357120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[70414780858368,0,73198322319360,0,70181040685056,0,65067546574848,0,29018409664512,0,31752827437056,0,27893094678528,0,23528837480448,0,62679947411456,0,62748935323648,0,63005156966400,0,64818841124864,0,165281615839232,0,172591113306112,0,157462091005952,0,161490770329600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,73725797990400,0,79168058425344,0,78020496850944,0,77291694587904,0,35916664012800,0,42963094732800,0,33236201766912,0,30663650574336,0,82960514547712,0,73394548637696,0,86098525028352,0,82314121969664,0,187447405182976,0,196245645688832,0,179941949833216,0,174495931301888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[67543863656448,0,68743367491584,0,68605458776064,0,72190078746624,0,41966930755584,0,44096160792576,0,34626059894784,0,37145158877184,0,88666110164992,0,83762062819328,0,93015972511744,0,89083527299072,0,182969364905984,0,178667418288128,0,170531676487680,0,162704098590720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,48472195596288,0,40830643470336,0,45062931087360,0,44506061733888,0,38205344710656,0,28267864129536,0,28251556675584,0,29803583373312,0,61864172060672,0,75049184788480,0,65226326147072,0,72001905491968,0,125828583129088,0,120819577520128,0,109135118991360,0,120692875984896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[53690178207744,0,38850395111424,0,18523053096960,0,65760915357696,0,40660186955776,0,31723567972352,0,52194959163392,0,29641515466752,0,76887699226624,0,54796803375104,0,53717827059712,0,71328400932864,0,81278497980416,0,71219147702272,0,79306571120640,0,78902844194816,0,52776558133248,0,26388279066624,0,0,0,65970697666560,0,35184372088832,0,17592186044416,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8053063680,0,4026531840,0,6442450944,0,5435817984,0,2013265920,0,1006632960,0,0,0,3523215360,0,5368709120,0,2684354560,0,4294967296,0,3623878656,0,11811160064,0,12348030976,0,23622320128,0,5368709120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[96636764160,0,48318382080,0,77309411328,0,65229815808,0,24159191040,0,12079595520,0,0,0,42278584320,0,64424509440,0,32212254720,0,51539607552,0,43486543872,0,141733920768,0,148176371712,0,283467841536,0,64424509440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,608811614208,0,362387865600,0,509758930944,0,474728103936,0,169114337280,0,90596966400,0,42278584320,0,232532213760,0,405874409472,0,241591910400,0,339839287296,0,316485402624,0,927712935936,0,1059783180288,0,1649267441664,0,689342251008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2544768122880,0,1852204646400,0,2262910894080,0,2355521126400,0,805306368000,0,463051161600,0,422785843200,0,775107379200,0,1696512081920,0,1234803097600,0,1508607262720,0,1570347417600,0,4080218931200,0,5164698173440,0,6098853560320,0,4531190497280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8180302086144,0,7081058893824,0,7979780800512,0,8650802331648,0,2902726803456,0,2038029090816,0,1989509382144,0,2085844156416,0,5659693154304,0,4840965013504,0,5526012297216,0,5904640507904,0,15130096041984,0,18230525558784,0,18199923916800,0,18699213864960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[21376052232192,0,20699594883072,0,23134841339904,0,24154359201792,0,8146479218688,0,7317013659648,0,5769214820352,0,5525206990848,0,15899968929792,0,14761802596352,0,17072495001600,0,17202417762304,0,48060684042240,0,47970489729024,0,49117245997056,0,52183852646400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,47474421006336,0,48476222128128,0,55657944317952,0,54420188430336,0,19720342339584,0,20647249969152,0,13616925376512,0,13523107184640,0,38659000631296,0,37883759034368,0,43977243885568,0,42877195386880,0,120954868989952,0,108338402557952,0,114916144971776,0,113984137068544,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[88557930676224,0,91515015659520,0,107701673656320,0,100729331122176,0,41379862413312,0,44058311393280,0,29343753437184,0,26108837756928,0,78005196029952,0,80938658693120,0,89943057629184,0,91342143225856,0,227289669304320,0,221195110711296,0,212137024684032,0,212472032133120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,140128139870208,0,144696642895872,0,167389371039744,0,158966873063424,0,74870540992512,0,78835265568768,0,56549418467328,0,47566729248768,0,143309100023808,0,145908092108800,0,161483254136832,0,163839714787328,0,355813344411648,0,381281963606016,0,332501335670784,0,339082299310080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[179480240848896,0,186028992233472,0,202595754835968,0,205556866351104,0,106620952510464,0,115940763107328,0,84148073005056,0,79659697963008,0,223557342724096,0,206895017099264,0,244465243521024,0,227747620192256,0,482415021654016,0,493493889794048,0,451083235229696,0,424664891392000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,196008348745728,0,191529234726912,0,200770125299712,0,209045856190464,0,138105210273792,0,134718494343168,0,109990757007360,0,116501055012864,0,277594473758720,0,273302727688192,0,292451302506496,0,282575293644800,0,544902500843520,0,520914034753536,0,498130306990080,0,477894568574976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[154174293540864,0,135262478794752,0,144602422050816,0,143184277536768,0,127650723004416,0,102250554851328,0,100867038511104,0,107821261651968,0,221804996067328,0,258537703866368,0,225594230964224,0,253236103610368,0,410847981600768,0,403213677232128,0,362374980698112,0,409443527294976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,244209156096000,0,175275736301568,0,115784533671936,0,233413017600000,0,184672990527488,0,141824047972352,0,206810594148352,0,148564160282624,0,339209000845312,0,242658672902144,0,243147225432064,0,282602271408128,0,335412249755648,0,287824548986880,0,328292267720704,0,319718439256064,0,263882790666240,0,145135534866432,0,65970697666560,0,230897441832960,0,175921860444160,0,96757023244288,0,246290604621824,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[25769803776,0,51539607552,0,53955526656,0,77309411328,0,12079595520,0,24159191040,0,14092861440,0,0,0,17179869184,0,34359738368,0,35970351104,0,51539607552,0,118111600640,0,81604378624,0,64424509440,0,163208757248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,257698037760,0,515396075520,0,539555266560,0,773094113280,0,120795955200,0,241591910400,0,140928614400,0,0,0,171798691840,0,343597383680,0,359703511040,0,515396075520,0,1181116006400,0,816043786240,0,644245094400,0,1632087572480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1984274890752,0,2915209052160,0,3626294575104,0,4231079657472,0,991332139008,0,1457604526080,0,808124940288,0,227901702144,0,1597727834112,0,2115271393280,0,2554968670208,0,3095597678592,0,7471095611392,0,5368709120000,0,5149665787904,0,8607114461184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9689446219776,0,10952166604800,0,16061030203392,0,15294378541056,0,5031554187264,0,5862630359040,0,3082712776704,0,1823213617152,0,8658654068736,0,8675833937920,0,11806865096704,0,12395275616256,0,31421980737536,0,23364622090240,0,25735444037632,0,29686813949952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[33513629810688,0,33900176867328,0,50262391652352,0,44974750040064,0,18436683988992,0,19298361802752,0,10133170028544,0,8468601765888,0,32375463477248,0,31258771980288,0,40655086682112,0,40428527157248,0,96907347099648,0,84258668412928,0,86818468921344,0,84542136254464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,82746839924736,0,84705345011712,0,112978040979456,0,107679125078016,0,48295833501696,0,49948322168832,0,27111444185088,0,25286619955200,0,84576495992832,0,89180700934144,0,102806484680704,0,103671920590848,0,220907347902464,0,233285443649536,0,203907867344896,0,201313707098112,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[169037027868672,0,172316235399168,0,205177567051776,0,208906135535616,0,107593762603008,0,108107548065792,0,69577664888832,0,65837016809472,0,196116796669952,0,208542137057280,0,227769631899648,0,222283884920832,0,447050260938752,0,488698558808064,0,409422052458496,0,403383328440320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,272386825912320,0,263032387141632,0,298266151354368,0,304302727888896,0,186863289630720,0,177953379975168,0,137072807510016,0,128803921723392,0,360261856788480,0,357598977064960,0,400054728785920,0,363397182914560,0,750846182686720,0,731243951947776,0,676234010820608,0,616688584228864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[352028404482048,0,333602994782208,0,353328974266368,0,355707043971072,0,270469391450112,0,252523139039232,0,224068041179136,0,229019467382784,0,538838007021568,0,541122929623040,0,554411021565952,0,547750064160768,0,990013584048128,0,935353682755584,0,895943062847488,0,880047388884992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,296378513227776,0,289781443461120,0,281520610738176,0,286186555834368,0,251608311005184,0,238354578800640,0,224228699799552,0,248414465949696,0,503524785913856,0,538709158002688,0,484548546658304,0,552530362761216,0,822962978553856,0,843763505168384,0,758139037155328,0,872239138340864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[726231725113344,0,513724259500032,0,445530110951424,0,488922433978368,0,547569943969792,0,407231082266624,0,512787017105408,0,478393053216768,0,962029724631040,0,701920062734336,0,714422175662080,0,705554678808576,0,900798523375616,0,750201937592320,0,877217005436928,0,833275195031552,0,844424930131968,0,501377302265856,0,395824185999360,0,461794883665920,0,562949953421312,0,334251534843904,0,492581209243648,0,422212465065984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,413927473152,0,419564617728,0,502511173632,0,400639918080,0,262529875968,0,272998858752,0,190052302848,0,298567335936,0,739808116736,0,563177586688,0,919123001344,0,1023007522816,0,899795648512,0,1403380563968,0,1206885810176,0,934155386880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3311419785216,0,3356516941824,0,4020089389056,0,3205119344640,0,2100239007744,0,2183990870016,0,1520418422784,0,2388538687488,0,5918464933888,0,4505420693504,0,7352984010752,0,8184060182528,0,7198365188096,0,11227044511744,0,9655086481408,0,7473243095040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16879221473280,0,17533130244096,0,18460843180032,0,17608829042688,0,10887742095360,0,11393474494464,0,8405787869184,0,11271873232896,0,27882927685632,0,25535728058368,0,36908801458176,0,38677254242304,0,40544491274240,0,54464480280576,0,45526653337600,0,39384850104320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[54915451846656,0,58207544279040,0,54483807633408,0,60781303431168,0,35923106463744,0,37784974786560,0,29148869296128,0,34191697772544,0,84439057039360,0,90138478641152,0,118511032598528,0,117486682898432,0,142489835012096,0,169608258519040,0,137988709285888,0,131683697295360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,147934779801600,0,148310052569088,0,138838039068672,0,153199067529216,0,104583527399424,0,103599443017728,0,91265370685440,0,95440481550336,0,236440097128448,0,254986839654400,0,309368641814528,0,298120659337216,0,407811439722496,0,421621907062784,0,365218249048064,0,363495967162368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[287449276219392,0,267844897996800,0,267168440647680,0,267416475009024,0,218051194650624,0,203265769734144,0,199116831326208,0,198403329884160,0,493311353683968,0,503125353955328,0,584656718135296,0,562007208099840,0,815683008987136,0,765337402343424,0,721176548605952,0,715593091121152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,429105887576064,0,421010947964928,0,401780231897088,0,396521581314048,0,365196774211584,0,361959442612224,0,368574229118976,0,381310149328896,0,867712242810880,0,855959064805376,0,909830839599104,0,935324691726336,0,1257858482044928,0,1224980507394048,0,1203209318170624,0,1251184102866944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[394432616595456,0,425749370634240,0,371632782704640,0,386105748750336,0,367683560275968,0,394851375906816,0,400427317198848,0,431513753616384,0,910842304397312,0,897978877345792,0,887945833742336,0,972636146368512,0,1187541277474816,0,1251819758026752,0,1229047841423360,0,1342623956598784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1478718048436224,0,1274117886050304,0,1044099033464832,0,913511760789504,0,1199982187118592,0,989351353778176,0,1089817349718016,0,1193168288612352,0,1976042512187392,0,1737482311827456,0,1573510661013504,0,1497481955246080,0,1754045316333568,0,1566772931067904,0,1756422580731904,0,1702153521463296,0,1807597116063744,0,1497534837030912,0,1095113581264896,0,933485371981824,0,1345802232397824,0,998356558020608,0,1037938976620544,0,1372190511464448,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2789581258752,0,2177548419072,0,1826434842624,0,1958505086976,0,1861868322816,0,1455993913344,0,2163052904448,0,1520418422784,0,4127463571456,0,5162550689792,0,7264937181184,0,5978594476032,0,8237747273728,0,5342939316224,0,5755256176640,0,5944234737664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16737487552512,0,13065290514432,0,10958609055744,0,11751030521856,0,11171209936896,0,8735963480064,0,12978317426688,0,9122510536704,0,24764781428736,0,30975304138752,0,43589623087104,0,35871566856192,0,49426483642368,0,32057635897344,0,34531537059840,0,35665408425984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[68515465789440,0,62350040236032,0,52290153086976,0,53710713520128,0,52641266663424,0,51198157651968,0,59349468708864,0,58281632464896,0,138242112356352,0,147944443478016,0,183843927621632,0,175994874888192,0,204689551392768,0,173894635880448,0,167967581011968,0,190387310297088,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,162478612807680,0,162298224181248,0,136103218642944,0,136502650601472,0,136090333741056,0,146552874074112,0,150875758657536,0,172309792948224,0,387869906567168,0,385275746320384,0,444778223239168,0,464835720511488,0,489248314621952,0,481860970872832,0,441660076982272,0,523779851681792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[319539124371456,0,335870737514496,0,290673722916864,0,288866615427072,0,319062383001600,0,337300961624064,0,379545723076608,0,394606562770944,0,896578718007296,0,865891176677376,0,933753807437824,0,973505877245952,0,1013036756238336,0,1040739295297536,0,1097329784389632,0,1142633099427840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,358754323267584,0,381985801371648,0,338363966029824,0,336064011042816,0,395733991686144,0,404792077713408,0,491948775309312,0,468920234409984,0,1083457040023552,0,1043831671750656,0,1094190163296256,0,1112997825085440,0,1179380839612416,0,1203243677908992,0,1403423513640960,0,1332814251294720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2031105066663936,0,2377844218920960,0,1519010747252736,0,1597502348328960,0,1859345029529600,0,1818740408713216,0,1868478814355456,0,2103326015488000,0,2834631170719744,0,3171824758161408,0,2410153110405120,0,2502063263055872,0,2407303399604224,0,2502076147957760,0,2524736395411456,0,2618452581810176,0,2586051348529152,0,3140205208928256,0,1741626418397184,0,1886761953263616,0,2286984185774080,0,2093470139285504,0,2181431069507584,0,2674012278751232,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9380208574464,0,11338713661440,0,10720238370816,0,9673340092416,0,18290118230016,0,15304042217472,0,17343077941248,0,16787416547328,0,64115271794688,0,45148696215552,0,42606075576320,0,47268262576128,0,45337674776576,0,44624710205440,0,49374944034816,0,43739946942464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[37520834297856,0,45354854645760,0,42880953483264,0,38693360369664,0,73160472920064,0,61216168869888,0,69372311764992,0,67149666189312,0,256461087178752,0,180594784862208,0,170424302305280,0,189073050304512,0,181350699106304,0,178498840821760,0,197499776139264,0,174959787769856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,139208479997952,0,140187732541440,0,147854249164800,0,136174085603328,0,233912508874752,0,215699700056064,0,255630011006976,0,230088914239488,0,727773618372608,0,677986357477376,0,592250220314624,0,589686124838912,0,594835790626816,0,585988157997056,0,704993111834624,0,617444498472960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[203375291400192,0,189665755791360,0,209946591363072,0,194961450467328,0,321504071909376,0,308967062372352,0,372515398483968,0,325878496100352,0,942625062387712,0,994783145230336,0,843651836018688,0,801226149068800,0,826970183041024,0,814978634350592,0,1014986671390720,0,884969421406208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2456532314750976,0,2823004694249472,0,2199439867379712,0,2128866038513664,0,2342833793007616,0,2462121140944896,0,3231930677985280,0,2864352881278976,0,3508919561355264,0,3881121427226624,0,3304401808654336,0,3112079615590400,0,2709763586523136,0,2899678450417664,0,3153433708199936,0,3028639138447360,0,3377699720527872,0,3945047720460288,0,2942293115928576,0,2790560511295488,0,3096224743817216,0,3192981767061504,0,4890627720347648,0,4081387162304512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[23862838296576,0,21749714386944,0,26246545145856,0,30511447670784,0,46836618362880,0,62543313764352,0,50102940991488,0,57208964382720,0,148124832104448,0,216260193288192,0,132396661866496,0,124794569752576,0,117269787049984,0,141355963645952,0,131666517426176,0,155443456376832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,47725676593152,0,43499428773888,0,52493090291712,0,61022895341568,0,93673236725760,0,125086627528704,0,100205881982976,0,114417928765440,0,296249664208896,0,432520386576384,0,264793323732992,0,249589139505152,0,234539574099968,0,282711927291904,0,263333034852352,0,310886912753664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2244395290066944,0,1852694272671744,0,2365526252716032,0,1665785885884416,0,2000548521836544,0,2001360270655488,0,3558335307579392,0,2477332841365504,0,3043551264899072,0,2643054154481664,0,3160864001622016,0,2368365226098688,0,2163048609480704,0,2014992496852992,0,2809252208967680,0,2197511427063808,0,3272146604261376,0,2665216185729024,0,3456864557727744,0,2335362697396224,0,2744381022928896,0,2902710697328640,0,5981343255101440,0,3940649673949184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2048454587056128,0,3795924308459520,0,1817424001236992,0,1618810754826240,0,1900325459984384,0,3138843704295424,0,2265217291517952,0,2589542620069888,0,1471464385544192,0,1792706464448512,0,1576837113184256,0,2019427050586112,0,1373856958775296,0,2001806947254272,0,1512275164790784,0,1710324696743936,0,3516238185627648,0,6811474534072320,0,3039050139172864,0,2501938709004288,0,3329321208905728,0,5807620417912832,0,4090183255326720,0,4679521487814656,0,3377699720527872,0,8444249301319680,0,2251799813685248,0,0,0,0,0,0,0,0,0,0],
[805306368,0,0,0,1610612736,0,3221225472,0,671088640,0,0,0,0,0,0,0,536870912,0,0,0,1073741824,0,2147483648,0,0,0,8589934592,0,2147483648,0,4294967296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9663676416,0,0,0,19327352832,0,38654705664,0,8053063680,0,0,0,0,0,0,0,6442450944,0,0,0,12884901888,0,25769803776,0,0,0,103079215104,0,25769803776,0,51539607552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[53150220288,0,9663676416,0,144955146240,0,231928233984,0,44291850240,0,8053063680,0,0,0,0,0,35433480192,0,6442450944,0,96636764160,0,154618822656,0,103079215104,0,566935683072,0,193273528320,0,309237645312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,177167400960,0,96636764160,0,740881858560,0,901943132160,0,147639500800,0,80530636800,0,0,0,0,0,118111600640,0,64424509440,0,493921239040,0,601295421440,0,1030792151040,0,1889785610240,0,987842478080,0,1202590842880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[485599739904,0,512174850048,0,2672006529024,0,2657511014400,0,398223998976,0,413927473152,0,28991029248,0,0,0,358092898304,0,410169376768,0,1781337686016,0,1909112963072,0,4741643894784,0,4973572128768,0,3536905568256,0,3749506449408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1333587345408,0,1778116460544,0,6996501725184,0,6416681140224,0,1059783180288,0,1378684502016,0,231928233984,0,0,0,1163936137216,0,1735166787584,0,4664334483456,0,5377299054592,0,13194139533312,0,12575664242688,0,9122510536704,0,10204842295296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3797824831488,0,4632122228736,0,13909251588096,0,13013750906880,0,2881386184704,0,3447784996864,0,811748818944,0,231928233984,0,4043711709184,0,5287104741376,0,10372346019840,0,12524124635136,0,27556510171136,0,28965259444224,0,19473381720064,0,22917945491456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9219147300864,0,9393093476352,0,21685289877504,0,21646635171840,0,6703370207232,0,6796785745920,0,1623497637888,0,1391569403904,0,11368778432512,0,11759620456448,0,21053929684992,0,22127671508992,0,49890340110336,0,52158082842624,0,37366215475200,0,39170101739520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17400254693376,0,15867756675072,0,27739583152128,0,29078002335744,0,12563181993984,0,11238855671808,0,3343632039936,0,4715874091008,0,23076322410496,0,24459838750720,0,35810363572224,0,33953863958528,0,77721728188416,0,75788992905216,0,60539711520768,0,57531086929920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,23962696286208,0,21672404975616,0,29371133853696,0,30756260806656,0,17787070185472,0,15071040241664,0,6880537608192,0,9586367004672,0,32192927367168,0,43585328119808,0,44869523341312,0,47991964565504,0,92633854640128,0,93424128622592,0,73177652789248,0,78116865179648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24057722437632,0,23756537856000,0,26198226763776,0,26130581028864,0,18269985570816,0,17460652670976,0,13645111099392,0,14302241095680,0,45587856621568,0,52671331434496,0,49901077528576,0,54254026883072,0,88751204204544,0,92513595555840,0,79151952297984,0,86174223826944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15909632606208,0,17671642939392,0,17259326078976,0,16312285790208,0,12003896721408,0,14382771732480,0,15384572854272,0,13142599925760,0,48264694988800,0,35970351104000,0,43392054591488,0,38362647887872,0,63702954934272,0,60301340835840,0,68161130987520,0,60095182405632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24865444724736,0,41705206185984,0,23170811691008,0,7637525594112,0,18678946988032,0,30154428514304,0,13695576965120,0,45002667327488,0,40525700792320,0,61682172821504,0,33497523683328,0,39863738957824,0,39444979646464,0,52269751992320,0,41336912740352,0,56912611639296,0,26388279066624,0,52776558133248,0,21990232555520,0,0,0,17592186044416,0,35184372088832,0,0,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,9663676416,0,38654705664,0,19327352832,0,0,0,8053063680,0,0,0,0,0,0,0,6442450944,0,25769803776,0,12884901888,0,103079215104,0,0,0,51539607552,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,96636764160,0,386547056640,0,193273528320,0,0,0,80530636800,0,0,0,0,0,0,0,64424509440,0,257698037760,0,128849018880,0,1030792151040,0,0,0,515396075520,0,257698037760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,173946175488,0,589484261376,0,2010044694528,0,1256277934080,0,132070244352,0,465467080704,0,57982058496,0,0,0,184683593728,0,530428461056,0,1340029796352,0,1112396529664,0,4844723109888,0,1443109011456,0,2628519985152,0,2087354105856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1391569403904,0,2396591751168,0,6803228196864,0,5411658792960,0,1056561954816,0,1791001362432,0,463856467968,0,0,0,1477468749824,0,2697239461888,0,4535485464576,0,5806795784192,0,14018773254144,0,11544872091648,0,8658654068736,0,10514079940608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6725918785536,0,7672959074304,0,17239998726144,0,16582868729856,0,4934917423104,0,5517959233536,0,1623497637888,0,695784701952,0,8057358647296,0,9788230467584,0,14791867367424,0,18751827214336,0,36490042146816,0,42880953483264,0,26491358281728,0,33036888440832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20873541058560,0,18979460481024,0,34170759806976,0,36721970380800,0,14817637171200,0,13445395120128,0,3246995275776,0,4174708211712,0,27659589386240,0,25297357373440,0,42571715837952,0,39874476376064,0,91946659872768,0,95657511616512,0,72361609003008,0,68341519613952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,46553150521344,0,39988293009408,0,56745107914752,0,62195421413376,0,33494302457856,0,27963458322432,0,9315784065024,0,15384572854272,0,63883343560704,0,68440303861760,0,90606630076416,0,80496277061632,0,186161062477824,0,172760764514304,0,148743307395072,0,132199093370880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[73031623901184,0,65790309040128,0,76690936037376,0,80247168958464,0,54915451846656,0,45341969743872,0,24275155156992,0,33706903339008,0,98715528331264,0,147214299037696,0,130292127891456,0,148056112627712,0,261408889503744,0,268830592991232,0,208220014510080,0,236463719448576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,84344567758848,0,86274081816576,0,86934433038336,0,84518513934336,0,64669322575872,0,64696702992384,0,57904749084672,0,57131654971392,0,179649892057088,0,197978664992768,0,182201102630912,0,199282187567104,0,304805239062528,0,322431784845312,0,285993282306048,0,313695821365248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[63445256896512,0,73437498310656,0,68728066670592,0,63586990817280,0,47751446396928,0,61644591857664,0,70970039599104,0,57982058496000,0,219867965816832,0,145165599637504,0,188755222724608,0,156740536500224,0,261615047933952,0,239143779041280,0,295734268133376,0,244349279404032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,141237852045312,0,241395415646208,0,130395207106560,0,37669010669568,0,106071733567488,0,173735185219584,0,74481175363584,0,263444704002048,0,219021857259520,0,352107861377024,0,179289114804224,0,220001109803008,0,204818400411648,0,283467841536000,0,213940910948352,0,311428078632960,0,158329674399744,0,316659348799488,0,131941395333120,0,0,0,105553116266496,0,211106232532992,0,0,0,422212465065984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[241591910400,0,231928233984,0,135291469824,0,270582939648,0,169114337280,0,154618822656,0,235149459456,0,161061273600,0,882615779328,0,360777252864,0,1189705940992,0,730144440320,0,515396075520,0,1133871366144,0,979252543488,0,721554505728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1932735283200,0,1855425871872,0,1082331758592,0,2164663517184,0,1352914698240,0,1236950581248,0,1881195675648,0,1288490188800,0,7060926234624,0,2886218022912,0,9517647527936,0,5841155522560,0,4123168604160,0,9070970929152,0,7834020347904,0,5772436045824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9856949944320,0,9045201125376,0,5952824672256,0,9277129359360,0,6796785745920,0,6094558593024,0,7872675053568,0,6854767804416,0,29523605192704,0,18124761989120,0,41351945125888,0,30374008717312,0,26800595927040,0,37520834297856,0,36490042146816,0,28449863368704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,32083405701120,0,28295244546048,0,20564303413248,0,25357486915584,0,21839908700160,0,19250043420672,0,20899310862336,0,23089744183296,0,78288663871488,0,68341519613952,0,114864605364224,0,100467874988032,0,103079215104000,0,98131412779008,0,109263968010240,0,89885075570688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[76826227507200,0,71408126263296,0,54155242635264,0,57131654971392,0,57076894138368,0,51423643435008,0,53568979599360,0,62685047685120,0,190786742255616,0,196451804119040,0,258754599714816,0,254691560652800,0,265738216538112,0,235226768867328,0,254296423661568,0,249245542121472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,129493263974400,0,131632157687808,0,99729140613120,0,99883759435776,0,107962592919552,0,100450695118848,0,110062831927296,0,120860379709440,0,373026499592192,0,384073155477504,0,446917116952576,0,458015312445440,0,452723912736768,0,456022447620096,0,434994287738880,0,505500470870016,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[172258253340672,0,185671436206080,0,152840706195456,0,146887881523200,0,158245922537472,0,167336220819456,0,207021718634496,0,197499776139264,0,647964536078336,0,600419248111616,0,661545222668288,0,652079114747904,0,655996124921856,0,674138066780160,0,728770050785280,0,751653636538368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,150469884248064,0,163741333192704,0,149516401508352,0,138538465099776,0,144375325655040,0,171910360989696,0,229583181840384,0,201107548667904,0,683329296793600,0,584149911994368,0,634040252104704,0,593736278999040,0,637441866203136,0,601157982486528,0,795359223742464,0,670427215036416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[565811475382272,0,815768908333056,0,466104883347456,0,264514150858752,0,580861577658368,0,606737145004032,0,663292200615936,0,842447097692160,0,951324518645760,0,1248564172816384,0,846748507439104,0,836599499718656,0,791201695399936,0,917301935210496,0,887666660868096,0,995229821829120,0,712483534798848,0,1108307720798208,0,540959720865792,0,237494511599616,0,756463999909888,0,738871813865472,0,844424930131968,0,1266637395197952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1855425871872,0,1675037245440,0,1133871366144,0,566935683072,0,1236950581248,0,1138166333440,0,1288490188800,0,1881195675648,0,2886218022912,0,6889127542784,0,5153960755200,0,9174050144256,0,6322191859712,0,4123168604160,0,4398046511104,0,7146825580544,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11132555231232,0,10050223472640,0,6803228196864,0,3401614098432,0,7421703487488,0,6828998000640,0,7730941132800,0,11287174053888,0,17317308137472,0,41334765256704,0,30923764531200,0,55044300865536,0,37933151158272,0,24739011624960,0,26388279066624,0,42880953483264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,41798621724672,0,44092134260736,0,28449863368704,0,22728966930432,0,35794257444864,0,35420595290112,0,44375602102272,0,50792283242496,0,141665201291264,0,155563715461120,0,171798691840000,0,199870598086656,0,155031139516416,0,131116761612288,0,143073950564352,0,183068686024704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[92977452023808,0,109367047225344,0,68444598829056,0,68238440398848,0,93699006529536,0,96155727822848,0,125962800857088,0,127921305944064,0,451212084248576,0,346689760133120,0,481036337152000,0,432520386576384,0,367236883677184,0,359540302282752,0,396373941813248,0,446401720877056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,175956220182528,0,188299956191232,0,153691109720064,0,151371827380224,0,199097503973376,0,211943751155712,0,293930381869056,0,276845001965568,0,922696414134272,0,843239519158272,0,918298367623168,0,872771714285568,0,733099377819648,0,749592052236288,0,917817331286016,0,878234912686080,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[195644350267392,0,184666413858816,0,188634963640320,0,175337744891904,0,230588204187648,0,249786708000768,0,356551005044736,0,327946522853376,0,989148148137984,0,1103325558734848,0,956987433025536,0,1027287457726464,0,832880058040320,0,846074197573632,0,1113255523123200,0,978015592906752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1322248631746560,0,1661559638065152,0,1003235640868864,0,813655784423424,0,1600983419322368,0,1259305886023680,0,2132726140370944,0,1585555896795136,0,2285025680687104,0,2527450814742528,0,2111749520097280,0,1771691189469184,0,1800450290483200,0,1763891528859648,0,2098005624750080,0,1863397331173376,0,1794402976530432,0,2322168557862912,0,1284229581242368,0,949978046398464,0,2322168557862912,0,1548112371908608,0,3377699720527872,0,2251799813685248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7408818585600,0,7627861917696,0,8220567404544,0,8194797600768,0,18019535290368,0,17832704212992,0,19456201850880,0,14998025797632,0,81630148427776,0,72705206386688,0,59081570123776,0,59889023975424,0,47210280517632,0,52364241272832,0,57758720196608,0,41850161332224,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,29635274342400,0,30511447670784,0,32882269618176,0,32779190403072,0,72078141161472,0,71330816851968,0,77824807403520,0,59992103190528,0,326520593711104,0,290820825546752,0,236326280495104,0,239556095901696,0,188841122070528,0,209456965091328,0,231034880786432,0,167400645328896,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[96404835926016,0,86122684219392,0,111789408780288,0,109263968010240,0,216556546031616,0,217419834458112,0,236102942195712,0,219146411311104,0,904846530052096,0,983203913400320,0,701797656166400,0,750141808050176,0,591674694696960,0,631669430157312,0,685476780441600,0,615726511554560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,133539123167232,0,111222473097216,0,157814278324224,0,152969555214336,0,288956809740288,0,292178035212288,0,316556269584384,0,318308616241152,0,1156651872681984,0,1384766175707136,0,930942751342592,0,1021171424296960,0,805667145252864,0,844424930131968,0,908883799310336,0,896651732451328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2322722608644096,0,2312839888896000,0,2054033749573632,0,1941651635306496,0,2684738959572992,0,2659881836347392,0,4208956280930304,0,3501858635120640,0,3894014919049216,0,3768954061324288,0,3753921675788288,0,3335677760503808,0,2839145181347840,0,2795920630480896,0,3453325504675840,0,3130240884801536,0,3351311441461248,0,3324923162394624,0,2915904836861952,0,2691604464795648,0,3923057487904768,0,3905465301860352,0,7177611906121728,0,5699868278390784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15668040695808,0,16647293239296,0,25357486915584,0,29171417874432,0,61435212201984,0,63316407877632,0,49684181680128,0,62775241998336,0,267731081363456,0,271682451275776,0,199423921487872,0,163483635154944,0,163277476724736,0,155855773237248,0,134415296495616,0,174959787769856,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[31336081391616,0,33294586478592,0,50714973831168,0,58342835748864,0,122870424403968,0,126632815755264,0,99368363360256,0,125550483996672,0,535462162726912,0,543364902551552,0,398847842975744,0,326967270309888,0,326554953449472,0,311711546474496,0,268830592991232,0,349919575539712,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2378965205385216,0,1937219229057024,0,2431020209012736,0,2336084251901952,0,2409218955018240,0,3216715756339200,0,4344273520558080,0,4524455988559872,0,3601381617303552,0,3309083323006976,0,3689961022816256,0,3706934733570048,0,2502488464818176,0,2725414447349760,0,3239436133335040,0,3313515729256448,0,3536029394927616,0,2849934139195392,0,3615194232127488,0,3483252836794368,0,3483252836794368,0,5277655813324800,0,7599824371187712,0,8022036836253696,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5641576982249472,0,5057066293002240,0,4332797367943168,0,2422017957560320,0,5540035365437440,0,4661516984909824,0,4875767133503488,0,4267994901381120,0,2670885542559744,0,2591823784574976,0,2769051315077120,0,3203839444385792,0,3304307319373824,0,2925250685698048,0,2986273581039616,0,2704798604328960,0,10265040556916736,0,9095160184963072,0,7744959906054144,0,3791116092571648,0,10502535068516352,0,8690539905941504,0,9147936743096320,0,7881299347898368,0,13510798882111488,0,11258999068426240,0,9007199254740992,0,0,0,0,0,0,0,0,0,0,0],
[0,77309411328,0,38654705664,0,0,0,19327352832,0,51539607552,0,25769803776,0,103079215104,0,143344533504,0,395136991232,0,884763262976,0,549755813888,0,528280977408,0,206158430208,0,103079215104,0,412316860416,0,270582939648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[618475290624,0,309237645312,0,0,0,154618822656,0,412316860416,0,206158430208,0,824633720832,0,1146756268032,0,3161095929856,0,7078106103808,0,4398046511104,0,4226247819264,0,1649267441664,0,824633720832,0,3298534883328,0,2164663517184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2473901162496,0,1700807049216,0,154618822656,0,541165879296,0,1649267441664,0,1133871366144,0,4032974290944,0,4838280658944,0,18141941858304,0,27934467293184,0,19619410608128,0,19189913878528,0,6597069766656,0,4535485464576,0,13709535608832,0,10874857193472,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6184752906240,0,5875515260928,0,927712935936,0,1082331758592,0,4123168604160,0,3917010173952,0,12652973654016,0,12975096201216,0,64596308131840,0,68513318305792,0,56143812493312,0,55972013801472,0,16492674416640,0,15668040695808,0,36077725286400,0,34943853920256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11905649344512,0,13426067767296,0,3556232921088,0,2435246456832,0,9586367004672,0,11312943857664,0,29364691402752,0,27080842543104,0,156508608266240,0,139174120259584,0,123591978909696,0,130884833378304,0,38345468018688,0,39582418599936,0,77824807403520,0,78211354460160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[17935783428096,0,20306605375488,0,8040178778112,0,5411658792960,0,18554258718720,0,22986664968192,0,48498770706432,0,43228845834240,0,254399502876672,0,232065672937472,0,202172700557312,0,229282534129664,0,74217034874880,0,69269232549888,0,132353712193536,0,120293444026368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,21234318311424,0,21492016349184,0,12833362280448,0,11982958755840,0,33500744908800,0,35098472742912,0,59309203390464,0,57640608595968,0,315972154032128,0,316556269584384,0,287006894587904,0,300046415298560,0,111325552312320,0,106377749987328,0,164823664951296,0,155391916769280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16492674416640,0,14740327759872,0,12060268167168,0,14379550507008,0,36490042146816,0,32469952757760,0,46566035423232,0,51191715201024,0,261683767410688,0,276183577001984,0,272472725258240,0,245706489069568,0,100605313941504,0,107202383708160,0,125962800857088,0,140290811756544,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,110681307217920,0,59206124175360,0,75402445848576,0,115004191801344,0,165150082465792,0,270634479255552,0,244980639596544,0,172968533557248,0,278365420388352,0,255009388232704,0,279241593716736,0,271523537485824,0,173928995618816,0,206467667853312,0,205849192562688,0,165300406321152,0,158329674399744,0,79164837199872,0,105553116266496,0,164926744166400,0,246290604621824,0,474989023199232,0,422212465065984,0,263882790666240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[309237645312,0,618475290624,0,154618822656,0,0,0,206158430208,0,412316860416,0,1146756268032,0,824633720832,0,7078106103808,0,3161095929856,0,4226247819264,0,4398046511104,0,824633720832,0,1649267441664,0,2164663517184,0,3298534883328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1855425871872,0,3710851743744,0,927712935936,0,0,0,1236950581248,0,2473901162496,0,6880537608192,0,4947802324992,0,42468636622848,0,18966575579136,0,25357486915584,0,26388279066624,0,4947802324992,0,9895604649984,0,12987981103104,0,19791209299968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8349416423424,0,12163347382272,0,4793183502336,0,2164663517184,0,8864812498944,0,12833362280448,0,27096948670464,0,21723944583168,0,151526446202880,0,107064944754688,0,106824426586112,0,121839632252928,0,35459249995776,0,39994735460352,0,65455301591040,0,69063074119680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,21028159881216,0,23914377904128,0,12987981103104,0,8658654068736,0,27212912787456,0,34840774705152,0,62517543960576,0,53910429499392,0,322981540659200,0,301815941824512,0,258247793573888,0,311436668567552,0,108851651149824,0,94008244174848,0,175234665676800,0,144310901145600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[36799279792128,0,34016140984320,0,26439818674176,0,27831388078080,0,72670846648320,0,70815420776448,0,105179454111744,0,108078557036544,0,566317207781376,0,601570299346944,0,557761632927744,0,556215444701184,0,222651104624640,0,215229401137152,0,295940426563584,0,285735584268288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,36490042146816,0,30099130810368,0,29377576304640,0,38345468018688,0,94214402605056,0,78546361909248,0,103671920590848,0,121530394607616,0,599921031905280,0,650086249922560,0,666647643815936,0,559926296444928,0,240793046482944,0,268830592991232,0,276046138048512,0,335625924378624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[434478891663360,0,229454332821504,0,295579649310720,0,452826991951872,0,642355308789760,0,1066302940643328,0,956639540674560,0,666278276628480,0,982619797848064,0,881945764429824,0,980730012237824,0,963240905408512,0,645413325504512,0,772269479559168,0,760415369822208,0,591056219406336,0,633318697598976,0,316659348799488,0,422212465065984,0,659706976665600,0,985162418487296,0,1899956092796928,0,1688849860263936,0,1055531162664960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2886218022912,0,1443109011456,0,3298534883328,0,3556232921088,0,11596411699200,0,13219909337088,0,9070970929152,0,9625021710336,0,53051436040192,0,82600811036672,0,54975581388800,0,62569083568128,0,28449863368704,0,34016140984320,0,27487790694400,0,22986664968192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[11544872091648,0,5772436045824,0,13194139533312,0,14224931684352,0,46385646796800,0,52879637348352,0,36283883716608,0,38500086841344,0,212205744160768,0,330403244146688,0,219902325555200,0,250276334272512,0,113799453474816,0,136064563937280,0,109951162777600,0,91946659872768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,27212912787456,0,20203526160384,0,38963943309312,0,44427141709824,0,144104742715392,0,138899242352640,0,102821517066240,0,113825223278592,0,717431337123840,0,813363726647296,0,702175613288448,0,663486547886080,0,347995430191104,0,370672857513984,0,283261683105792,0,300647710720000,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[31336081391616,0,28862180229120,0,51539607552000,0,60404420050944,0,195438191837184,0,172039210008576,0,133075266699264,0,150650272874496,0,1010451185926144,0,965920965001216,0,964546575466496,0,826420427227136,0,468391953432576,0,469216587153408,0,346621040656384,0,417402101694464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,994095950462976,0,756395280433152,0,1144797762945024,0,1481918335942656,0,2109430237757440,0,2798832618307584,0,2485600653410304,0,2778281199796224,0,2260870784614400,0,2192288746831872,0,2395973275877376,0,2772178051268608,0,1762104822464512,0,2003241466331136,0,1822577961992192,0,1968160173457408,0,1477743627730944,0,1108307720798208,0,1715238139330560,0,2256197860196352,0,3518437208883200,0,4960996464525312,0,4433230883192832,0,4960996464525312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3298534883328,0,6597069766656,0,12987981103104,0,13194139533312,0,51230369906688,0,43087111913472,0,29326036697088,0,29686813949952,0,273778395316224,0,186916976721920,0,216466351718400,0,184717953466368,0,129467494170624,0,100605313941504,0,74629351735296,0,83562883710976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,6597069766656,0,13194139533312,0,25975962206208,0,26388279066624,0,102460739813376,0,86174223826944,0,58652073394176,0,59373627899904,0,547556790632448,0,373833953443840,0,432932703436800,0,369435906932736,0,258934988341248,0,201210627883008,0,149258703470592,0,167125767421952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1124800395214848,0,1056355796385792,0,1690292969275392,0,2052101014290432,0,2894979756195840,0,3426146951626752,0,3051608623546368,0,4221815413014528,0,2406830953201664,0,2525028453187584,0,2755238700253184,0,3531906226323456,0,2142673284628480,0,2393087057854464,0,2108725863120896,0,2749603703160832,0,1688849860263936,0,1583296743997440,0,2586051348529152,0,3192981767061504,0,5066549580791808,0,6122080743456768,0,5488762045857792,0,7810930603720704,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,7521071850848256,0,5977151367020544,0,5728730458619904,0,5636474561101824,0,8317186988834816,0,6440080122052608,0,6084559909158912,0,5788439093968896,0,3005240156618752,0,2718679938629632,0,3205626150780928,0,3064957381902336,0,4537134732017664,0,3667146156539904,0,3543725976322048,0,3368010274308096,0,13985787905310720,0,11003912370782208,0,10476146789449728,0,10324414184816640,0,16219995532951552,0,12402491161313280,0,11610842789314560,0,11030300649848832,0,20266198323167232,0,15199648742375424,0,13510798882111488,0,13510798882111488,0,0,0,0,0,0,0,0],
[206158430208,0,0,0,412316860416,0,824633720832,0,4380866641920,0,3298534883328,0,824633720832,0,1649267441664,0,16630113370112,0,17592186044416,0,27762668601344,0,11544872091648,0,8658654068736,0,8796093022208,0,2199023255552,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,824633720832,0,0,0,1649267441664,0,3298534883328,0,17523466567680,0,13194139533312,0,3298534883328,0,6597069766656,0,66520453480448,0,70368744177664,0,111050674405376,0,46179488366592,0,34634616274944,0,35184372088832,0,8796093022208,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1236950581248,0,824633720832,0,5772436045824,0,6597069766656,0,39479339384832,0,37314675867648,0,11544872091648,0,13194139533312,0,170149424398336,0,172073569746944,0,212755499974656,0,180319906955264,0,87136296501248,0,87411174408192,0,30786325577728,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,824633720832,0,1649267441664,0,8246337208320,0,6597069766656,0,43911745634304,0,48241072668672,0,16492674416640,0,13194139533312,0,207257941835776,0,203409651138560,0,203409651138560,0,268280837177344,0,105003360452608,0,104453604638720,0,43980465111040,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[70300024700928,0,139363098820608,0,354180183097344,0,269655226712064,0,927901914497024,0,412248140939264,0,576831287721984,0,600883104579584,0,437193310994432,0,369985662746624,0,595660424347648,0,555803127840768,0,549068619120640,0,316109592985600,0,368336395304960,0,382630046466048,0,105553116266496,0,211106232532992,0,554153860399104,0,422212465065984,0,1759218604441600,0,703687441776640,0,1055531162664960,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,824633720832,0,3298534883328,0,1649267441664,0,13194139533312,0,17523466567680,0,6597069766656,0,3298534883328,0,70368744177664,0,66520453480448,0,46179488366592,0,111050674405376,0,35184372088832,0,34634616274944,0,17592186044416,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1649267441664,0,6597069766656,0,3298534883328,0,26388279066624,0,35046933135360,0,13194139533312,0,6597069766656,0,140737488355328,0,133040906960896,0,92358976733184,0,222101348810752,0,70368744177664,0,69269232549888,0,35184372088832,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,140187732541440,0,277901563920384,0,704237197590528,0,536011918540800,0,1833847956176896,0,800375745544192,0,1145416238235648,0,1195169139392512,0,770757651070976,0,638266499923968,0,1089616023126016,0,977465837092864,0,1045635558014976,0,579992383651840,0,714682558054400,0,747667906887680,0,211106232532992,0,422212465065984,0,1108307720798208,0,844424930131968,0,3518437208883200,0,1407374883553280,0,2111062325329920,0,2251799813685248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4780401679663104,0,5887884766740480,0,3657800307703808,0,7984103685095424,0,5607440582180864,0,6447536185278464,0,3771187444318208,0,5554457865617408,0,1766365430022144,0,1981319953252352,0,1929093150932992,0,1571202116091904,0,2950539453136896,0,3373301674016768,0,2142948162535424,0,3001666743828480,0,8972014882652160,0,11083077207982080,0,6746603348033536,0,15463531533041664,0,11047892835893248,0,12736742696157184,0,7247980650299392,0,10836786603360256,0,13510798882111488,0,16888498602639360,0,9007199254740992,0,27021597764222976,0,0,0,0,0,0,0,0,0],
[0,7158920208449536,0,2435968011337728,0,5330432371458048,0,3713875400720384,0,2300178325307392,0,2698201534562304,0,3052244278706176,0,2251387496824832,0,635517720854528,0,704786953404416,0,351843720888320,0,400771988324352,0,1174278418464768,0,1361195395186688,0,1574500650975232,0,1177576953348096,0,14038564463443968,0,4626744929681408,0,10555311626649600,0,7291961115410432,0,4573968371548160,0,5383208929591296,0,6051711999279104,0,4433230883192832,0,25895697857380352,0,7318349394477056,0,20266198323167232,0,13510798882111488,0,36028797018963968,0,0,0,0,0,0],
[25165824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16777216,0,0,0,0,0,0,0,33554432,0,0,0,67108864,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,268435456,0,0,0,0,0,0,0,536870912,0,0,0,1073741824,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3019898880,0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,2013265920,0,268435456,0,0,0,0,0,4026531840,0,536870912,0,10200547328,0,17179869184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14092861440,0,5637144576,0,0,0,0,0,0,0,0,0,0,0,0,0,9395240960,0,3758096384,0,0,0,0,0,18790481920,0,7516192768,0,67645734912,0,90194313216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[48620371968,0,36641439744,0,805306368,0,0,0,0,0,0,0,0,0,0,0,32413581312,0,24427626496,0,536870912,0,0,0,66974646272,0,53150220288,0,326149079040,0,357019156480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,143747186688,0,146565758976,0,9663676416,0,0,0,0,0,0,0,0,0,0,0,95831457792,0,97710505984,0,6442450944,0,0,0,217432719360,0,246960619520,0,1177894780928,0,1157493686272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[387553689600,0,414330126336,0,53150220288,0,9663676416,0,0,0,0,0,0,0,0,0,258369126400,0,276220084224,0,35433480192,0,6442450944,0,710011781120,0,861677813760,0,3314104139776,0,3184718249984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,907982929920,0,918854565888,0,177167400960,0,96636764160,0,0,0,0,0,0,0,0,0,605321953280,0,612569710592,0,118111600640,0,64424509440,0,2198486384640,0,2427730264064,0,7558068699136,0,7421703487488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1756926836736,0,1716510523392,0,446945034240,0,434865438720,0,6442450944,0,0,0,0,0,0,0,1179874492416,0,1144340348928,0,315143225344,0,324270030848,0,5866589782016,0,5832028717056,0,14435787735040,0,14527458443264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2823001473024,0,2734820425728,0,1024349700096,0,1159641169920,0,51539607552,0,0,0,0,0,0,0,1950720458752,0,1823213617152,0,820338753536,0,1047972020224,0,12783433285632,0,12202002087936,0,23479512465408,0,23895050551296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3865671892992,0,3699174801408,0,2097017782272,0,2158221066240,0,180388626432,0,51539607552,0,0,0,0,0,2817632763904,0,2534836011008,0,2153926098944,0,2538325671936,0,22617566216192,0,21974663299072,0,32833414365184,0,33359010988032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4461799931904,0,4381671948288,0,3343632039936,0,3208340570112,0,360777252864,0,309237645312,0,0,0,0,0,3455569625088,0,3333431492608,0,4840428142592,0,4887672782848,0,32698122895360,0,32848983621632,0,39725226262528,0,39758512259072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4367478423552,0,4606755078144,0,4025726533632,0,3962107330560,0,605590388736,0,773094113280,0,103079215104,0,0,0,3993984040960,0,4651718017024,0,8559332950016,0,7932804595712,0,38900995194880,0,39724689391616,0,41789763354624,0,40860708241408,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3861846687744,0,3947611815936,0,3862249340928,0,3736621547520,0,979252543488,0,1030792151040,0,412316860416,0,0,0,4979746144256,0,6205154000896,0,11233486962688,0,10462540333056,0,37335613833216,0,37888054001664,0,37326487027712,0,36105642573824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2910981193728,0,2715090419712,0,2874943733760,0,2728377974784,0,1108101562368,0,979252543488,0,618475290624,0,412316860416,0,7266413576192,0,7513776848896,0,10918880608256,0,10889889579008,0,28315377205248,0,28187333492736,0,27313307648000,0,27227945172992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1445122277376,0,1522834341888,0,1375463276544,0,1591285383168,0,670014898176,0,721554505728,0,412316860416,0,824633720832,0,7354326188032,0,6375342080000,0,7101728423936,0,7657926688768,0,15421616947200,0,15052786630656,0,14634027319296,0,15539191676928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2643443318784,0,469090959360,0,551634862080,0,499289948160,0,1775968976896,0,257698037760,0,2714419331072,0,4810363371520,0,6512529375232,0,4504615387136,0,4233227141120,0,5177583075328,0,6812388556800,0,5414343147520,0,6919259422720,0,8043534221312,0,3298534883328,0,0,0,0,0,0,0,2199023255552,0,0,0,4398046511104,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,402653184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,268435456,0,0,0,0,0,0,0,536870912,0,2147483648,0,1073741824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,5637144576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3758096384,0,0,0,0,0,0,0,7516192768,0,30064771072,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5637144576,0,36641439744,0,1610612736,0,0,0,0,0,0,0,0,0,0,0,3758096384,0,24427626496,0,1073741824,0,0,0,11811160064,0,57445187584,0,212600881152,0,127775277056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[67645734912,0,146565758976,0,19327352832,0,0,0,0,0,0,0,0,0,0,0,45097156608,0,97710505984,0,12884901888,0,0,0,141733920768,0,298500227072,0,987842478080,0,751619276800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,372051542016,0,436878704640,0,106300440576,0,28991029248,0,0,0,0,0,0,0,0,0,248034361344,0,291252469760,0,70866960384,0,19327352832,0,934155386880,0,1226750033920,0,3463891124224,0,3187939475456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1240171806720,0,1144340348928,0,354334801920,0,289910292480,0,0,0,0,0,0,0,0,0,826781204480,0,762893565952,0,236223201280,0,193273528320,0,4144643440640,0,4188666855424,0,9882719748096,0,10052370956288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2941784162304,0,2731196547072,0,990526832640,0,1304596316160,0,25769803776,0,0,0,0,0,0,0,1995549179904,0,1820797698048,0,729070698496,0,1007169830912,0,13573170397184,0,12403328679936,0,23731841794048,0,24712168079360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5675799281664,0,5440649822208,0,2821793513472,0,3478923509760,0,206158430208,0,0,0,0,0,0,0,4058744094720,0,3627099881472,0,2430951489536,0,3418793967616,0,34059090657280,0,31580894527488,0,47914655154176,0,49417893707776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9447854309376,0,8924002516992,0,6899864961024,0,6732361236480,0,721554505728,0,257698037760,0,0,0,0,0,7260642213888,0,6292932395008,0,7898444857344,0,9023726288896,0,68345814581248,0,67166309187584,0,81988778196992,0,83162378010624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[12942883946496,0,13001671311360,0,12098922872832,0,11171209936896,0,1443109011456,0,1546188226560,0,0,0,0,0,10552734646272,0,10729365176320,0,20160576487424,0,19267223289856,0,111986977275904,0,114745420021760,0,119988501348352,0,118594784460800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,15050370711552,0,16686350598144,0,15795279101952,0,15751792558080,0,2731599200256,0,3865470566400,0,618475290624,0,0,0,15324980183040,0,19576729370624,0,39254927343616,0,35377645617152,0,151660663930880,0,156225677295616,0,151425514471424,0,145767968800768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[16367046623232,0,16445966647296,0,17053167648768,0,16363825397760,0,5153960755200,0,5153960755200,0,2473901162496,0,0,0,24380381855744,0,31030064971776,0,55898999357440,0,52140902973440,0,164879499526144,0,166822972227584,0,159042638970880,0,152965260247040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,14584098324480,0,13084215214080,0,14331232124928,0,13493713502208,0,6287832121344,0,5308579577856,0,3710851743744,0,2886218022912,0,43395275816960,0,43288706940928,0,59581933813760,0,60535416553472,0,142204219686912,0,140479253446656,0,135203422994432,0,136437152350208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7927435886592,0,8706167144448,0,7441030840320,0,9206262398976,0,3917010173952,0,4432406249472,0,2473901162496,0,5772436045824,0,47891032834048,0,40301288751104,0,42344082571264,0,46544560586752,0,87346749898752,0,84708566237184,0,82441897246720,0,89315992403968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,20424985411584,0,2991310503936,0,3725347258368,0,3198676893696,0,13872744366080,0,1700807049216,0,21509196218368,0,38070590111744,0,48423071907840,0,32849252057088,0,30314952916992,0,37591701258240,0,46788299980800,0,35788351864832,0,48037061722112,0,56578677932032,0,26388279066624,0,0,0,0,0,0,0,17592186044416,0,0,0,35184372088832,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2818572288,0,0,0,805306368,0,1610612736,0,0,0,0,0,0,0,0,0,1879048192,0,0,0,536870912,0,1073741824,0,14495514624,0,8589934592,0,8589934592,0,17179869184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,33822867456,0,0,0,9663676416,0,19327352832,0,0,0,0,0,0,0,0,0,22548578304,0,0,0,6442450944,0,12884901888,0,173946175488,0,103079215104,0,103079215104,0,206158430208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[186025771008,0,33822867456,0,72477573120,0,135291469824,0,0,0,0,0,0,0,0,0,124017180672,0,22548578304,0,48318382080,0,90194313216,0,1162862395392,0,792421466112,0,773094113280,0,1262720385024,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,620085903360,0,338228674560,0,370440929280,0,644245094400,0,0,0,0,0,0,0,0,0,413390602240,0,225485783040,0,246960619520,0,429496729600,0,5250597519360,0,4144643440640,0,3951369912320,0,5068061409280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1622289678336,0,1560683741184,0,1558267822080,0,2198486384640,0,38654705664,0,25769803776,0,0,0,0,0,1133066059776,0,1074815565824,0,1279363383296,0,1740535496704,0,18121003892736,0,16305843339264,0,14727442857984,0,15745350107136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4049080418304,0,4367981740032,0,5276367323136,0,5527622909952,0,309237645312,0,206158430208,0,0,0,0,0,3111703805952,0,3186865733632,0,5441723564032,0,5884105195520,0,49568217563136,0,49117245997056,0,41128606826496,0,40613210750976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9272297521152,0,9409199603712,0,13178033405952,0,11570641895424,0,1288490188800,0,1236950581248,0,0,0,0,0,7899518599168,0,7922067177472,0,18818399207424,0,17884243820544,0,111791556263936,0,116157390520320,0,92479235817472,0,89970974916608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,16805133287424,0,18032420192256,0,23289460162560,0,21723944583168,0,3401614098432,0,4535485464576,0,0,0,0,0,15738907656192,0,18068927414272,0,48786533515264,0,44719199485952,0,207176337457152,0,215255170940928,0,172039210008576,0,166679090823168,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[26085886525440,0,29097329688576,0,32288758824960,0,33673080471552,0,8117488189440,0,10153302687744,0,1546188226560,0,618475290624,0,35635612090368,0,42831561359360,0,99385006358528,0,93642098212864,0,316709277794304,0,321104639950848,0,270892177293312,0,262851998515200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,36143760408576,0,34415572942848,0,38574175027200,0,37797859688448,0,15564961480704,0,14224931684352,0,6184752906240,0,2473901162496,0,74535936196608,0,81492709474304,0,151335320158208,0,149443387064320,0,383774655250432,0,380860519940096,0,343734822633472,0,339886531936256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[37352525266944,0,33566780030976,0,36485210308608,0,35195109507072,0,18915035971584,0,16492674416640,0,11751030521856,0,12369505812480,0,147428510531584,0,140025597526016,0,178392540381184,0,184816737714176,0,372634583826432,0,366182469206016,0,350778568998912,0,360390705807360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,22801444503552,0,25773025001472,0,21849572376576,0,26749056319488,0,12472585027584,0,14431090114560,0,11132555231232,0,19791209299968,0,167071006588928,0,148573656186880,0,139635829243904,0,149224343732224,0,256274256101376,0,251088083091456,0,249657858981888,0,265583597715456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[71051778195456,0,27195196047360,0,13001671311360,0,11027865403392,0,48606144888832,0,17995912970240,0,112321984724992,0,152488518877184,0,183002919337984,0,146944789839872,0,126006287400960,0,142591840485376,0,162289097375744,0,135817603317760,0,189463892328448,0,208194244706304,0,92358976733184,0,26388279066624,0,0,0,0,0,61572651155456,0,17592186044416,0,193514046488576,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,11274289152,0,19327352832,0,9663676416,0,0,0,0,0,0,0,0,0,0,0,7516192768,0,12884901888,0,6442450944,0,103079215104,0,143881404416,0,85899345920,0,42949672960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,112742891520,0,193273528320,0,96636764160,0,0,0,0,0,0,0,0,0,0,0,75161927680,0,128849018880,0,64424509440,0,1030792151040,0,1438814044160,0,858993459200,0,429496729600,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,151397597184,0,584652423168,0,1063004405760,0,628138967040,0,25769803776,0,51539607552,0,0,0,0,0,135291469824,0,458487758848,0,1052266987520,0,693637218304,0,6438155976704,0,8227009855488,0,4939212390400,0,3204045602816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1211180777472,0,1971389988864,0,3865470566400,0,2705829396480,0,206158430208,0,412316860416,0,0,0,0,0,1082331758592,0,1864015806464,0,5325759447040,0,4002909519872,0,26766236188672,0,31284541784064,0,18897856102400,0,15324443312128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5166845657088,0,5756329918464,0,10243497000960,0,8729521029120,0,1340029796352,0,1958505086976,0,0,0,0,0,5231270166528,0,6448893394944,0,20847771254784,0,18189186498560,0,83442624626688,0,89502823481344,0,58136677318656,0,54546084659200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[14044543057920,0,14514841976832,0,20332375179264,0,20989505175552,0,5153960755200,0,5978594476032,0,0,0,0,0,16234976378880,0,17648020619264,0,59184649338880,0,57423712747520,0,195197673668608,0,195721659678720,0,141974438936576,0,141596481814528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,30054033653760,0,29851096449024,0,34080565493760,0,37669010669568,0,14173392076800,0,13812614823936,0,2061584302080,0,2473901162496,0,57625576210432,0,55909736775680,0,136932147331072,0,140836272603136,0,360201727246336,0,349640402665472,0,288913860067328,0,295064253235200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[49194555408384,0,45006962294784,0,48189533061120,0,48885317763072,0,26182120636416,0,23089744183296,0,8246337208320,0,9895604649984,0,142472655142912,0,131159711285248,0,236085762326528,0,246994979258368,0,507184098050048,0,493560461787136,0,451967998492672,0,467361161281536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,57582626537472,0,55023362899968,0,54986318807040,0,54499913760768,0,32676111187968,0,31233002176512,0,24739011624960,0,29274497089536,0,304057914753024,0,288332965740544,0,323355202813952,0,332926537433088,0,579425447968768,0,574423958552576,0,569804721225728,0,585051855126528,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[41308995452928,0,46369540669440,0,41424959569920,0,45760729055232,0,24532853194752,0,27831388078080,0,32985348833280,0,38757784879104,0,354918917472256,0,347297498005504,0,285452116426752,0,287243117789184,0,458668147474432,0,460450558902272,0,478665515204608,0,482496626032640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,143044959535104,0,124363462410240,0,28043988959232,0,24941948829696,0,98294621536256,0,85298050498560,0,371772369141760,0,383592119140352,0,429099445125120,0,424238615887872,0,340096985333760,0,341533651894272,0,348832948813824,0,341387623006208,0,488655609135104,0,487607637114880,0,184717953466368,0,158329674399744,0,0,0,0,0,123145302310912,0,105553116266496,0,668503069687808,0,703687441776640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[76504104960,0,38654705664,0,48318382080,0,96636764160,0,32212254720,0,25769803776,0,51539607552,0,0,0,231391363072,0,335007449088,0,461708984320,0,304942678016,0,810675077120,0,618475290624,0,577673101312,0,639950127104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,612032839680,0,309237645312,0,386547056640,0,773094113280,0,257698037760,0,206158430208,0,412316860416,0,0,0,1851130904576,0,2680059592704,0,3693671874560,0,2439541424128,0,6485400616960,0,4947802324992,0,4621384810496,0,5119601016832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3069827874816,0,2003602243584,0,2126008811520,0,3350074490880,0,1520418422784,0,1185410973696,0,1443109011456,0,412316860416,0,10121090433024,0,11712375816192,0,17566416240640,0,15152644620288,0,30670361460736,0,25314537242624,0,24592982736896,0,27006754357248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,9850507493376,0,7692286427136,0,7344394076160,0,9277129359360,0,5514738008064,0,4226247819264,0,2886218022912,0,2473901162496,0,34810709934080,0,32753420599296,0,53687091200000,0,56762287783936,0,93226560126976,0,82617990905856,0,82858509074432,0,90366111907840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[24354075181056,0,22091164286976,0,19269370773504,0,20602958118912,0,15294378541056,0,12472585027584,0,7627861917696,0,9895604649984,0,111945101344768,0,98427765522432,0,143241454288896,0,158252364988416,0,224328289353728,0,212111254880256,0,223711961546752,0,236059992522752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,43170863775744,0,42855183679488,0,35330400976896,0,34995393527808,0,29222957481984,0,25563645345792,0,18966575579136,0,23089744183296,0,250263449370624,0,225382703824896,0,284000417480704,0,300132314644480,0,396863568084992,0,390017390215168,0,428723635486720,0,437365109686272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[58925877559296,0,61261266026496,0,54155242635264,0,52518860095488,0,40999757807616,0,41283225649152,0,50302656970752,0,49478023249920,0,505167610904576,0,504903470415872,0,456323095330816,0,450627968696320,0,585081919897600,0,593126393643008,0,656674729754624,0,646615916347392,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,51249697259520,0,54026393616384,0,53111565582336,0,51539607552000,0,35510789603328,0,40510131535872,0,65970697666560,0,59373627899904,0,582891486576640,0,617796685791232,0,448411765571584,0,426335633670144,0,555863257382912,0,573756091138048,0,627563441422336,0,604868834230272,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[233827951706112,0,288525165527040,0,74072079728640,0,40117142028288,0,200882062884864,0,273512107343872,0,853994117267456,0,739559008632832,0,785879694049280,0,851060654604288,0,703195668021248,0,637626549796864,0,570864504406016,0,624514014642176,0,908052723138560,0,839893739634688,0,310062279032832,0,395824185999360,0,52776558133248,0,0,0,277076930199552,0,404620279021568,0,1574500650975232,0,1354598325420032,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,309237645312,0,431644213248,0,257698037760,0,128849018880,0,206158430208,0,257698037760,0,0,0,412316860416,0,2680059592704,0,1730871820288,0,2095944040448,0,3521873182720,0,2199023255552,0,2808908611584,0,3470333575168,0,3796751089664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1855425871872,0,2589865279488,0,1546188226560,0,773094113280,0,1236950581248,0,1546188226560,0,0,0,2473901162496,0,16080357556224,0,10385230921728,0,12575664242688,0,21131239096320,0,13194139533312,0,16853451669504,0,20822001451008,0,22780506537984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,8156142895104,0,10185514942464,0,6571299962880,0,4715874091008,0,6906307411968,0,6339371728896,0,5566277615616,0,8658654068736,0,80066780332032,0,68019397066752,0,70626442215424,0,84920093376512,0,67362267070464,0,73882027425792,0,95966749261824,0,94265942212608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20255065767936,0,23476291239936,0,15977278341120,0,13709535608832,0,19378892439552,0,15049565405184,0,22265110462464,0,18141941858304,0,213064737619968,0,202842715455488,0,198668007243776,0,198805446197248,0,181488138059776,0,183171765239808,0,245053654040576,0,225193725263872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,38113539784704,0,39485781835776,0,35562329210880,0,33629593927680,0,34222299414528,0,35407710388224,0,58136677318656,0,49478023249920,0,516340968325120,0,541926088507392,0,420906795008000,0,395016732147712,0,393453364051968,0,402807802822656,0,475916736135168,0,452363135483904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[40664750358528,0,38925288603648,0,43293270343680,0,41901700939776,0,32985348833280,0,44839458570240,0,71743133712384,0,69269232549888,0,649433414893568,0,705860695228416,0,478012680175616,0,448772542824448,0,459114824073216,0,484214612951040,0,517251501391872,0,515086837874688,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,356718508769280,0,373604172693504,0,174693499797504,0,44710609551360,0,403417688178688,0,551044304076800,0,1338724126294016,0,1101160895217664,0,1116734446632960,0,1138093318995968,0,1058468920295424,0,911203081650176,0,755312948674560,0,821567114182656,0,1209840747675648,0,1079325281484800,0,501377302265856,0,527765581332480,0,211106232532992,0,0,0,615726511554560,0,914793674309632,0,2498090418307072,0,2040693581152256,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1204738326528,0,927712935936,0,863288426496,0,1108101562368,0,1597727834112,0,2267742732288,0,2576980377600,0,1443109011456,0,19701014986752,0,25632364822528,0,23665269800960,0,17231408791552,0,13013750906880,0,13331578486784,0,14465449852928,0,13262859010048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4818953306112,0,3710851743744,0,3453153705984,0,4432406249472,0,6390911336448,0,9070970929152,0,10307921510400,0,5772436045824,0,78804059947008,0,102529459290112,0,94661079203840,0,68925635166208,0,52055003627520,0,53326313947136,0,57861799411712,0,53051436040192,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13413182865408,0,11622181502976,0,14559939133440,0,16595753631744,0,20306605375488,0,27419071217664,0,31129922961408,0,31336081391616,0,316942816641024,0,346672580263936,0,271390393499648,0,247458835726336,0,185834644963328,0,192242736168960,0,179426553757696,0,187329293582336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17188459118592,0,15822659518464,0,22213570854912,0,24326694764544,0,27831388078080,0,36696200577024,0,41644002902016,0,51127290691584,0,476277513388032,0,488286241947648,0,353458628591616,0,357066401120256,0,267559282671616,0,277832844443648,0,243129508691968,0,268555715084288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[387932183592960,0,345289600794624,0,230214542032896,0,164746355539968,0,790085003902976,0,821610063855616,0,1447610137182208,0,1379543495475200,0,1162076416376832,0,1098807253139456,0,1138638779842560,0,1101590391947264,0,863176757346304,0,850437884346368,0,1152391265124352,0,1113049364692992,0,567347999932416,0,501377302265856,0,316659348799488,0,211106232532992,0,1363394418442240,0,1460151441686528,0,2726788836884480,0,2603643534573568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1236950581248,0,1571958030336,0,3195455668224,0,2834678415360,0,7421703487488,0,4329327034368,0,5772436045824,0,7009386627072,0,81088982548480,0,65094524338176,0,52707838656512,0,66760971649024,0,40132174413824,0,35356170780672,0,27487790694400,0,28587302322176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[2473901162496,0,3143916060672,0,6390911336448,0,5669356830720,0,14843406974976,0,8658654068736,0,11544872091648,0,14018773254144,0,162177965096960,0,130189048676352,0,105415677313024,0,133521943298048,0,80264348827648,0,70712341561344,0,54975581388800,0,57174604644352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,230124347719680,0,247725123698688,0,147094039953408,0,278056182743040,0,884007348731904,0,752272111828992,0,977740714999808,0,1180738049277952,0,736157394534400,0,716280285888512,0,748973576945664,0,896754811666432,0,677917638000640,0,616448066060288,0,708772683055104,0,820235674320896,0,343047627866112,0,369435906932736,0,211106232532992,0,422212465065984,0,1636073302130688,0,1372190511464448,0,1864771720708096,0,2251799813685248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[643684601167872,0,87205015977984,0,449133320077312,0,697880645992448,0,945408201195520,0,560063735398400,0,693379520266240,0,779828622000128,0,374559802916864,0,289583874965504,0,390773304459264,0,341192201994240,0,533684046266368,0,344147139493888,0,422985559179264,0,461691804450816,0,1190771092881408,0,131941395333120,0,826832744087552,0,1337006139375616,0,1849378557919232,0,1073123348709376,0,1341404185886720,0,1521724092841984,0,1688849860263936,0,0,0,1125899906842624,0,2251799813685248,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,1610612736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1073741824,0,8589934592,0,4294967296,0,0,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,19327352832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12884901888,0,103079215104,0,51539607552,0,0,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,19327352832,0,106300440576,0,0,0,0,0,0,0,0,0,0,0,0,0,12884901888,0,70866960384,0,618475290624,0,386547056640,0,25769803776,0,141733920768,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,193273528320,0,354334801920,0,0,0,0,0,0,0,0,0,0,0,0,0,128849018880,0,236223201280,0,2405181685760,0,1975684956160,0,257698037760,0,472446402560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,38654705664,0,869730877440,0,893890068480,0,0,0,25769803776,0,0,0,0,0,0,0,60129542144,0,717259538432,0,664646189056,0,7086696038400,0,7125350744064,0,1365799600128,0,1294932639744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,309237645312,0,2319282339840,0,2048699400192,0,0,0,206158430208,0,0,0,0,0,0,0,481036337152,0,2645699854336,0,1915555414016,0,17111149707264,0,18657337933824,0,4741643894784,0,3556232921088,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,309237645312,0,1082331758592,0,4316442132480,0,4194035564544,0,206158430208,0,721554505728,0,0,0,0,0,481036337152,0,1683627180032,0,7275674599424,0,5819680686080,0,34703335751680,0,37091337568256,0,12352325943296,0,10127532883968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1855425871872,0,2164663517184,0,6416681140224,0,6687264079872,0,1236950581248,0,1443109011456,0,0,0,0,0,2886218022912,0,3367254360064,0,15272903704576,0,14903536517120,0,57724360458240,0,57827439673344,0,25048249270272,0,24584392802304,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4638564679680,0,3633542332416,0,7924214661120,0,8257611497472,0,3092376453120,0,2422361554944,0,0,0,618475290624,0,10514079940608,0,7301444403200,0,26448408608768,0,29282013282304,0,77541339561984,0,73972221739008,0,42314017800192,0,46675557089280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6184752906240,0,5875515260928,0,7473243095040,0,8549132402688,0,4123168604160,0,3917010173952,0,0,0,2473901162496,0,22814866276352,0,15736760172544,0,36867999268864,0,41433549504512,0,82016695484416,0,78323023609856,0,57793079934976,0,65000035057664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5875515260928,0,6648609374208,0,6281389670400,0,6986838048768,0,3917010173952,0,4432406249472,0,2473901162496,0,3710851743744,0,35527969472512,0,33432025432064,0,41570988457984,0,42316165283840,0,69681549410304,0,69861938036736,0,64450279243776,0,65803193942016,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[4329327034368,0,4020089389056,0,4831838208000,0,3575560273920,0,2886218022912,0,2680059592704,0,4947802324992,0,2473901162496,0,33122787786752,0,39238821216256,0,31808527794176,0,28222230102016,0,43499428773888,0,46024869543936,0,49323404427264,0,43525198577664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1546188226560,0,18902151069696,0,1823213617152,0,2134061875200,0,1030792151040,0,13151189860352,0,37658273251328,0,20684562497536,0,25494925869056,0,42047729827840,0,30489972834304,0,22657026228224,0,20366734917632,0,31735513350144,0,41944650612736,0,32497870045184,0,0,0,26388279066624,0,0,0,0,0,0,0,17592186044416,0,70368744177664,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,19327352832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,12884901888,0,0,0,51539607552,0,103079215104,0,25769803776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,193273528320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,128849018880,0,0,0,515396075520,0,1030792151040,0,257698037760,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,77309411328,0,869730877440,0,193273528320,0,0,0,51539607552,0,0,0,0,0,0,0,120259084288,0,854698491904,0,266287972352,0,3350074490880,0,5360119185408,0,1571958030336,0,463856467968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,618475290624,0,2319282339840,0,1546188226560,0,0,0,412316860416,0,0,0,0,0,0,0,962072674304,0,3745211482112,0,2130303778816,0,14431090114560,0,18141941858304,0,6390911336448,0,3710851743744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[927712935936,0,2164663517184,0,4831838208000,0,5411658792960,0,618475290624,0,1443109011456,0,0,0,0,0,1443109011456,0,3367254360064,0,12567074308096,0,10754598109184,0,44220983279616,0,45973329936384,0,20461224198144,0,17935783428096,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5566277615616,0,4329327034368,0,9509057593344,0,10823317585920,0,3710851743744,0,2886218022912,0,0,0,0,0,8658654068736,0,6734508720128,0,31628139167744,0,34703335751680,0,97925254348800,0,91122026151936,0,50611894616064,0,55662776156160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[13915694039040,0,9122510536704,0,15655155793920,0,16312285790208,0,9277129359360,0,6081673691136,0,0,0,2473901162496,0,34840774705152,0,20787641712640,0,67611375173632,0,79869211836416,0,165854457102336,0,151320287772672,0,106635448025088,0,125241246351360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,18554258718720,0,19172734009344,0,17781164605440,0,21955872817152,0,12369505812480,0,12781822672896,0,0,0,9895604649984,0,81638738362368,0,56212531970048,0,113009179492352,0,127886946205696,0,213992450555904,0,204509162766336,0,175440824107008,0,199149043580928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[20100446945280,0,24429773979648,0,20197083709440,0,22110491639808,0,13400297963520,0,16286515986432,0,12369505812480,0,14843406974976,0,143417547948032,0,143554986901504,0,152552943386624,0,149430502162432,0,225382703824896,0,231825154768896,0,235561776316416,0,231515917123584,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17935783428096,0,15461882265600,0,20293720473600,0,12678743457792,0,11957188952064,0,10307921510400,0,24739011624960,0,9895604649984,0,146647363354624,0,182381491257344,0,133375914409984,0,112906100277248,0,169565308846080,0,183274844454912,0,206828445106176,0,173585398235136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7112465842176,0,111402861723648,0,8523362598912,0,11016591114240,0,4741643894784,0,77567109365760,0,223475738345472,0,122870424403968,0,136408161320960,0,232666968358912,0,167035573108736,0,121831042318336,0,100450695118848,0,167400645328896,0,227006201462784,0,173224620982272,0,0,0,158329674399744,0,0,0,0,0,0,0,105553116266496,0,422212465065984,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,77309411328,0,38654705664,0,0,0,96636764160,0,51539607552,0,25769803776,0,103079215104,0,0,0,395136991232,0,609885356032,0,687194767360,0,408021893120,0,721554505728,0,360777252864,0,618475290624,0,644245094400,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[618475290624,0,309237645312,0,0,0,773094113280,0,412316860416,0,206158430208,0,824633720832,0,0,0,3161095929856,0,4879082848256,0,5497558138880,0,3264175144960,0,5772436045824,0,2886218022912,0,4947802324992,0,5153960755200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3092376453120,0,1700807049216,0,773094113280,0,2705829396480,0,2061584302080,0,1133871366144,0,2886218022912,0,824633720832,0,16904991277056,0,20237885898752,0,23605140258816,0,19121194401792,0,24739011624960,0,15874199126016,0,24120536334336,0,26285199851520,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[9895604649984,0,5875515260928,0,4638564679680,0,5411658792960,0,6597069766656,0,3917010173952,0,5772436045824,0,4947802324992,0,57174604644352,0,53120155516928,0,64665027608576,0,69028714381312,0,67619965108224,0,54838142435328,0,75453985456128,0,85555748536320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,21182778703872,0,17549236371456,0,12833362280448,0,10939281702912,0,15771119910912,0,11699490914304,0,12163347382272,0,16080357556224,0,157745558847488,0,135050951655424,0,155065499254784,0,177029962006528,0,152351079923712,0,144413980360704,0,191521181663232,0,206519207460864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[30305289240576,0,36799279792128,0,20409684590592,0,22110491639808,0,26800595927040,0,24532853194752,0,25563645345792,0,31336081391616,0,308825328451584,0,277145649676288,0,291782898221056,0,308859688189952,0,266356691828736,0,265944374968320,0,355417133678592,0,351912440365056,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,39582418599936,0,46231027974144,0,34479997452288,0,32701880991744,0,36283883716608,0,37417755082752,0,57312043597824,0,47828755808256,0,509073883660288,0,531510792814592,0,443000106778624,0,420649096970240,0,391701017395200,0,407575216521216,0,512716015927296,0,473648993402880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[38345468018688,0,31233002176512,0,40510131535872,0,27367531610112,0,32160715112448,0,34016140984320,0,70093866270720,0,46179488366592,0,519244366217216,0,598340483940352,0,416233870589952,0,372837521031168,0,369435906932736,0,398710404022272,0,463031834247168,0,416646187450368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,120370753437696,0,277734060195840,0,88390426951680,0,29319594246144,0,162160785227776,0,340736935460864,0,786803648888832,0,529827165634560,0,587740504653824,0,728349143990272,0,627511901814784,0,493229749305344,0,384313673646080,0,510671611494400,0,714132802240512,0,581392542990336,0,158329674399744,0,395824185999360,0,105553116266496,0,0,0,246290604621824,0,545357767376896,0,1477743627730944,0,949978046398464,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[309237645312,0,618475290624,0,257698037760,0,0,0,206158430208,0,412316860416,0,0,0,824633720832,0,4879082848256,0,3161095929856,0,2920577761280,0,5497558138880,0,1511828488192,0,3023656976384,0,4466765987840,0,4947802324992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1855425871872,0,3710851743744,0,1546188226560,0,0,0,1236950581248,0,2473901162496,0,0,0,4947802324992,0,29274497089536,0,18966575579136,0,17523466567680,0,32985348833280,0,9070970929152,0,18141941858304,0,26800595927040,0,29686813949952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[8349416423424,0,12987981103104,0,6339371728896,0,2783138807808,0,8864812498944,0,8658654068736,0,9895604649984,0,14843406974976,0,131735236902912,0,112562502893568,0,100433515249664,0,125000728182784,0,60610578481152,0,75866302316544,0,119778047950848,0,112562502893568,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,21028159881216,0,27212912787456,0,15049565405184,0,11132555231232,0,27212912787456,0,18141941858304,0,39582418599936,0,26388279066624,0,331777633681408,0,323806174380032,0,284910950547456,0,280100587175936,0,181969174396928,0,182518930210816,0,300441552289792,0,252337918574592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[39273180954624,0,38963943309312,0,34170759806976,0,31542239821824,0,45973329936384,0,45767171506176,0,84112639524864,0,66795331387392,0,720798591483904,0,766497043513344,0,580782657634304,0,536699113308160,0,403658206347264,0,409842959253504,0,526322472321024,0,489007796453376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,41437844471808,0,33397665693696,0,42365557407744,0,40819369181184,0,40819369181184,0,61847529062400,0,89060441849856,0,94008244174848,0,856107241177088,0,935959273144320,0,638472658354176,0,601157982486528,0,467567319711744,0,503026569707520,0,523230095867904,0,552504592957440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[436952792825856,0,370466699083776,0,301867481432064,0,44427141709824,0,615657792077824,0,840714078388224,0,1655314755616768,0,1288627627753472,0,1365799600128000,0,1297561159729152,0,1351883906088960,0,1109338512949248,0,885519177220096,0,948328778956800,0,1365387283267584,0,1169742933000192,0,633318697598976,0,527765581332480,0,422212465065984,0,0,0,985162418487296,0,1477743627730944,0,3096224743817216,0,2392537302040576,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1855425871872,0,927712935936,0,1236950581248,0,1932735283200,0,2886218022912,0,5566277615616,0,4947802324992,0,3092376453120,0,39170101739520,0,55868934586368,0,51402168598528,0,35648228556800,0,21852793602048,0,24120536334336,0,21440476741632,0,21131239096320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7421703487488,0,3710851743744,0,4947802324992,0,7730941132800,0,11544872091648,0,22265110462464,0,19791209299968,0,12369505812480,0,156680406958080,0,223475738345472,0,205608674394112,0,142592914227200,0,87411174408192,0,96482145337344,0,85761906966528,0,84524956385280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,17317308137472,0,12987981103104,0,20100446945280,0,26439818674176,0,41231686041600,0,58136677318656,0,51951924412416,0,58136677318656,0,594286034812928,0,650223688876032,0,542265390923776,0,496463859679232,0,300166674382848,0,311299229614080,0,246153165668352,0,278520039211008,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[19791209299968,0,18554258718720,0,30305289240576,0,37417755082752,0,59373627899904,0,71743133712384,0,64321430224896,0,91534343012352,0,875211255709696,0,853495901061120,0,673313433059328,0,707741890904064,0,425510999949312,0,429634168553472,0,320782517403648,0,387990165651456,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,638884975214592,0,485193865494528,0,439426693988352,0,437648577527808,0,1773374816649216,0,1649473600094208,0,2352680005533696,0,2504206451736576,0,1973485932904448,0,1765746954731520,0,1947716129128448,0,2050159689072640,0,1571339555045376,0,1440016635002880,0,1771725549207552,0,1848931881320448,0,949978046398464,0,712483534798848,0,633318697598976,0,633318697598976,0,3166593487994880,0,3008263813595136,0,4433230883192832,0,4749890231992320,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1236950581248,0,2473901162496,0,6493990551552,0,4947802324992,0,20615843020800,0,8246337208320,0,12369505812480,0,13194139533312,0,184443075559424,0,131391639519232,0,119778047950848,0,161628209283072,0,86586540687360,0,67619965108224,0,49890340110336,0,46179488366592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2473901162496,0,4947802324992,0,12987981103104,0,9895604649984,0,41231686041600,0,16492674416640,0,24739011624960,0,26388279066624,0,368886151118848,0,262783279038464,0,239556095901696,0,323256418566144,0,173173081374720,0,135239930216448,0,99780680220672,0,92358976733184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[421800148205568,0,525703997030400,0,290167990517760,0,814531957751808,0,2310898563678208,0,1820516377690112,0,1984893366042624,0,2765821499670528,0,1533543842840576,0,1530245307957248,0,1571133396615168,0,2126318049165312,0,1576424796323840,0,1376588557975552,0,1389095502741504,0,1824914424201216,0,633318697598976,0,791648371998720,0,422212465065984,0,1266637395197952,0,4362862139015168,0,3342515348439040,0,3799912185593856,0,5277655813324800,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2460294706102272,0,225743481077760,0,1724583988166656,0,2653911831805952,0,3343339982159872,0,1866283549196288,0,2287533941587968,0,2532450156675072,0,1170705005674496,0,832742619086848,0,1214960348692480,0,949771887968256,0,1815843453272064,0,1086042610335744,0,1351299790536704,0,1450943031803904,0,4591560557592576,0,343047627866112,0,3201777860083712,0,5136918324969472,0,6579477580611584,0,3606398139105280,0,4433230883192832,0,4960996464525312,0,6755399441055744,0,0,0,4503599627370496,0,9007199254740992,0,0,0,0,0,0,0,0],
[38654705664,0,0,0,0,0,0,0,25769803776,0,0,0,51539607552,0,103079215104,0,747324309504,0,1099511627776,0,274877906944,0,549755813888,0,103079215104,0,0,0,206158430208,0,412316860416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,309237645312,0,0,0,0,0,0,0,206158430208,0,0,0,412316860416,0,824633720832,0,5978594476032,0,8796093022208,0,2199023255552,0,4398046511104,0,824633720832,0,0,0,1649267441664,0,3298534883328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[1082331758592,0,309237645312,0,0,0,0,0,721554505728,0,206158430208,0,2267742732288,0,3298534883328,0,29721173688320,0,36764920053760,0,12094627905536,0,17592186044416,0,2886218022912,0,824633720832,0,9070970929152,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2164663517184,0,1855425871872,0,0,0,0,0,1443109011456,0,1236950581248,0,7834020347904,0,8246337208320,0,94626719465472,0,97444218011648,0,41781441855488,0,43980465111040,0,5772436045824,0,4947802324992,0,31336081391616,0,32985348833280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3633542332416,0,4638564679680,0,618475290624,0,0,0,3246995275776,0,4741643894784,0,18451179503616,0,15874199126016,0,208786950193152,0,206227149684736,0,104865921499136,0,102254581383168,0,12987981103104,0,18966575579136,0,72155450572800,0,63496796504064,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,5875515260928,0,6184752906240,0,2473901162496,0,0,0,7215545057280,0,10720238370816,0,29274497089536,0,23914377904128,0,315903434555392,0,339474215075840,0,181969174396928,0,197912092999680,0,28862180229120,0,42880953483264,0,110500918591488,0,95657511616512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[6648609374208,0,5875515260928,0,3710851743744,0,2473901162496,0,15977278341120,0,17111149707264,0,31954556682240,0,30511447670784,0,388024525389824,0,408262411288576,0,279550831362048,0,294119360430080,0,63909113364480,0,68444598829056,0,117922622078976,0,115448720916480,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,4020089389056,0,4329327034368,0,2473901162496,0,4947802324992,0,19172734009344,0,16080357556224,0,21852793602048,0,26388279066624,0,332808425832448,0,303602648219648,0,283124244152320,0,262783279038464,0,76690936037376,0,64321430224896,0,80814104641536,0,92358976733184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[53536767344640,0,1546188226560,0,36077725286400,0,68444598829056,0,223982544486400,0,294050640953344,0,121272696569856,0,228938936745984,0,258788959453184,0,237700670029824,0,234883171483648,0,305664232521728,0,171352015241216,0,191040145326080,0,107408542138368,0,170286863351808,0,79164837199872,0,0,0,52776558133248,0,105553116266496,0,404620279021568,0,562949953421312,0,211106232532992,0,422212465065984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,309237645312,0,0,0,0,0,0,0,206158430208,0,824633720832,0,412316860416,0,8796093022208,0,5978594476032,0,4398046511104,0,2199023255552,0,0,0,824633720832,0,3298534883328,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1855425871872,0,0,0,0,0,0,0,1236950581248,0,4947802324992,0,2473901162496,0,52776558133248,0,35871566856192,0,26388279066624,0,13194139533312,0,0,0,4947802324992,0,19791209299968,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,1855425871872,0,4638564679680,0,1236950581248,0,0,0,2886218022912,0,6390911336448,0,17317308137472,0,11132555231232,0,181007101722624,0,168843754340352,0,105278238359552,0,94557999988736,0,11544872091648,0,25563645345792,0,65970697666560,0,44530220924928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7421703487488,0,6184752906240,0,4947802324992,0,0,0,11544872091648,0,17317308137472,0,36283883716608,0,28037546508288,0,372184686002176,0,436231238320128,0,245191092994048,0,290271069732864,0,46179488366592,0,69269232549888,0,131941395333120,0,112150186033152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,11132555231232,0,8349416423424,0,7421703487488,0,7421703487488,0,37108517437440,0,35253091565568,0,51951924412416,0,55662776156160,0,690218424336384,0,715575911251968,0,565698732490752,0,585489941790720,0,148434069749760,0,141012366262272,0,188016488349696,0,202859895324672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[7421703487488,0,9277129359360,0,4947802324992,0,14843406974976,0,51127290691584,0,39170101739520,0,44530220924928,0,61847529062400,0,776804965023744,0,654346857480192,0,711384023171072,0,625622116204544,0,204509162766336,0,156680406958080,0,164926744166400,0,207807697649664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,212137024684032,0,4020089389056,0,143073950564352,0,271304494153728,0,886343810940928,0,1168162385035264,0,474164389478400,0,902561607450624,0,868751624896512,0,799001356009472,0,797970563858432,0,1091265290567680,0,647062592946176,0,731999866191872,0,389227116232704,0,634967965040640,0,316659348799488,0,0,0,211106232532992,0,422212465065984,0,1618481116086272,0,2251799813685248,0,844424930131968,0,1688849860263936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[927712935936,0,0,0,618475290624,0,1236950581248,0,4741643894784,0,6597069766656,0,2473901162496,0,4947802324992,0,50921132261376,0,65970697666560,0,72430328479744,0,65695819759616,0,18966575579136,0,19791209299968,0,8246337208320,0,16492674416640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3710851743744,0,0,0,2473901162496,0,4947802324992,0,18966575579136,0,26388279066624,0,9895604649984,0,19791209299968,0,203684529045504,0,263882790666240,0,289721313918976,0,262783279038464,0,75866302316544,0,79164837199872,0,32985348833280,0,65970697666560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[5566277615616,0,3710851743744,0,8658654068736,0,14843406974976,0,68032281968640,0,65146063945728,0,34634616274944,0,49478023249920,0,674962700500992,0,652285273178112,0,838102738272256,0,788349837115392,0,245740848807936,0,221001837182976,0,115448720916480,0,158329674399744,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,3710851743744,0,7421703487488,0,12369505812480,0,19791209299968,0,98131412779008,0,77515569758208,0,49478023249920,0,59373627899904,0,942556342910976,0,776804965023744,0,1096762848706560,0,1051133116153856,0,339749092982784,0,283673999966208,0,164926744166400,0,184717953466368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[316350111154176,0,211518549393408,0,482204568256512,0,805254828392448,0,3041867637719040,0,2910682156630016,0,1580822842834944,0,2234757383454720,0,1768633172754432,0,1736403738165248,0,1950396188721152,0,2446688249708544,0,1882638784659456,0,1815293697458176,0,1096762848706560,0,1461250953314304,0,474989023199232,0,316659348799488,0,738871813865472,0,1266637395197952,0,5805421394657280,0,5559130790035456,0,2955487255461888,0,4222124650659840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,1236950581248,0,4947802324992,0,2473901162496,0,26388279066624,0,17317308137472,0,13194139533312,0,6597069766656,0,193514046488576,0,155855773237248,0,227598906949632,0,272129127874560,0,79164837199872,0,69269232549888,0,39582418599936,0,19791209299968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,2473901162496,0,9895604649984,0,4947802324992,0,52776558133248,0,34634616274944,0,26388279066624,0,13194139533312,0,387028092977152,0,311711546474496,0,455197813899264,0,544258255749120,0,158329674399744,0,138538465099776,0,79164837199872,0,39582418599936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,210281598812160,0,416852345880576,0,674550383640576,0,1067900668477440,0,4294142662279168,0,3469783819354112,0,2213316906713088,0,2671813255495680,0,1796052243972096,0,1857899773034496,0,2195724720668672,0,2556914290393088,0,2429920697384960,0,2118758906724352,0,1424967069597696,0,1682252790497280,0,316659348799488,0,633318697598976,0,1055531162664960,0,1688849860263936,0,8373880557142016,0,6614661952700416,0,4222124650659840,0,5066549580791808,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[3585301259747328,0,2424423139246080,0,5031640086609920,0,7486024917712896,0,6003745804517376,0,5660285859790848,0,4512670598299648,0,5361768452849664,0,1867383060824064,0,1765815674208256,0,1916998523027456,0,1459051930058752,0,3151750081019904,0,2968681394995200,0,2518981139234816,0,2909307767095296,0,6729011161989120,0,4538783999459328,0,9622925766295552,0,14671883161042944,0,11874725579980800,0,11188630324248576,0,8796093022208000,0,10555311626649600,0,10133099161583616,0,6755399441055744,0,15762598695796736,0,27021597764222976,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,412316860416,0,3298534883328,0,1649267441664,0,0,0,824633720832,0,17592186044416,0,8796093022208,0,35184372088832,0,23364622090240,0,8796093022208,0,4398046511104,0,0,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,1649267441664,0,13194139533312,0,6597069766656,0,0,0,3298534883328,0,70368744177664,0,35184372088832,0,140737488355328,0,93458488360960,0,35184372088832,0,17592186044416,0,0,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,1649267441664,0,2473901162496,0,26388279066624,0,23089744183296,0,3298534883328,0,4947802324992,0,140737488355328,0,123145302310912,0,304564720893952,0,280925220896768,0,70368744177664,0,61572651155456,0,8796093022208,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,3298534883328,0,1649267441664,0,26388279066624,0,32985348833280,0,6597069766656,0,3298534883328,0,140737488355328,0,175921860444160,0,327654465077248,0,374933465071616,0,70368744177664,0,87960930222080,0,17592186044416,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,69269232549888,0,265532058107904,0,134002979635200,0,1148989651025920,0,773506430140416,0,592636767371264,0,298792284848128,0,404620279021568,0,362838837166080,0,656408441782272,0,451074645295104,0,624522604576768,0,457396837154816,0,360639813910528,0,186916976721920,0,0,0,105553116266496,0,422212465065984,0,211106232532992,0,2251799813685248,0,1477743627730944,0,1125899906842624,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,1649267441664,0,0,0,6597069766656,0,13194139533312,0,3298534883328,0,0,0,35184372088832,0,70368744177664,0,93458488360960,0,140737488355328,0,17592186044416,0,35184372088832,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,3298534883328,0,0,0,13194139533312,0,26388279066624,0,6597069766656,0,0,0,70368744177664,0,140737488355328,0,186916976721920,0,281474976710656,0,35184372088832,0,70368744177664,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,138538465099776,0,529414848774144,0,267181325549568,0,2284785162518528,0,1530520185864192,0,1181974999859200,0,595935302254592,0,738871813865472,0,637716744110080,0,1148989651025920,0,714682558054400,0,1213860837064704,0,870813209198592,0,712483534798848,0,369435906932736,0,0,0,211106232532992,0,844424930131968,0,422212465065984,0,4503599627370496,0,2955487255461888,0,2251799813685248,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,2355153906696192,0,4502500115742720,0,6421147906211840,0,9668555498848256,0,4613550790148096,0,6951112510799872,0,4442026976215040,0,5980243743473664,0,1341404185886720,0,1831786371874816,0,1231453023109120,0,1061028720803840,0,2383741209018368,0,3514039162372096,0,2374945115996160,0,3140205208928256,0,4433230883192832,0,8549802417586176,0,12525636463624192,0,19069929672146944,0,9147936743096320,0,13862642602999808,0,8725724278030336,0,11821949021847552,0,6755399441055744,0,13510798882111488,0,22517998136852480,0,36028797018963968,0,0,0,0,0,0,0,0],
[9560803359326208,0,6720215068966912,0,9420615626784768,0,6456332278300672,0,2838939022917632,0,2814749767106560,0,4903821859880960,0,3615194232127488,0,739971325493248,0,703687441776640,0,175921860444160,0,351843720888320,0,1431564139364352,0,1407374883553280,0,2476100185751552,0,1855975627685888,0,18841231253569536,0,13229323905400832,0,18788454695436288,0,12807111440334848,0,5664683906301952,0,5629499534213120,0,9781255440695296,0,7177611906121728,0,35465847065542656,0,24769797950537728,0,37154696925806592,0,24769797950537728,0,54043195528445952,0,36028797018963968,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,34359738368,0,549755813888,0,274877906944,0,0,0,137438953472,0,0,0,0,0,0,0,68719476736,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,4398046511104,0,2199023255552,0,0,0,1099511627776,0,0,0,0,0,0,0,549755813888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,962072674304,0,17592186044416,0,12094627905536,0,1099511627776,0,3848290697216,0,0,0,0,0,549755813888,0,1924145348608,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,1649267441664,0,1924145348608,0,43980465111040,0,41781441855488,0,6597069766656,0,7696581394432,0,0,0,0,0,3298534883328,0,3848290697216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,549755813888,0,4123168604160,0,3229815406592,0,84662395338752,0,94008244174848,0,25288767438848,0,17317308137472,0,0,0,1099511627776,0,8246337208320,0,6459630813184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,2199023255552,0,5497558138880,0,5222680231936,0,127543348822016,0,138538465099776,0,57174604644352,0,38482906972160,0,0,0,4398046511104,0,10995116277760,0,10445360463872,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,2199023255552,0,3298534883328,0,5222680231936,0,5909874999296,0,145135534866432,0,144036023238656,0,91259465105408,0,85212151152640,0,4398046511104,0,6597069766656,0,10445360463872,0,11819749998592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4398046511104,0,2199023255552,0,3848290697216,0,3573412790272,0,105553116266496,0,98956046499840,0,85761906966528,0,102254581383168,0,8796093022208,0,4398046511104,0,7696581394432,0,7146825580544,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,21990232555520,0,142936511610880,0,73117523247104,0,1374389534720,0,38792144617472,0,77515569758208,0,61847529062400,0,67070209294336,0,89197880803328,0,74766790688768,0,40681930227712,0,2748779069440,0,24807731101696,0,0,0,0,0,0,0,35184372088832,0,281474976710656,0,140737488355328,0,0,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,0,0,2199023255552,0,4398046511104,0,1099511627776,0,0,0,0,0,0,0,549755813888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,1649267441664,0,0,0,13194139533312,0,26388279066624,0,6597069766656,0,0,0,0,0,0,0,3298534883328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1099511627776,0,4123168604160,0,1649267441664,0,59373627899904,0,83562883710976,0,34084860461056,0,15393162788864,0,0,0,2199023255552,0,8246337208320,0,3298534883328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,5497558138880,0,6597069766656,0,149533581377536,0,158329674399744,0,92358976733184,0,61572651155456,0,0,0,8796093022208,0,10995116277760,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6597069766656,0,6597069766656,0,7421703487488,0,9895604649984,0,244091581366272,0,224300372066304,0,188016488349696,0,197912092999680,0,13194139533312,0,13194139533312,0,14843406974976,0,19791209299968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,13194139533312,0,4398046511104,0,8246337208320,0,6597069766656,0,224300372066304,0,202310139510784,0,208907209277440,0,272678883688448,0,26388279066624,0,8796093022208,0,16492674416640,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,87960930222080,0,569547023187968,0,291370581360640,0,3573412790272,0,153381872074752,0,257285720899584,0,197912092999680,0,225399883694080,0,305664232521728,0,294669116243968,0,160528697655296,0,7146825580544,0,95657511616512,0,0,0,0,0,0,0,140737488355328,0,1125899906842624,0,562949953421312,0,0,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1099511627776,0,549755813888,0,0,0,824633720832,0,17592186044416,0,8796093022208,0,17592186044416,0,25288767438848,0,2199023255552,0,1099511627776,0,0,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,4398046511104,0,2199023255552,0,0,0,3298534883328,0,70368744177664,0,35184372088832,0,70368744177664,0,101155069755392,0,8796093022208,0,4398046511104,0,0,0,6597069766656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,13194139533312,0,7696581394432,0,3298534883328,0,4947802324992,0,158329674399744,0,123145302310912,0,241892558110720,0,292470092988416,0,26388279066624,0,15393162788864,0,6597069766656,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,17592186044416,0,10995116277760,0,6597069766656,0,3298534883328,0,175921860444160,0,175921860444160,0,343047627866112,0,382630046466048,0,35184372088832,0,21990232555520,0,13194139533312,0,6597069766656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,87960930222080,0,131941395333120,0,1137994534748160,0,1003304360345600,0,152832116260864,0,228423540670464,0,422212465065984,0,404620279021568,0,505775348776960,0,513471930171392,0,587139209232384,0,528865092960256,0,94557999988736,0,140187732541440,0,0,0,0,0,140737488355328,0,211106232532992,0,2251799813685248,0,1970324836974592,0,281474976710656,0,422212465065984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2199023255552,0,4398046511104,0,1099511627776,0,0,0,17592186044416,0,35184372088832,0,92358976733184,0,70368744177664,0,4398046511104,0,8796093022208,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4398046511104,0,8796093022208,0,2199023255552,0,0,0,35184372088832,0,70368744177664,0,184717953466368,0,140737488355328,0,8796093022208,0,17592186044416,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,175921860444160,0,87960930222080,0,1136895023120384,0,1420569023086592,0,300166674382848,0,151732604633088,0,369435906932736,0,439804651110400,0,514571441799168,0,395824185999360,0,584940185976832,0,730075720843264,0,178120883699712,0,92358976733184,0,0,0,0,0,281474976710656,0,140737488355328,0,2251799813685248,0,2814749767106560,0,562949953421312,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,738871813865472,0,2339760743907328,0,1235851069620224,0,989560464998400,0,1479942650986496,0,1275433488220160,0,750416685957120,0,272678883688448,0,382630046466048,0,175921860444160,0,222101348810752,0,501377302265856,0,743269860376576,0,650910883643392,0,392525651116032,0,0,0,1407374883553280,0,4644337115725824,0,2427721674129408,0,1970324836974592,0,2955487255461888,0,2533274790395904,0,1477743627730944,0,0,0,2251799813685248,0,9007199254740992,0,4503599627370496,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,1099511627776,0,0,0,0,0,0,0,4398046511104,0,0,0,8796093022208,0,17592186044416,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4398046511104,0,0,0,0,0,0,0,17592186044416,0,0,0,35184372088832,0,70368744177664,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,6597069766656,0,4398046511104,0,0,0,0,0,26388279066624,0,17592186044416,0,123145302310912,0,140737488355328,0,13194139533312,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,4398046511104,0,8796093022208,0,0,0,0,0,17592186044416,0,35184372088832,0,175921860444160,0,140737488355328,0,8796093022208,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,87960930222080,0,0,0,286972534849536,0,567347999932416,0,149533581377536,0,0,0,92358976733184,0,158329674399744,0,219902325555200,0,123145302310912,0,151732604633088,0,290271069732864,0,87960930222080,0,0,0,0,0,0,0,140737488355328,0,0,0,562949953421312,0,1125899906842624,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,0,0,0,0,0,0,17592186044416,0,70368744177664,0,35184372088832,0,0,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,8796093022208,0,0,0,0,0,0,0,35184372088832,0,140737488355328,0,70368744177664,0,0,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,175921860444160,0,0,0,571746046443520,0,1130297953353728,0,299067162755072,0,0,0,175921860444160,0,299067162755072,0,351843720888320,0,175921860444160,0,299067162755072,0,571746046443520,0,175921860444160,0,0,0,0,0,0,0,281474976710656,0,0,0,1125899906842624,0,2251799813685248,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,1477743627730944,0,4591560557592576,0,2427721674129408,0,1411772930064384,0,2251799813685248,0,2401333395062784,0,1424967069597696,0,369435906932736,0,562949953421312,0,140737488355328,0,281474976710656,0,712483534798848,0,1125899906842624,0,1213860837064704,0,738871813865472,0,0,0,2814749767106560,0,9147936743096320,0,4785074604081152,0,2814749767106560,0,4503599627370496,0,4785074604081152,0,2814749767106560,0,0,0,4503599627370496,0,18014398509481984,0,9007199254740992,0,0,0,0,0,0,0,0,0],
[0,5981343255101440,0,9746071068606464,0,6755399441055744,0,5717460464435200,0,1688849860263936,0,844424930131968,0,3377699720527872,0,2964283348484096,0,422212465065984,0,211106232532992,0,0,0,105553116266496,0,844424930131968,0,422212465065984,0,1688849860263936,0,1495335813775360,0,11821949021847552,0,19421773393035264,0,13510798882111488,0,11399736556781568,0,3377699720527872,0,1688849860263936,0,6755399441055744,0,5910974510923776,0,22517998136852480,0,38280596832649216,0,27021597764222976,0,22517998136852480,0,36028797018963968,0,72057594037927936,0,0,0,0],
[5998935441145856,0,4503599627370496,0,1125899906842624,0,2251799813685248,0,281474976710656,0,0,0,562949953421312,0,1125899906842624,0,70368744177664,0,0,0,0,0,0,0,140737488355328,0,0,0,281474976710656,0,562949953421312,0,11962686510202880,0,9007199254740992,0,2251799813685248,0,4503599627370496,0,562949953421312,0,0,0,1125899906842624,0,2251799813685248,0,23643898043695104,0,18014398509481984,0,4503599627370496,0,9007199254740992,0,45035996273704960,0,36028797018963968,0,72057594037927936,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,134217728,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2147483648,0,16106127360,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30064771072,0,75161927680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4294967296,0,195421011968,0,259308650496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51539607552,0,781684047872,0,766651662336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51539607552,0,283467841536,0,2209760673792,0,2066953011200,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,515396075520,0,944892805120,0,4900557684736,0,4842575626240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,34359738368,0,2319282339840,0,2383706849280,0,9154722791424,0,9370276462592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,6184752906240,0,5463198400512,0,14585708937216,0,15056007856128,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,962072674304,0,11510512353280,0,11184094838784,0,19728932274176,0,20616916762624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1649267441664,0,1924145348608,0,17111149707264,0,17832704212992,0,23368917057536,0,23796266303488,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,549755813888,0,4123168604160,0,3229815406592,0,21131239096320,0,21470541512704,0,24569360416768,0,23293218258944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,5497558138880,0,5222680231936,0,19928648253440,0,20598663151616,0,21053929684992,0,20596515667968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,3298534883328,0,5222680231936,0,5909874999296,0,14551349198848,0,15333033246720,0,14480482238464,0,15525233033216,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,2199023255552,0,3848290697216,0,3573412790272,0,8486855376896,0,7335804141568,0,8121783156736,0,7707318812672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,2199023255552,0,2748779069440,0,1374389534720,0,3607772528640,0,2662879723520,0,2942052597760,0,2501818449920,0,5302271344640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2147483648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30064771072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8589934592,0,195421011968,0,30064771072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,103079215104,0,781684047872,0,360777252864,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,154618822656,0,566935683072,0,2330019758080,0,1984274890752,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1546188226560,0,1889785610240,0,6103148527616,0,6614249635840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,137438953472,0,6957847019520,0,5282809774080,0,14566381584384,0,15689515532288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1099511627776,0,18554258718720,0,15049565405184,0,29016799051776,0,30270929502208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1374389534720,0,3848290697216,0,35905926594560,0,36799279792128,0,47594680090624,0,50388556316672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8246337208320,0,7696581394432,0,59579786330112,0,64527588655104,0,69342246993920,0,69028714381312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3298534883328,0,20615843020800,0,14568529068032,0,84009560309760,0,84241488543744,0,88993869856768,0,80268643794944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,27487790694400,0,27487790694400,0,87273735454720,0,90950227460096,0,87711822118912,0,87290915323904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15393162788864,0,19791209299968,0,28312424415232,0,33535104647168,0,71966472011776,0,76433237999616,0,69782481141760,0,77781857730560,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30786325577728,0,13194139533312,0,23639499997184,0,20890720927744,0,49100066127872,0,39685497815040,0,46432891437056,0,42279658061824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,35184372088832,0,15393162788864,0,20890720927744,0,9070970929152,0,27075473833984,0,17059610099712,0,19868518711296,0,15953656020992,0,38564511350784,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8589934592,0,4294967296,0,0,0,15032385536,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,103079215104,0,51539607552,0,0,0,180388626432,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,721554505728,0,386547056640,0,180388626432,0,992137445376,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3435973836800,0,1975684956160,0,1803886264320,0,3307124817920,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,137438953472,0,206158430208,0,11725260718080,0,8310761717760,0,8323646619648,0,8652211617792,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1099511627776,0,1649267441664,0,29480655519744,0,28140625723392,0,23295902613504,0,21595095564288,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,6597069766656,0,6871947673600,0,61710090108928,0,70282844831744,0,50182397886464,0,49452253446144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,24189255811072,0,18141941858304,0,115861037776896,0,124210454200320,0,96172907692032,0,89627377532928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3298534883328,0,8246337208320,0,54150947667968,0,43293270343680,0,179589762514944,0,172206713733120,0,155185758339072,0,139124728135680,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,32985348833280,0,75866302316544,0,83013127897088,0,201588585005056,0,205728933478400,0,183549722361856,0,192766722179072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,65970697666560,0,62672162783232,0,87960930222080,0,100880191848448,0,187707250704384,0,194587788312576,0,179022826831872,0,199213468090368,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105553116266496,0,59373627899904,0,76965813944320,0,66520453480448,0,142661633703936,0,116531052675072,0,137456133341184,0,121607704018944,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,35184372088832,0,123145302310912,0,62672162783232,0,83013127897088,0,49065706389504,0,95039036325888,0,58815282151424,0,69342246993920,0,74672301408256,0,132652212420608,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,246290604621824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51539607552,0,103079215104,0,60129542144,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,515396075520,0,1030792151040,0,601295421440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,137438953472,0,3350074490880,0,5669356830720,0,3118146256896,0,807453851648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,1099511627776,0,14431090114560,0,20615843020800,0,10514079940608,0,6459630813184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,10445360463872,0,7146825580544,0,46557445488640,0,54631984005120,0,30700426231808,0,27556510171136,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,31885837205504,0,27487790694400,0,111944027602944,0,108439334289408,0,77412490543104,0,74904229642240,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,10995116277760,0,73667279060992,0,75591424409600,0,200901390237696,0,181763015966720,0,159205847728128,0,160288179486720,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52776558133248,0,43980465111040,0,123145302310912,0,139637976727552,0,260721694736384,0,257010842992640,0,240037132238848,0,262370962178048,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,156130651144192,0,131941395333120,0,166576011608064,0,174272593002496,0,290666206724096,0,293260366970880,0,293457935466496,0,307107341533184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,206708186021888,0,175921860444160,0,148434069749760,0,130841883705344,0,244057221627904,0,220933117706240,0,247304216903680,0,220314642415616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,211106232532992,0,246290604621824,0,169324790677504,0,200111116255232,0,173447959281664,0,195850508697600,0,133023727091712,0,149567941115904,0,241059334455296,0,270325241610240,0,0,0,0,0,0,0,0,0,0,0,0,0,422212465065984,0,492581209243648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,137438953472,0,171798691840,0,515396075520,0,257698037760,0,206158430208,0,408021893120,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,1099511627776,0,1374389534720,0,4123168604160,0,2061584302080,0,1649267441664,0,3264175144960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,7696581394432,0,6322191859712,0,8108898254848,0,17867063951360,0,11338713661440,0,10685878632448,0,16372415332352,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,15393162788864,0,22539988369408,0,29411936043008,0,49478023249920,0,39170101739520,0,41025527611392,0,52536039964672,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52776558133248,0,40681930227712,0,66520453480448,0,81570018885632,0,109882443300864,0,102769977458688,0,117819542863872,0,129888400965632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,123145302310912,0,101155069755392,0,136339441844224,0,155855773237248,0,186642098814976,0,188428805210112,0,228560979623936,0,230244606803968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,263882790666240,0,268280837177344,0,220177203462144,0,218665374973952,0,280100587175936,0,288827960721408,0,326726752141312,0,314271346982912,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,316659348799488,0,351843720888320,0,216054034857984,0,189390877884416,0,274877906944000,0,283261683105792,0,288140765954048,0,273331718717440,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,527765581332480,0,413416372043776,0,332052511588352,0,355966889492480,0,379743828443136,0,332499188187136,0,213958090817536,0,254313603530752,0,483269720145920,0,420249665011712,0,0,0,0,0,0,0,0,0,0,0,140737488355328,0,1055531162664960,0,826832744087552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,0,0,1374389534720,0,1099511627776,0,687194767360,0,1374389534720,0,2302102470656,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,0,0,8246337208320,0,6597069766656,0,4123168604160,0,8246337208320,0,13812614823936,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,46179488366592,0,29686813949952,0,33809982554112,0,36833639530496,0,25151328485376,0,35046933135360,0,54322746359808,0,43499428773888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,96757023244288,0,118747255799808,0,80264348827648,0,103354093010944,0,73117523247104,0,85212151152640,0,125206886612992,0,108027017428992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,263882790666240,0,310062279032832,0,188841122070528,0,182518930210816,0,179357834280960,0,189665755791360,0,210590836457472,0,203272212185088,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,369435906932736,0,382630046466048,0,239143779041280,0,175921860444160,0,223475738345472,0,230897441832960,0,207601539219456,0,216878668578816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,281474976710656,0,703687441776640,0,668503069687808,0,431008558088192,0,478287558082560,0,499453156917248,0,509623639474176,0,238456584273920,0,368748712165376,0,585180704145408,0,565492574060544,0,0,0,0,0,0,0,0,0,0,0,562949953421312,0,1407374883553280,0,1337006139375616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7696581394432,0,13743895347200,0,12094627905536,0,8521215115264,0,5909874999296,0,4604204941312,0,4947802324992,0,6425271074816,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30786325577728,0,54975581388800,0,48378511622144,0,34084860461056,0,23639499997184,0,18416819765248,0,19791209299968,0,25701084299264,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,167125767421952,0,166026255794176,0,146235046494208,0,108301895335936,0,88510686035968,0,77653008711680,0,61984968015872,0,71536975282176,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,272678883688448,0,222101348810752,0,195713069744128,0,148434069749760,0,129742372077568,0,118472377892864,0,84387517431808,0,91671781965824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,281474976710656,0,422212465065984,0,668503069687808,0,756463999909888,0,414515883671552,0,449150499946496,0,488183162732544,0,578068238303232,0,315697276125184,0,383385960710144,0,504538398195712,0,556043646009344,0,0,0,0,0,0,0,0,0,562949953421312,0,844424930131968,0,1337006139375616,0,1512927999819776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,37383395344384,0,30786325577728,0,23089744183296,0,39582418599936,0,15118284881920,0,17042430230528,0,8383776161792,0,6597069766656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,74766790688768,0,61572651155456,0,46179488366592,0,79164837199872,0,30236569763840,0,34084860461056,0,16767552323584,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,562949953421312,0,281474976710656,0,492581209243648,0,457396837154816,0,292470092988416,0,241892558110720,0,352943232516096,0,351843720888320,0,357066401120256,0,221551592996864,0,336038241239040,0,312536180195328,0,0,0,0,0,0,0,0,0,1125899906842624,0,562949953421312,0,985162418487296,0,914793674309632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,562949953421312,0,281474976710656,0,351843720888320,0,175921860444160,0,461794883665920,0,101155069755392,0,120946279055360,0,125344325566464,0,110500918591488,0,156680406958080,0,190490389512192,0,113249697660928,0,257594958544896,0,0,0,0,0,0,0,1125899906842624,0,562949953421312,0,703687441776640,0,351843720888320,0,923589767331840,0,0,0,0,0,0,0,2251799813685248,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,8589934592,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,103079215104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,566935683072,0,103079215104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1889785610240,0,1030792151040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,137438953472,0,0,0,4767413698560,0,4638564679680,0,206158430208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1099511627776,0,0,0,10926396801024,0,12369505812480,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3848290697216,0,1099511627776,0,22368189677568,0,23021024706560,0,5772436045824,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7696581394432,0,6597069766656,0,35665408425984,0,34222299414528,0,11544872091648,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,3298534883328,0,0,0,12919261626368,0,16492674416640,0,44040594653184,0,42262478192640,0,19378892439552,0,24739011624960,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,0,0,20890720927744,0,21990232555520,0,45595372814336,0,39857296506880,0,31336081391616,0,32985348833280,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,19791209299968,0,13194139533312,0,23639499997184,0,20890720927744,0,37263136260096,0,33500744908800,0,35459249995776,0,31336081391616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,26388279066624,0,14293651161088,0,15393162788864,0,19069654794240,0,25769803776000,0,21440476741632,0,23089744183296,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,35184372088832,0,0,0,16492674416640,0,13194139533312,0,23227183136768,0,5497558138880,0,11381663334400,0,9723805958144,0,30442728194048,0,8246337208320,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,103079215104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1030792151040,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,274877906944,0,0,0,1030792151040,0,4638564679680,0,412316860416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,0,0,8246337208320,0,12369505812480,0,3298534883328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,7696581394432,0,3298534883328,0,28862180229120,0,25769803776000,0,11544872091648,0,4947802324992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15393162788864,0,19791209299968,0,57724360458240,0,50714973831168,0,23089744183296,0,29686813949952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,0,0,32435593019392,0,49478023249920,0,86998857547776,0,83494164234240,0,48653389529088,0,74217034874880,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52776558133248,0,0,0,68169720922112,0,65970697666560,0,117097988358144,0,94832877895680,0,102254581383168,0,98956046499840,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79164837199872,0,65970697666560,0,86861418594304,0,71468255805440,0,117922622078976,0,107717779783680,0,130292127891456,0,107202383708160,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52776558133248,0,131941395333120,0,54975581388800,0,63771674411008,0,67619965108224,0,108233175859200,0,82463372083200,0,95657511616512,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,211106232532992,0,0,0,92358976733184,0,65970697666560,0,132216273240064,0,25288767438848,0,58755152609280,0,45457933860864,0,171936130793472,0,37933151158272,0,0,0,0,0,0,0,0,0,0,0,0,0,422212465065984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,549755813888,0,137438953472,0,274877906944,0,515396075520,0,0,0,206158430208,0,412316860416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,1099511627776,0,2199023255552,0,4123168604160,0,0,0,1649267441664,0,3298534883328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,15393162788864,0,6047313952768,0,10995116277760,0,14431090114560,0,4123168604160,0,9070970929152,0,16492674416640,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26388279066624,0,30786325577728,0,20890720927744,0,35184372088832,0,28862180229120,0,24739011624960,0,31336081391616,0,52776558133248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,85761906966528,0,64871186038784,0,62397284876288,0,84112639524864,0,58342835748864,0,68444598829056,0,93595927314432,0,112974819753984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,167125767421952,0,136339441844224,0,130841883705344,0,142936511610880,0,117922622078976,0,108851651149824,0,196262825558016,0,161628209283072,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,255086697644032,0,305664232521728,0,199561360441344,0,193514046488576,0,174410031955968,0,183893319745536,0,246565482528768,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,246290604621824,0,373833953443840,0,181419418583040,0,171523813933056,0,145960168587264,0,216054034857984,0,166576011608064,0,204509162766336,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,140737488355328,0,527765581332480,0,211106232532992,0,292470092988416,0,255636453457920,0,362976276119552,0,208082575556608,0,156371169312768,0,189940633698304,0,425717158379520,0,219764886601728,0,0,0,0,0,0,0,0,0,0,0,281474976710656,0,1055531162664960,0,422212465065984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,0,0,2199023255552,0,1099511627776,0,0,0,1374389534720,0,3298534883328,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26388279066624,0,0,0,13194139533312,0,6597069766656,0,0,0,8246337208320,0,19791209299968,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79164837199872,0,52776558133248,0,46179488366592,0,47278999994368,0,14843406974976,0,33809982554112,0,69269232549888,0,44530220924928,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,140737488355328,0,211106232532992,0,96757023244288,0,145135534866432,0,59373627899904,0,80264348827648,0,145135534866432,0,112150186033152,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,356241767399424,0,448600744132608,0,244091581366272,0,245191092994048,0,168225279049728,0,182244052303872,0,207807697649664,0,209456965091328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,501377302265856,0,474989023199232,0,329853488332800,0,217703302299648,0,217703302299648,0,225949639507968,0,178120883699712,0,221001837182976,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,562949953421312,0,703687441776640,0,844424930131968,0,492581209243648,0,571746046443520,0,543158744121344,0,656408441782272,0,236944755785728,0,484059994128384,0,568447511560192,0,641565034807296,0,0,0,0,0,0,0,0,0,0,0,1125899906842624,0,1407374883553280,0,1688849860263936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16492674416640,0,26388279066624,0,29686813949952,0,15393162788864,0,10307921510400,0,6597069766656,0,4947802324992,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,65970697666560,0,105553116266496,0,118747255799808,0,61572651155456,0,41231686041600,0,26388279066624,0,19791209299968,0,39582418599936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,310062279032832,0,277076930199552,0,310062279032832,0,219902325555200,0,141012366262272,0,107202383708160,0,69269232549888,0,92358976733184,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,488183162732544,0,343047627866112,0,382630046466048,0,316659348799488,0,199561360441344,0,161628209283072,0,98956046499840,0,105553116266496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,844424930131968,0,844424930131968,0,949978046398464,0,1266637395197952,0,689393790615552,0,725677674332160,0,775155697582080,0,1013749720809472,0,645275886551040,0,654759174340608,0,687744523173888,0,874111744081920,0,0,0,0,0,0,0,0,0,1688849860263936,0,1688849860263936,0,1899956092796928,0,2533274790395904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,65970697666560,0,43980465111040,0,109951162777600,0,26388279066624,0,34634616274944,0,13194139533312,0,6597069766656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,140737488355328,0,131941395333120,0,87960930222080,0,219902325555200,0,52776558133248,0,69269232549888,0,26388279066624,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1688849860263936,0,562949953421312,0,1055531162664960,0,844424930131968,0,677299162710016,0,452998790643712,0,796046418509824,0,690493302243328,0,966470720815104,0,421662709252096,0,692692325498880,0,560750930165760,0,0,0,0,0,0,0,0,0,3377699720527872,0,1125899906842624,0,2111062325329920,0,1688849860263936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,2251799813685248,0,844424930131968,0,1266637395197952,0,457396837154816,0,1618481116086272,0,277076930199552,0,378231999954944,0,336450558099456,0,285873023221760,0,455747569713152,0,659706976665600,0,289171558105088,0,877410278965248,0,0,0,0,0,0,0,4503599627370496,0,1688849860263936,0,2533274790395904,0,914793674309632,0,3236962232172544,0,0,0,0,0,0,0,9007199254740992,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,549755813888,0,274877906944,0,0,0,137438953472,0,0,0,0,0,0,0,206158430208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,2199023255552,0,0,0,1099511627776,0,0,0,0,0,0,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17592186044416,0,12094627905536,0,1099511627776,0,3848290697216,0,0,0,0,0,1649267441664,0,5772436045824,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,43980465111040,0,41781441855488,0,6597069766656,0,7696581394432,0,0,0,0,0,9895604649984,0,11544872091648,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,84662395338752,0,98406290685952,0,25288767438848,0,17317308137472,0,0,0,3298534883328,0,24739011624960,0,19378892439552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,127543348822016,0,156130651144192,0,57174604644352,0,38482906972160,0,0,0,13194139533312,0,32985348833280,0,31336081391616,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,162727720910848,0,170424302305280,0,91259465105408,0,85212151152640,0,13194139533312,0,19791209299968,0,31336081391616,0,35459249995776,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,140737488355328,0,116548232544256,0,85761906966528,0,102254581383168,0,26388279066624,0,13194139533312,0,23089744183296,0,21440476741632,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,140737488355328,0,70368744177664,0,0,0,105553116266496,0,95107755802624,0,83837761617920,0,67070209294336,0,115586159869952,0,83562883710976,0,51677046505472,0,8246337208320,0,74423193305088,0,0,0,0,0,0,0,0,0,281474976710656,0,140737488355328,0,0,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2199023255552,0,4398046511104,0,1099511627776,0,0,0,0,0,0,0,1649267441664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,26388279066624,0,6597069766656,0,0,0,0,0,0,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,59373627899904,0,92358976733184,0,34084860461056,0,15393162788864,0,0,0,6597069766656,0,24739011624960,0,9895604649984,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,149533581377536,0,193514046488576,0,92358976733184,0,61572651155456,0,0,0,26388279066624,0,32985348833280,0,39582418599936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,296868139499520,0,277076930199552,0,188016488349696,0,197912092999680,0,39582418599936,0,39582418599936,0,44530220924928,0,59373627899904,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,329853488332800,0,237494511599616,0,208907209277440,0,272678883688448,0,79164837199872,0,26388279066624,0,49478023249920,0,39582418599936,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,562949953421312,0,281474976710656,0,0,0,422212465065984,0,310062279032832,0,277076930199552,0,225399883694080,0,411217348788224,0,321057395310592,0,200111116255232,0,21440476741632,0,286972534849536,0,0,0,0,0,0,0,0,0,1125899906842624,0,562949953421312,0,0,0,844424930131968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26388279066624,0,13194139533312,0,35184372088832,0,25288767438848,0,6597069766656,0,3298534883328,0,0,0,4947802324992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105553116266496,0,52776558133248,0,140737488355328,0,101155069755392,0,26388279066624,0,13194139533312,0,0,0,19791209299968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,263882790666240,0,184717953466368,0,347445674377216,0,362838837166080,0,79164837199872,0,46179488366592,0,19791209299968,0,29686813949952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,316659348799488,0,263882790666240,0,413416372043776,0,523367534821376,0,105553116266496,0,65970697666560,0,39582418599936,0,19791209299968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,1688849860263936,0,985162418487296,0,422212465065984,0,633318697598976,0,659706976665600,0,549755813888000,0,699289395265536,0,742170348748800,0,916992697565184,0,601432860393472,0,283673999966208,0,420563197624320,0,0,0,0,0,0,0,0,0,3377699720527872,0,1970324836974592,0,844424930131968,0,1266637395197952,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,35184372088832,0,70368744177664,0,92358976733184,0,140737488355328,0,13194139533312,0,26388279066624,0,6597069766656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,140737488355328,0,184717953466368,0,281474976710656,0,26388279066624,0,52776558133248,0,13194139533312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,2251799813685248,0,1407374883553280,0,844424930131968,0,422212465065984,0,738871813865472,0,545357767376896,0,866415162687488,0,571746046443520,0,1191870604509184,0,782852278976512,0,534362651099136,0,277076930199552,0,0,0,0,0,0,0,0,0,4503599627370496,0,2814749767106560,0,1688849860263936,0,844424930131968,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,2251799813685248,0,3377699720527872,0,1548112371908608,0,2322168557862912,0,1548112371908608,0,2216615441596416,0,448600744132608,0,611328465043456,0,351843720888320,0,354042744143872,0,800444465020928,0,1174278418464768,0,826832744087552,0,1177576953348096,0,0,0,0,0,4503599627370496,0,6755399441055744,0,3096224743817216,0,4644337115725824,0,3096224743817216,0,4433230883192832,0,0,0,0,0,9007199254740992,0,13510798882111488,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,0,0,8796093022208,0,17592186044416,0,2199023255552,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17592186044416,0,0,0,35184372088832,0,70368744177664,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26388279066624,0,17592186044416,0,123145302310912,0,140737488355328,0,13194139533312,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17592186044416,0,35184372088832,0,175921860444160,0,140737488355328,0,8796093022208,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,281474976710656,0,562949953421312,0,140737488355328,0,0,0,92358976733184,0,158329674399744,0,184717953466368,0,123145302310912,0,151732604633088,0,290271069732864,0,87960930222080,0,0,0,0,0,0,0,0,0,0,0,562949953421312,0,1125899906842624,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17592186044416,0,70368744177664,0,35184372088832,0,0,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,35184372088832,0,140737488355328,0,70368744177664,0,0,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,562949953421312,0,1125899906842624,0,281474976710656,0,0,0,175921860444160,0,299067162755072,0,281474976710656,0,175921860444160,0,299067162755072,0,571746046443520,0,175921860444160,0,0,0,0,0,0,0,0,0,0,0,1125899906842624,0,2251799813685248,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,4503599627370496,0,2251799813685248,0,1407374883553280,0,1688849860263936,0,2392537302040576,0,1407374883553280,0,369435906932736,0,422212465065984,0,105553116266496,0,211106232532992,0,712483534798848,0,844424930131968,0,1213860837064704,0,738871813865472,0,0,0,0,0,9007199254740992,0,4503599627370496,0,2814749767106560,0,3377699720527872,0,4785074604081152,0,2814749767106560,0,0,0,0,0,18014398509481984,0,9007199254740992,0,0,0,0,0,0,0,0,0],
[0,0,0,4503599627370496,0,2251799813685248,0,2814749767106560,0,562949953421312,0,281474976710656,0,1125899906842624,0,1477743627730944,0,140737488355328,0,70368744177664,0,0,0,35184372088832,0,281474976710656,0,140737488355328,0,562949953421312,0,747667906887680,0,0,0,9007199254740992,0,4503599627370496,0,5629499534213120,0,1125899906842624,0,562949953421312,0,2251799813685248,0,2955487255461888,0,0,0,18014398509481984,0,9007199254740992,0,11258999068426240,0,0,0,36028797018963968,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,549755813888,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,15393162788864,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,30786325577728,0,26388279066624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,51677046505472,0,65970697666560,0,8796093022208,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,83562883710976,0,87960930222080,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,94557999988736,0,83562883710976,0,52776558133248,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,57174604644352,0,61572651155456,0,35184372088832,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,140737488355328,0,0,0,0,0,0,0,57724360458240,0,21990232555520,0,43980465111040,0,35184372088832,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4398046511104,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26388279066624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,26388279066624,0,65970697666560,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105553116266496,0,87960930222080,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,158329674399744,0,118747255799808,0,105553116266496,0,105553116266496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,105553116266496,0,131941395333120,0,70368744177664,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,562949953421312,0,0,0,0,0,0,0,202310139510784,0,57174604644352,0,158329674399744,0,105553116266496,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,13194139533312,0,0,0,8796093022208,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52776558133248,0,0,0,35184372088832,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,79164837199872,0,52776558133248,0,123145302310912,0,211106232532992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,52776558133248,0,105553116266496,0,175921860444160,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,844424930131968,0,562949953421312,0,0,0,0,0,277076930199552,0,193514046488576,0,290271069732864,0,193514046488576,0,422212465065984,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,1688849860263936,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17592186044416,0,70368744177664,0,35184372088832,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,35184372088832,0,140737488355328,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,562949953421312,0,1125899906842624,0,0,0,0,0,175921860444160,0,299067162755072,0,211106232532992,0,175921860444160,0,281474976710656,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0,1125899906842624,0,2251799813685248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,2251799813685248,0,0,0,703687441776640,0,562949953421312,0,1125899906842624,0,0,0,184717953466368,0,140737488355328,0,35184372088832,0,70368744177664,0,351843720888320,0,281474976710656,0,562949953421312,0,0,0,0,0,0,0,4503599627370496,0,0,0,1407374883553280,0,1125899906842624,0,2251799813685248,0,0,0,0,0,0,0,9007199254740992,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,17592186044416,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,105553116266496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,140737488355328,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,562949953421312,0,0,0,0,0,0,0,140737488355328,0,70368744177664,0,87960930222080,0,0,0,281474976710656,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,70368744177664,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,140737488355328,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,0,0,0,0,0,1125899906842624,0,0,0,0,0,0,0,281474976710656,0,70368744177664,0,140737488355328,0,0,0,562949953421312,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2251799813685248,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
[0,0,0,0,0,4503599627370496,0,0,0,1125899906842624,0,562949953421312,0,2251799813685248,0,0,0,281474976710656,0,140737488355328,0,0,0,70368744177664,0,562949953421312,0,281474976710656,0,1125899906842624,0,0,0,0,0,0,0,9007199254740992,0,0,0,2251799813685248,0,1125899906842624,0,4503599627370496,0,0,0,0,0,0,0,18014398509481984,0,0,0,0,0,0,0,0,0,0],
[0,0,9007199254740992,0,2251799813685248,0,4503599627370496,0,562949953421312,0,0,0,1125899906842624,0,2251799813685248,0,140737488355328,0,0,0,0,0,0,0,281474976710656,0,0,0,562949953421312,0,1125899906842624,0,0,0,18014398509481984,0,4503599627370496,0,9007199254740992,0,1125899906842624,0,0,0,2251799813685248,0,4503599627370496,0,0,0,36028797018963968,0,9007199254740992,0,18014398509481984,0,0,0,72057594037927936,0,0,0,0,0],
[0,9007199254740992,0,4503599627370496,0,0,0,2251799813685248,0,0,0,0,0,0,0,1125899906842624,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,562949953421312,0,18014398509481984,0,9007199254740992,0,0,0,4503599627370496,0,0,0,0,0,0,0,2251799813685248,0,36028797018963968,0,18014398509481984,0,0,0,9007199254740992,0,72057594037927936,0,36028797018963968,0,144115188075855872,0,0],
[4503599627370496,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,9007199254740992,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,18014398509481984,0,0,0,0,0,0,0,36028797018963968,0,0,0,72057594037927936,0,144115188075855872,0],
[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,144115188075855872]]);

elif(n eq 128) then
  return Give128RestrictionMatrix();
end if;

end function;


==> anc/SylowRestriction/sylowrestriction.m <==
import "matrixdatabase.m": ReturnProductFormMatrix;

intrinsic PartitionToGroupElement(pa::SeqEnum[RngIntElt]) -> GrpPermElt
{A permutation of a symmetric group with cycle type pa. Although the name suggests that pa must be a partition, any composition will work.}
require Minimum(pa) ge 0: "No entry of pa may be negative";

sofar:=0;
pe:=[];
for index in [1..#pa] do
  pe cat:=[sofar+i:i in [2..pa[index]]] cat [sofar+1];
  sofar+:=pa[index];
end for;
return Sym(&+pa)!pe;
end intrinsic;  

intrinsic SymmetricCharacterValue(pa::SeqEnum[RngIntElt],pe::SeqEnum[RngIntElt]) -> RngIntElt
{Returns the irreducible character value for the character labelled by the partition pa on a permutation of a symmetric group with cycle type the composition pe.}
return SymmetricCharacterValue(pa,PartitionToGroupElement(pe));
end intrinsic;


intrinsic SymmetricCharacterValues(pa::SeqEnum[RngIntElt],cy::SeqEnum[SeqEnum[RngIntElt]]) -> SeqEnum
{The values of the irreducible character labelled by the partition pa evaluated at the cycle types given by cy. Note that cy is a list of partitions/compositions, and not a list of group elements.}
return [SymmetricCharacterValue(pa,PartitionToGroupElement(i)):i in cy];
end intrinsic;


intrinsic SymmetricSylowCycleTypes(n::RngIntElt,p::RngIntElt) -> SeqEnum
{A list of all possible cycle types of elements in a Sylow p-subgroup of a symmetric group of degree n.}
requirege n,1; requirege p,2;
require IsPrime(p): "p is not a prime number";
pow:=Floor(Log(p,n));
theparts:=Reverse(RestrictedPartitions(n,{p^i:i in [0..pow]}));
return [[i:i in j]:j in theparts]; // I have no idea why you need to do this, but Magma won't accept that theparts is a sequence of sequences of integers.
end intrinsic;


// This function translates the simple pm1 and 0,1 ordering on the characters and classes into one where the linear characters are
// labelled by the restriction of hook partitions to Sylow 2-subgroups. At the moment I cannot see a general rule for how this is
// made, so it is computed by restricting the hook partitions to elements.
function SymmetricSylowTransitionMatrix(n)
if(n notin [4,8,16,32,64,128])  then error "Transition matrix for characters has not been stored for this value of n"; end if;

if(n eq 4) then 
  return PermutationMatrix(Rationals(),Sym(4)!(2,3,4));
elif(n eq 8) then 
  return PermutationMatrix(Rationals(),Sym(8)!(2,5,4,3,7,6,8));
elif(n eq 16) then 
  return PermutationMatrix(Rationals(),Sym(16)!(2,9,4,5,7,11,16)(3,13,6,15,10,12,8));
elif(n eq 32) then 
  return PermutationMatrix(Rationals(),Sym(32)!(2,17,4,9,7,21,16,3,25,6,29,10,23,24,8,5,13,11,31,18,20,12,15,19,28,14,27,30,26,22,32));
elif(n eq 64) then
  return PermutationMatrix(Rationals(),Sym(64)!(2,33,4,17,7,41,16,5,25,11,61,18,39,44,32,3,49,6,57,10,45,24,15,37,28,27,59,58,42,48,8,9,13,
            21,31,35,52,22,63,34,36,20,23,47,40,12,29,19,55,46,56,14,53,30,51,54,62,50,38,60,26,43,64));
elif(n eq 128) then
  return PermutationMatrix(Rationals(),Sym(128)!(2,65,4,33,7,81,16,9,25,21,61,35,103,86,128)(3,97,6,113,10,89,24,29,37,55,91,120,26,85,64)
            (5,49,11,121,18,77,44,63,67,100,38,119,90,88,32)(8,17,13,41,31,69,52,43,127,66,68,36,39,87,96)(12,57,19,109,46,111,78,108,62,99,
            102,118,122,82,80)(14,105,30,101,54,123,114,74,92,56,27,117,58,83,112)(15,73,28,53,59,115,106,94,104,22,125,34,71,84,48)(20,45,
            47,79,76,60,51,107,126,98,70,116,42,95,72)(23,93,40)(50,75,124));
end if;
end function;

// This function gives strings of plus/minus 1s and 0s and 1s, needed for writing down the linear characters of the Sylow subgroup of the symmetric group.
function MakePossibleStrings(n)
pow:=Floor(Log(2,n));
PM1:=[[1],[-1]]; for i in [2..pow] do PM1:=[i cat [j]:i in PM1,j in [1,-1]]; end for;
Z1:=[[0],[1]]; for i in [2..pow] do Z1:=[i cat [j]:i in Z1,j in [0,1]]; end for;
return PM1,Z1;
end function;

intrinsic SymmetricSylow2LinearCharacters(n::RngIntElt) -> Mtrx
{The linear characters of a Sylow 2-subgroup of the symmetric group of degree n, given as a matrix. Note that n must be a power of 2. This function has a certain labelling of the rows and columns. The labelling of the columns is based on the structure of the Sylow subgroup of the symmetric group, and the labelling of the rows is arbitrary//via the hook partitions if n <= 64, and is otherwise arbitrary. (This bound will hopefully change in later versions of the software.)
}

requirege n,2;
require IsEven(n) and IsPrimePower(n): "n must be a power of 2 for now";

PM1,Z1:=MakePossibleStrings(n);
LinChars:=[];
for ii in [1..#PM1] do
  Append(~LinChars,[&*[i[j]^Z1[ii,j]:j in [1..#Z1[1]]]:i in PM1]);
end for;
return Matrix(Rationals(),LinChars);
end intrinsic;

intrinsic SymmetricCharacterSylowRestriction(pa::SeqEnum[RngIntElt],p::RngIntElt) -> SeqEnum
{Returns the restriction of the irreducible character labelled by the partition pa to a Sylow p-subgroup of the symmetric group. The ordering on the elements of a Sylow p-subgroup of the symmetric group is given by the function SymmetricSylowCycleTypes. For hook partitions restricted to the Sylow p-subgroup, use the function SymmetricCharacterHookRestrictions.}
requirege p,2;
require IsPartition(pa): "Input is not a partition";
require IsPrime(p): "p is not a prime";

n:=&+pa;
SylElts:=SymmetricSylowCycleTypes(n,p);
return SymmetricCharacterValues(pa,SylElts);
end intrinsic;


intrinsic SymmetricCharacterHookRestrictions(n::RngIntElt,p::RngIntElt) -> SeqEnum
{Computes (quickly) the restrictions of characters associated to all hook partitions to a Sylow p-subgroup of the symmetric group of degree n.}
requirege n,2;
require IsPrime(p): "p is not a prime";

// Trace of Lambda^k(g) = 1/k sum_{m=1}^k (-1)^{m-1} tr(g^m) tr Lambda^{k-m}(g). Implement this below for exterior powers of the permutation character.

SylTypes:=SymmetricSylowCycleTypes(n,p);
primeMapTuple:=[]; // result of raising an element of SylTypes to the power p.
for i in SylTypes do
  primei:=&cat[[j div p:jj in [1..p]]:j in i|j ne 1] cat [1:j in [1..Multiplicity(i,1)]];
  Append(~primeMapTuple,Position(SylTypes,primei));
end for;
primeMap:=map<[1..#SylTypes]->[1..#SylTypes]|[<i,primeMapTuple[i]>:i in [1..#SylTypes]]>;

powerMaps:=<primeMap^0>;
for m in [2..n div 2] do
  powerTimes:=Valuation(m,p);
  Append(~powerMaps,primeMap^powerTimes);
end for;

PermPowers:=[
[1:i in [1..#SylTypes]], //trivial character
[Multiplicity(i,1):i in SylTypes] // permutationcharacter
];

for k in [2..n div 2] do
  Append(~PermPowers,[1/k*&+[(-1)^(m-1)*PermPowers[2,powerMaps[m](j)]*PermPowers[k-m+1,j]:m in [1..k]]:j in [1..#SylTypes]]);
end for;

HookRestrictions:=[PermPowers[1]];
for i in [2..n div 2] do
  Append(~HookRestrictions,[PermPowers[i,j]-HookRestrictions[i-1,j]:j in [1..#SylTypes]]);
end for;

// Now the rest. If p ne 2 then the higher exterior powers are just the same as the lower ones, otherwise we twist by conjugation.
if(p eq 2) then 
  for i in [n div 2..1 by -1] do Append(~HookRestrictions,SymmetricSylowConjugateCharacter(HookRestrictions[i],n)); end for;
else
  HookRestrictions cat:=Reverse(HookRestrictions);
end if;

return HookRestrictions;

end intrinsic;



intrinsic SymmetricSylowConjugateCharacter(ch::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum
{Given a character of a symmetric group of degree n restricted to a Sylow 2-subgroup, returns the conjugate character, i.e., the tensor product of ch with the sign character.}

requirege n,0;
SylTypes:=SymmetricSylowCycleTypes(n,2);
require #SylTypes eq #ch: "Input is not a character of a Sylow 2-subgroup of S_n";
conjchar:=ch;
for ii in [1..#ch] do
  if IsOdd(#SylTypes[ii]) then conjchar[ii]*:=-1; end if;
end for; 
return conjchar;
end intrinsic;


intrinsic SymmetricSylowRestrictionInnerProducts(ch::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum
{Returns the list of inner products of the restricted character ch of the symmetric group of degree n with the linear characters according to the labelling by hook partitions. This method currently only works for n = 4,8,16,32,64,128.}
requirege n,1;
require n in [4,8,16,32,64,128]: "At the moment, only 2-powers from 4 up to 128 have been implemented";

FormMat:=ReturnProductFormMatrix(n);
TransMat:=SymmetricSylowTransitionMatrix(n);
LinChars:=SymmetricSylow2LinearCharacters(n);

return Matrix(Rationals(),[ch])*FormMat*LinChars*TransMat^-1*ScalarMatrix(n,1/2^(n-1));
end intrinsic;

intrinsic SymmetricSylowRestrictionInnerProducts(X::SeqEnum[SeqEnum[RngIntElt]],n::RngIntElt) -> SeqEnum
{Returns the list of inner products of the collection X of restricted characters of the symmetric group of degree n with the linear characters according to the labelling by hook partitions. This method currently only works for n = 4,8,16,32,64,128.}
requirege n,1;
require n in [4,8,16,32,64,128]: "At the moment, only 2-powers from 4 up to 128 have been implemented";

FormMat:=ReturnProductFormMatrix(n);
TransMat:=SymmetricSylowTransitionMatrix(n);
LinChars:=SymmetricSylow2LinearCharacters(n);

return Matrix(Rationals(),X)*FormMat*LinChars*TransMat^-1*ScalarMatrix(n,1/2^(n-1));
end intrinsic;


==> anc/symmetric.html <==
<!DOCTYPE html>
<html lang="en-US">
<head>
<meta charset="UTF-8" />
<meta name="generator" content="LaTeX Lwarp package" />
<meta name="viewport" content="width=device-width, initial-scale=1.0" />
<title>Magma Package symmetric</title>
<link rel="stylesheet" type="text/css" href="lwarp.css" />

<script>
// Lwarp MathJax emulation code
//
// Based on code by Davide P. Cervone.
// Equation numbering: https://github.com/mathjax/MathJax/issues/2427
// Starred and ifnextchar macros: https://github.com/mathjax/MathJax/issues/2428
// \left, \right delimiters: https://github.com/mathjax/MathJax/issues/2535
//
// Modified by Brian Dunn to adjust equation numbering and add subequations.
//
// LaTeX can use \seteqnumber{subequations?}{section}{number} before each equation.
// subequations? is 0 usually, 1 if inside subequations.
// section is a string printed as-is, or empty.
// number is auto-incremented by MathJax between equations.
//
MathJax = {
  subequations: "0",
  section: "",
  loader: {
    load: ['[tex]/tagformat', '[tex]/textmacros'],
  },
  startup: {
    ready() {
      // These would be replaced by import commands if you wanted to make
      // a proper extension.
      const Configuration = MathJax._.input.tex.Configuration.Configuration;
      const CommandMap = MathJax._.input.tex.SymbolMap.CommandMap;
      const Macro = MathJax._.input.tex.Symbol.Macro;
      const TexError = MathJax._.input.tex.TexError.default;
      const ParseUtil = MathJax._.input.tex.ParseUtil.default;
      const expandable = MathJax._.util.Options.expandable;

        // Insert the replacement string into the TeX string, and check
        // that there haven't been too many maxro substitutions (prevents
        // infinite loops).
        const useArgument = (parser, text) => {
          parser.string = ParseUtil.addArgs(parser, text, parser.string.slice(parser.i));
          parser.i = 0;
          if (++parser.macroCount > parser.configuration.options.maxMacros) {
            throw new TexError('MaxMacroSub1',
            'MathJax maximum macro substitution count exceeded; ' +
            'is there a recursive macro call?');
          }
        }

        // Create the command map for:
        //     \ifstar, \ifnextchar, \ifblank, \ifstrequal, \gsub, \seteqnumber
        new CommandMap('Lwarp-macros', {
          ifstar: 'IfstarFunction',
          ifnextchar: 'IfnextcharFunction',
          ifblank: 'IfblankFunction',
          ifstrequal: 'IfstrequalFunction',
          gsubstitute: 'GsubstituteFunction',
          seteqnumber: 'SeteqnumberFunction'
        }, {
          // This function implements an ifstar macro.
          IfstarFunction(parser, name) {
             const resultstar = parser.GetArgument(name);
             const resultnostar = parser.GetArgument(name);
             const star = parser.GetStar();                 // true if there is a *
             useArgument(parser, star ? resultstar : resultnostar);
          },

          // This function implements an ifnextchar macro.
          IfnextcharFunction(parser, name) {
            let whichchar = parser.GetArgument(name);
            if (whichchar.match(/^(?:0x[0-9A-F]+|[0-9]+)$/i)) {
              // $ syntax highlighting
              whichchar = String.fromCodePoint(parseInt(whichchar));
            }
            const resultnextchar = parser.GetArgument(name);
            const resultnotnextchar = parser.GetArgument(name);
            const gotchar = (parser.GetNext() === whichchar);
            useArgument(parser, gotchar ? resultnextchar : resultnotnextchar);
          },

          // This function implements an ifblank macro.
          IfblankFunction(parser, name) {
            const blankarg = parser.GetArgument(name);
            const resultblank = parser.GetArgument(name);
            const resultnotblank = parser.GetArgument(name);
            const isblank = (blankarg.trim() == "");
            useArgument(parser, isblank ? resultblank : resultnotblank);
          },

          // This function implements an ifstrequal macro.
          IfstrequalFunction(parser, name) {
            const strequalfirst = parser.GetArgument(name);
            const strequalsecond = parser.GetArgument(name);
            const resultequal = parser.GetArgument(name);
            const resultnotequal = parser.GetArgument(name);
            const isequal = (strequalfirst == strequalsecond);
            useArgument(parser, isequal ? resultequal : resultnotequal);
          },

          // This function implements a gsub macro.
          GsubstituteFunction(parser, name) {
            const gsubfirst = parser.GetArgument(name);
            const gsubsecond = parser.GetArgument(name);
            const gsubthird = parser.GetArgument(name);
            let gsubresult=gsubfirst.replace(gsubsecond, gsubthird);
            useArgument(parser, gsubresult);
          },

          // This function modifies the equation numbers.
          SeteqnumberFunction(parser, name) {
              // Get the macro parameters
              const star = parser.GetStar();                  // true if there is a *
              const optBrackets = parser.GetBrackets(name);   // contents of optional brackets
              const newsubequations = parser.GetArgument(name); // the subequations argument
              const neweqsection = parser.GetArgument(name); // the eq section argument
              const neweqnumber = parser.GetArgument(name);   // the eq number argument
              MathJax.config.subequations=newsubequations ;   // a string with boolean meaning
              MathJax.config.section=neweqsection ;           // a string with numeric meaning
              parser.tags.counter = parser.tags.allCounter = neweqnumber ;
          }

        });

        // Create the Lwarp-macros package
        Configuration.create('Lwarp-macros', {
          handler: {macro: ['Lwarp-macros']}
        });

        MathJax.startup.defaultReady();

        // For forward references:
        MathJax.startup.input[0].preFilters.add(({math}) => {
          if (math.inputData.recompile){
              MathJax.config.subequations = math.inputData.recompile.subequations;
              MathJax.config.section = math.inputData.recompile.section;
          }
        });
        MathJax.startup.input[0].postFilters.add(({math}) => {
          if (math.inputData.recompile){
              math.inputData.recompile.subequations = MathJax.config.subequations;
              math.inputData.recompile.section = MathJax.config.section;
          }
        });

          // For \left, \right with unicode-math:
          const {DelimiterMap} = MathJax._.input.tex.SymbolMap;
          const {Symbol} = MathJax._.input.tex.Symbol;
          const {MapHandler} = MathJax._.input.tex.MapHandler;
          const delimiter = MapHandler.getMap('delimiter');
          delimiter.add('\\lBrack', new Symbol('\\lBrack', '\u27E6'));
          delimiter.add('\\rBrack', new Symbol('\\rBrack', '\u27E7'));
          delimiter.add('\\lAngle', new Symbol('\\lAngle', '\u27EA'));
          delimiter.add('\\rAngle', new Symbol('\\rAngle', '\u27EB'));
          delimiter.add('\\lbrbrak', new Symbol('\\lbrbrak', '\u2772'));
          delimiter.add('\\rbrbrak', new Symbol('\\rbrbrak', '\u2773'));
          delimiter.add('\\lbag', new Symbol('\\lbag', '\u27C5'));
          delimiter.add('\\rbag', new Symbol('\\rbag', '\u27C6'));
          delimiter.add('\\llparenthesis', new Symbol('\\llparenthesis', '\u2987'));
          delimiter.add('\\rrparenthesis', new Symbol('\\rrparenthesis', '\u2988'));
          delimiter.add('\\llangle', new Symbol('\\llangle', '\u2989'));
          delimiter.add('\\rrangle', new Symbol('\\rrangle', '\u298A'));
          delimiter.add('\\Lbrbrak', new Symbol('\\Lbrbrak', '\u27EC'));
          delimiter.add('\\Rbrbrak', new Symbol('\\Rbrbrak', '\u27ED'));
          delimiter.add('\\lBrace', new Symbol('\\lBrace', '\u2983'));
          delimiter.add('\\rBrace', new Symbol('\\rBrace', '\u2984'));
          delimiter.add('\\lParen', new Symbol('\\lParen', '\u2985'));
          delimiter.add('\\rParen', new Symbol('\\rParen', '\u2986'));
          delimiter.add('\\lbrackubar', new Symbol('\\lbrackubar', '\u298B'));
          delimiter.add('\\rbrackubar', new Symbol('\\rbrackubar', '\u298C'));
          delimiter.add('\\lbrackultick', new Symbol('\\lbrackultick', '\u298D'));
          delimiter.add('\\rbracklrtick', new Symbol('\\rbracklrtick', '\u298E'));
          delimiter.add('\\lbracklltick', new Symbol('\\lbracklltick', '\u298F'));
          delimiter.add('\\rbrackurtick', new Symbol('\\rbrackurtick', '\u2990'));
          delimiter.add('\\langledot', new Symbol('\\langledot', '\u2991'));
          delimiter.add('\\rangledot', new Symbol('\\rangledot', '\u2992'));
          delimiter.add('\\lparenless', new Symbol('\\lparenless', '\u2993'));
          delimiter.add('\\rparengtr', new Symbol('\\rparengtr', '\u2994'));
          delimiter.add('\\Lparengtr', new Symbol('\\Lparengtr', '\u2995'));
          delimiter.add('\\Rparenless', new Symbol('\\Rparenless', '\u2996'));
          delimiter.add('\\lblkbrbrak', new Symbol('\\lblkbrbrak', '\u2997'));
          delimiter.add('\\rblkbrbrak', new Symbol('\\rblkbrbrak', '\u2998'));
          delimiter.add('\\lvzigzag', new Symbol('\\lvzigzag', '\u29D8'));
          delimiter.add('\\rvzigzag', new Symbol('\\rvzigzag', '\u29D9'));
          delimiter.add('\\Lvzigzag', new Symbol('\\Lvzigzag', '\u29DA'));
          delimiter.add('\\Rvzigzag', new Symbol('\\Rvzigzag', '\u29DB'));
          delimiter.add('\\lcurvyangle', new Symbol('\\lcurvyangle', '\u29FC'));
          delimiter.add('\\rcurvyangle', new Symbol('\\rcurvyangle', '\u29FD'));
          delimiter.add('\\Vvert', new Symbol('\\Vvert', '\u2980'));
    }     // ready
  },      // startup

  tex: {
    packages: {'[+]': ['tagformat', 'Lwarp-macros', 'textmacros']},
    tags: "ams",
         tagformat: {
             number: function (n) {
                 if(MathJax.config.subequations==0)
                     return(MathJax.config.section + n);
                 else
                     return(MathJax.config.section + String.fromCharCode(96+n));
             },
         },
  }
}
</script>

<script
    id="MathJax-script"
    src="https://cdn.jsdelivr.net/npm/mathjax@3/es5/tex-svg.js"
></script>

</head>
<body>



<div class="bodywithoutsidetoc">



<main class="bodycontainer">



<section class="textbody">

<a id="symmetric-autofile-0"></a>

<!--MathJax customizations:-->


<div class="hidden">

\(\newcommand{\footnotename}{footnote}\)

\(\def \LWRfootnote {1}\)

\(\newcommand {\footnote }[2][\LWRfootnote ]{{}^{\mathrm {#1}}}\)

\(\newcommand {\footnotemark }[1][\LWRfootnote ]{{}^{\mathrm {#1}}}\)

\(\let \LWRorighspace \hspace \)

\(\renewcommand {\hspace }{\ifstar \LWRorighspace \LWRorighspace }\)

\(\newcommand {\mathnormal }[1]{{#1}}\)

\(\newcommand \ensuremath [1]{#1}\)

\(\newcommand {\LWRframebox }[2][]{\fbox {#2}} \newcommand {\framebox }[1][]{\LWRframebox } \)

\(\newcommand {\setlength }[2]{}\)

\(\newcommand {\addtolength }[2]{}\)

\(\newcommand {\setcounter }[2]{}\)

\(\newcommand {\addtocounter }[2]{}\)

\(\newcommand {\arabic }[1]{}\)

\(\newcommand {\number }[1]{}\)

\(\newcommand {\noalign }[1]{\text {#1}\notag \\}\)

\(\newcommand {\cline }[1]{}\)

\(\newcommand {\directlua }[1]{\text {(directlua)}}\)

\(\newcommand {\luatexdirectlua }[1]{\text {(directlua)}}\)

\(\newcommand {\protect }{}\)

\(\def \LWRabsorbnumber #1 {}\)

\(\def \LWRabsorbquotenumber &quot;#1 {}\)

\(\newcommand {\LWRabsorboption }[1][]{}\)

\(\newcommand {\LWRabsorbtwooptions }[1][]{\LWRabsorboption }\)

\(\def \mathchar {\ifnextchar &quot;\LWRabsorbquotenumber \LWRabsorbnumber }\)

\(\def \mathcode #1={\mathchar }\)

\(\let \delcode \mathcode \)

\(\let \delimiter \mathchar \)

\(\def \oe {\unicode {x0153}}\)

\(\def \OE {\unicode {x0152}}\)

\(\def \ae {\unicode {x00E6}}\)

\(\def \AE {\unicode {x00C6}}\)

\(\def \aa {\unicode {x00E5}}\)

\(\def \AA {\unicode {x00C5}}\)

\(\def \o {\unicode {x00F8}}\)

\(\def \O {\unicode {x00D8}}\)

\(\def \l {\unicode {x0142}}\)

\(\def \L {\unicode {x0141}}\)

\(\def \ss {\unicode {x00DF}}\)

\(\def \SS {\unicode {x1E9E}}\)

\(\def \dag {\unicode {x2020}}\)

\(\def \ddag {\unicode {x2021}}\)

\(\def \P {\unicode {x00B6}}\)

\(\def \copyright {\unicode {x00A9}}\)

\(\def \pounds {\unicode {x00A3}}\)

\(\let \LWRref \ref \)

\(\renewcommand {\ref }{\ifstar \LWRref \LWRref }\)

\( \newcommand {\multicolumn }[3]{#3}\)

\(\require {textcomp}\)

\(\newcommand {\intertext }[1]{\text {#1}\notag \\}\)

\(\let \Hat \hat \)

\(\let \Check \check \)

\(\let \Tilde \tilde \)

\(\let \Acute \acute \)

\(\let \Grave \grave \)

\(\let \Dot \dot \)

\(\let \Ddot \ddot \)

\(\let \Breve \breve \)

\(\let \Bar \bar \)

\(\let \Vec \vec \)

\( \newcommand {\ms }[1]{\mathscr {#1}} \newcommand {\mf }[1]{\mathfrak {#1}} \newcommand {\ml }[1]{\mathtt {#1}} \newcommand {\mc }[1]{\mathcal {#1}} \)

\( \newcommand {\N }{\mathbb {N}} \newcommand {\Q }{\mathbb {Q}} \newcommand {\R }{\mathbb {R}} \newcommand {\Z }{\mathbb {Z}} \newcommand {\C }{\mathbb {C}} \newcommand {\Ham }{\mathbb {H}} \newcommand {\Oct }{\mathbb {O}} \)

\( \newcommand {\e }{\mathrm {e}} \newcommand {\I }{\mathrm {i}} \newcommand {\ep }{\varepsilon } \newcommand {\sech }{\operatorname {sech}} \newcommand {\cosec }{\operatorname {cosec}} \newcommand {\cosech }{\operatorname {cosech}}
\newcommand {\half }{\frac {1}{2}} \newcommand {\quart }{\frac {1}{4}} \newcommand {\third }{\frac {1}{3}} \newcommand {\invn }[1]{\frac {1}{#1}} \newcommand {\fst }{1$^{\text {st}}$} \newcommand {\snd }{2$^{\text {nd}}$} \newcommand
{\thd }{3$^{\text {rd}}$} \newcommand {\nth }[1]{#1$^{\text {th}}$} \newcommand {\nst }[1]{#1$^{\text {st}}$} \newcommand {\nnd }[1]{#1$^{\text {nd}}$} \newcommand {\nrd }[1]{#1$^{\text {rd}}$} \)

\( \renewcommand {\geq }{\geqslant } \renewcommand {\leq }{\leqslant } \renewcommand {\(}{\left (} \renewcommand {\)}{\right )} \)

\( \newcommand {\imp }{\Longrightarrow } \newcommand {\lpmi }{\leftarrow } \newcommand {\limp }{\rightarrow } \newcommand {\liff }{\leftrightarrow } \newcommand {\union }{\cup } \newcommand {\entails }{\vdash } \newcommand {\subs
}{\subseteq } \newcommand {\sups }{\supseteq } \)

\( \newcommand {\infsum }{\sum _{n=0}^{\infty }} \newcommand {\infsumo }{\sum _{n=1}^{\infty }} \newcommand {\partsum }{\sum _{i=1}^n} \newcommand {\inflim }{\lim _{n\to \infty }} \newcommand {\zerolimh }{\lim _{h\to 0}} \newcommand
{\nequiv }{\not \equiv } \newcommand {\im }{\operatorname {im}} \newcommand {\lcm }{\mathrm {lcm}} \newcommand {\fn }{function} \newcommand {\floor }[1]{\lfloor #1 \rfloor } \newcommand {\ceiling }[1]{\lceil #1 \rceil } \newcommand {\comp
}{\!\circ \!} \)

\( \newcommand {\rank }{\operatorname {rank}} \newcommand {\spann }{\operatorname {span}} \newcommand {\Aut }{\operatorname {Aut}} \newcommand {\End }{\operatorname {End}} \newcommand {\Gal }{\operatorname {Gal}} \newcommand {\am
}{automorphism} \newcommand {\Am }{Automorphism} \newcommand {\IM }{isomorphism} \newcommand {\hm }{homomorphism} \newcommand {\Hm }{Homomorphism} \newcommand {\GF }{\operatorname {GF}} \newcommand {\F }{\mathbb {F}} \newcommand {\charac
}{\operatorname {char}} \newcommand {\codim }{\operatorname {codim}} \newcommand {\projects }{\twoheadrightarrow } \newcommand {\injects }{\hookrightarrow } \newcommand {\varinjects }{\rightarrowtail } \newcommand {\gen }[1]{\langle
#1\rangle } \)

\( \newcommand {\Out }{\operatorname {Out}} \newcommand {\Inn }{\operatorname {Inn}} \newcommand {\normal }{\trianglelefteqslant } \newcommand {\normalopp }{\trianglerighteqslant } \newcommand {\Norm }{\operatorname {N}} \newcommand
{\Cent }{\operatorname {C}} \newcommand {\id }{\mathrm {id}} \newcommand {\Frat }{\operatorname {\Phi }} \newcommand {\Fit }{\operatorname {F}} \newcommand {\centre }[1]{\operatorname {Z}\left (#1\right )} \newcommand {\central }[2]{\opn
{Z}_{#1}\(#2\)} \newcommand {\Stab }{\operatorname {Stab}} \newcommand {\Sym }{\operatorname {Sym}} \newcommand {\Alt }{\operatorname {Alt}} \newcommand {\Orb }{\mathrm {Orb}} \newcommand {\Fix }{\mathrm {Fix}} \newcommand {\Syl }{\opn
{Syl}} \newcommand {\rot }{\operatorname {rot}} \newcommand {\Gen }[2]{\langle \,#1\,:\,#2\rangle } \newcommand {\Conj }[2]{\mathrm {Conj}_{#1}(#2)} \newcommand {\cl }{\operatorname {cl}} \)

\( \newcommand {\GL }{\operatorname {GL}} \newcommand {\PGL }{\operatorname {PGL}} \newcommand {\SL }{\operatorname {SL}} \newcommand {\PSL }{\operatorname {PSL}} \newcommand {\Sp }{\operatorname {Sp}} \newcommand {\PSp }{\operatorname
{PSp}} \newcommand {\GU }{\operatorname {GU}} \newcommand {\PGU }{\operatorname {PGU}} \newcommand {\SU }{\operatorname {SU}} \newcommand {\PSU }{\operatorname {PSU}} \newcommand {\Unit }{\operatorname {U}} \newcommand {\Orth
}{\operatorname {O}} \newcommand {\SO }{\operatorname {SO}} \newcommand {\POmega }{\operatorname {P\Omega }} \newcommand {\Spin }{\operatorname {Spin}} \newcommand {\Pin }{\operatorname {Pin}} \newcommand {\PSO }{\operatorname {PSO}}
\newcommand {\PO }{\operatorname {PO}} \newcommand {\UT }{\operatorname {UT}} \newcommand {\PL }{\operatorname {PL}} \newcommand {\SUT }{\operatorname {SUT}} \newcommand {\SD }{\operatorname {SD}} \newcommand {\Mod }{\operatorname {Mod}}
\)

\( \newcommand {\lgl }{\mathfrak {gl}} \newcommand {\lsl }{\mathfrak {sl}} \newcommand {\lorth }{\mathfrak {o}} \newcommand {\lsp }{\mathfrak {sp}} \newcommand {\ad }{\operatorname {ad}} \)

\( \newcommand {\projdim }{\operatorname {projdim}} \newcommand {\injdim }{\operatorname {injdim}} \newcommand {\Soc }{\operatorname {soc}} \newcommand {\soc }{\Soc } \newcommand {\rad }{\operatorname {rad}} \newcommand {\Top
}{\operatorname {top}} \newcommand {\Hom }{\operatorname {Hom}} \newcommand {\Ext }{\operatorname {Ext}} \newcommand {\Tor }{\operatorname {Tor}} \newcommand {\ind }[1]{\uparrow ^{#1}} \newcommand {\res }[1]{\downarrow _{#1}} \newcommand
{\Br }{\operatorname {Br}} \newcommand {\proj }{\mc P} \)

\( \newcommand {\der }[2]{\frac {\mathrm {d}#1}{\mathrm {d}#2}} \newcommand {\dert }[2]{\frac {\mathrm {d}^2#1}{\mathrm {d}#2^2}} \newcommand {\parti }[2]{\frac {\partial #1}{\partial #2}} \newcommand {\partisq }[2]{\frac {\partial ^2
#1}{\partial #2^2}} \newcommand {\partisp }[3]{\frac {\partial ^2 #1}{\partial #2\partial #3}} \newcommand {\dt }{\mathrm {d}t} \newcommand {\dx }{\mathrm {d}x} \newcommand {\dz }{\mathrm {d}z} \newcommand {\ds }{\mathrm {d}s} \newcommand
{\dy }{\mathrm {d}y} \newcommand {\dint }{\mathrm {d}} \newcommand {\phihat }{\widehat {\phi }} \newcommand {\bigO }[1]{\Orth \!\left (#1\right )} \newcommand {\doubint }{\int \!\!\int } \newcommand {\lint }{\int _0^\infty } \newcommand
{\infintd }[1]{\int _{#1=-\infty }^{#1=\infty }} \newcommand {\laptrans }[3]{\int _0^\infty #1\left (#2\right )\e ^{-#3 #2}\,\dint #2} \newcommand {\xbar }{\overline {x}} \newcommand {\xdot }{\dot {x}} \newcommand {\ydot }{\dot {y}}
\renewcommand {\div }[1]{\b {\nabla }\!\cdot \!\b {#1}} \newcommand {\grad }[1]{\b {\nabla } #1} \newcommand {\grads }[1]{\nabla ^2 #1} \newcommand {\gradsv }[1]{\b {\nabla }^2\b {#1}} \newcommand {\curl }[1]{\b {\nabla }\!\wedge \!\b
{#1}} \newcommand {\dotgrad }[2]{(\b {#1}\!\cdot \!\b {\nabla })\b {#2}} \newcommand {\dotgrads }[2]{(\b {#1}\!\cdot \!\b {\nabla })#2} \)

\( \renewcommand {\Syl }{\mathrm {Syl}} \)

</div>

<a id="symmetric-autopage-1"></a>
<div class="titlepage">

<h1>Magma Package <kbd>symmetric</kbd></h1>



<div class="author">


<div class="oneauthor">

<p>
David A. Craven
</p>
</div>

</div>



<div class="titledate">

<p>
Version 1.3: March 27, 2025
</p>
</div>

</div>
<!--
......   chapter Contents ......
-->
<h3 id="autosec-3">Contents</h3>
<a id="symmetric-autopage-3"></a>




<nav class="toc">

<p>
<a href="symmetric.html#autosec-4" class="tocchapter" >
<span class="sectionnumber">1</span>&#x2003;Functions regarding partitions</a>
</p>


<p>
<a href="symmetric.html#autosec-5" class="tocsection" >
<span class="sectionnumber">1.1</span>&#x2003;Printing partitions</a>
</p>


<p>
<a href="symmetric.html#autosec-6" class="tocsection" >
<span class="sectionnumber">1.2</span>&#x2003;Counting partitions</a>
</p>


<p>
<a href="symmetric.html#autosec-7" class="tocsection" >
<span class="sectionnumber">1.3</span>&#x2003;Special partitions</a>
</p>


<p>
<a href="symmetric.html#autosec-8" class="tocsection" >
<span class="sectionnumber">1.4</span>&#x2003;Self-conjugate partitions</a>
</p>


<p>
<a href="symmetric.html#autosec-9" class="tocsection" >
<span class="sectionnumber">1.5</span>&#x2003;Iterator for partitions</a>
</p>


<p>
<a href="symmetric.html#autosec-10" class="tocsection" >
<span class="sectionnumber">1.6</span>&#x2003;Hooks, \(\beta \)-sets, etc.</a>
</p>


<p>
<a href="symmetric.html#autosec-11" class="tocsection" >
<span class="sectionnumber">1.7</span>&#x2003;Conjugacy classes</a>
</p>


<p>
<a href="symmetric.html#autosec-12" class="tocchapter" >
<span class="sectionnumber">2</span>&#x2003;Character degrees and their multiplicities</a>
</p>


<p>
<a href="symmetric.html#autosec-13" class="tocsection" >
<span class="sectionnumber">2.1</span>&#x2003;Maximal character degrees</a>
</p>


<p>
<a href="symmetric.html#autosec-14" class="tocsection" >
<span class="sectionnumber">2.2</span>&#x2003;Multiplicities of character degrees</a>
</p>


<p>
<a href="symmetric.html#autosec-15" class="tocsection" >
<span class="sectionnumber">2.3</span>&#x2003;\(\infty \)-partitions and partition clusters</a>
</p>


<p>
<a href="symmetric.html#autosec-16" class="tocsubsection" >
<span class="sectionnumber">2.3.1</span>&#x2003;General commands</a>
</p>


<p>
<a href="symmetric.html#autosec-17" class="tocsubsection" >
<span class="sectionnumber">2.3.2</span>&#x2003;Commands to access databases</a>
</p>


<p>
<a href="symmetric.html#autosec-18" class="tocsection" >
<span class="sectionnumber">2.4</span>&#x2003;Characters for \(\mathrm {GL}_n(q)\) and \(\mathrm {GU}_n(q)\)</a>
</p>


<p>
<a href="symmetric.html#autosec-19" class="tocchapter" >
<span class="sectionnumber">3</span>&#x2003;Restrictions of characters of Sylow subgroups</a>
</p>


<p>
<a href="symmetric.html#autosec-20" class="tocchapter" >
<span class="sectionnumber">4</span>&#x2003;Changes since original</a>
</p>
</nav>

<p>
The aim of this documentation is to cover all of the new commands introduced in the <kbd>symmetric</kbd> package. To run it, use <kbd>AttachSpec("symmetric.s");</kbd>.
</p>
<!--
......   chapter Functions regarding partitions ......
-->
<h3 id="autosec-4">Chapter&nbsp;<span class="sectionnumber">1&#x2003;</span>Functions regarding partitions</h3>
<a id="symmetric-autopage-4"></a>
<!--
......   section Printing partitions ......
-->
<h4 id="autosec-5"><span class="sectionnumber">1.1&#x2003;</span>Printing partitions</h4>
<a id="symmetric-autopage-5"></a>


<p>
<kbd>PrintReducedFormPartition(pa::SeqEnum[RngIntElt]) -> MonStgElt</kbd>
</p>

<p>
Prints a partition in reduced form, suitable to including in a <span class="latexlogofont"><span class="latexlogo">L<span class="latexlogosup">a</span>T<span class="latexlogosub">e</span>X</span></span> document. So, for example, the partition with one
3 and nine 1s is printed as \((3,1^9)\).
</p>
<!--
......   section Counting partitions ......
-->
<h4 id="autosec-6"><span class="sectionnumber">1.2&#x2003;</span>Counting partitions</h4>
<a id="symmetric-autopage-6"></a>


<p>
<kbd>NumberOfPartitionsWithAtMostParts(n::RngIntElt,k::RngIntElt) -> RngIntElt</kbd>
</p>

<p>
Given a non-negative integer <kbd>n</kbd> and a positive integer <kbd>k</kbd>, returns the number of partitions of <kbd>n</kbd> into at most <kbd>k</kbd> parts.<br />


</p>

<p>
<kbd>NumberOfPartitionsWithExactlyParts(n::RngIntElt,k::RngIntElt) -> RngIntElt</kbd>
</p>

<p>
Given a non-negative integer <kbd>n</kbd> and a positive integer <kbd>k</kbd>, returns the number of partitions of <kbd>n</kbd> into exactly <kbd>k</kbd> parts.
</p>
<!--
......   section Special partitions ......
-->
<h4 id="autosec-7"><span class="sectionnumber">1.3&#x2003;</span>Special partitions</h4>
<a id="symmetric-autopage-7"></a>


<p>
<kbd>HookPartitions(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The collection of all hook partitions of size <kbd>n</kbd>, ordered lexicographically.<br />


</p>

<p>
<kbd>AlmostHookPartitions(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The collection of all almost-hook partitions of size <kbd>n</kbd>, ordered lexicographically.<br />


</p>

<p>
<kbd>TwoPartPartitions(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The collection of all partitions of size <kbd>n</kbd> with exactly two parts, ordered lexicographically.<br />


</p>

<p>
<kbd>ThreePartPartitions(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The collection of all partitions of size <kbd>n</kbd> with exactly three parts, ordered lexicographically.
</p>
<!--
......   section Self-conjugate partitions ......
-->
<h4 id="autosec-8"><span class="sectionnumber">1.4&#x2003;</span>Self-conjugate partitions</h4>
<a id="symmetric-autopage-8"></a>


<p>
<kbd>IsSelfConjugate(pa::SeqEnum[RngIntElt]) -> BoolElt</kbd>
</p>

<p>
Return true if the partition <kbd>pa</kbd> is self-conjugate. Input must be a partition with no trailing zeros.<br />


</p>

<p>
<kbd>SelfConjugatePartitions(n::RngIntElt,k::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The self-conjugate partitions of <kbd>n</kbd> of length at most <kbd>k</kbd> (or equivalently with first row of size at most <kbd>k</kbd>), (<kbd>n</kbd> \(\geq 0\), <kbd>k</kbd> \(\geq 0\)).<br />


</p>

<p>
<kbd>SelfConjugatePartitions(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The unrestricted self-conjugate partitions of <kbd>n</kbd> (<kbd>n</kbd> \(\geq 0\)).<br />


</p>

<p>
<kbd>NumberOfSelfConjugatePartitions(n::RngIntElt) -> RngIntElt</kbd>
</p>

<p>
The number of unrestricted self-conjugate partitions of the non-negative integer <kbd>n</kbd>.<br />


</p>

<p>
<kbd>SelfConjugateEndoskeleton(pa::[RngIntElt]) -> SeqEnum</kbd>
</p>

<p>
Computes the largest self-conjugate partition contained within the partition <kbd>pa</kbd>.<br />


</p>

<p>
<kbd>SelfConjugateExoskeleton(pa::[RngIntElt]) -> SeqEnum</kbd>
</p>

<p>
Computes the smallest self-conjugate partition containing the partition <kbd>pa</kbd>.
</p>
<!--
......   section Iterator for partitions ......
-->
<h4 id="autosec-9"><span class="sectionnumber">1.5&#x2003;</span>Iterator for partitions</h4>
<a id="symmetric-autopage-9"></a>


<p>
To construct all partitions of <kbd>n</kbd>, Magma has the in-built command <kbd>Partitions(n)</kbd>. This is very space-intensive for <kbd>n</kbd> \(\geq 100\), so an iterator is required. We also include a function that computes the partition that has position
<kbd>m</kbd> in the lexicographic ordering on partitions.<br />


</p>

<p>
<kbd>NextPartition(pa::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Given a partition <kbd>pa</kbd> of size <kbd>n</kbd> (where <kbd>n</kbd> is specified to speed up calculations slightly), returns the next partition in the lexicographic ordering on partitions. If (1\(^\texttt {n}\)) is given as input, it returns (<kbd>n</kbd>). Note that
no checking is done as to whether the input is a partition with no trailing zeros, to maintain speed.<br />


</p>

<p>
<span class="texttt">NextPartition(~pa::SeqEnum[RngIntElt],n::RngIntElt)</span>
</p>

<p>
Given a partition <kbd>pa</kbd> of size <kbd>n</kbd> (where <kbd>n</kbd> is specified to speed up calculations slightly), destructively returns the next partition in the lexicographic ordering on partitions. If (1\(^\texttt {n}\)) is given as input, it returns
(<kbd>n</kbd>). Note that no checking is done as to whether the input is a partition with no trailing zeros, to maintain speed.<br />


</p>

<p>
<kbd>NextPartition(pa::SeqEnum[RngIntElt]) -> SeqEnum</kbd>
</p>

<p>
Given a partition <kbd>pa</kbd> of length <kbd>n</kbd>, returns the next partition in the lexicographic ordering on partitions. If (1\(^\texttt {n}\)) is given as input, it returns (<kbd>n</kbd>).<br />


</p>

<p>
<span class="texttt">NextPartition(~pa::SeqEnum[RngIntElt])</span>
</p>

<p>
Given a partition <kbd>pa</kbd> of length <kbd>n</kbd>, destructively returns the next partition in the lexicographic ordering on partitions. If (1\(^\texttt {n}\)) is given as input, it returns (<kbd>n</kbd>).<br />


</p>

<p>
<kbd>IndexToPartition(n::RngIntElt,m::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Given a non-negative integer <kbd>n</kbd> and a positive integer <kbd>m</kbd>, returns the <kbd>m</kbd>th partition of size <kbd>n</kbd> in the lexicographic ordering on partitions, so the <kbd>m</kbd>th entry in the sequence <kbd>Partitions(n)</kbd>.<br />


</p>

<p>
<kbd>IndexToPartition(P::SeqEnum[RngIntElt]) -> RngIntElt</kbd>
</p>

<p>
Returns the index of the partition with respect to lexigraphical ordering among partitions of the same size. (One is the first index by default, can be changed with the parameter <kbd>StartAtIndex</kbd>.) This is much faster than the inbuilt Magma command
<kbd>IndexOfPartition</kbd> for larger partitions. Note that the Magma command starts counting at 0 whereas this function counts at 1, so it inverts the <kbd>IndexToPartition</kbd> function.<br />


</p>
<!--
......   section Hooks, -sets, etc.     ......
-->
<h4 id="autosec-10"><span class="sectionnumber">1.6&#x2003;</span>Hooks, \(\beta \)-sets, etc.</h4>
<a id="symmetric-autopage-10"></a>


<p>
This section covers extra commands regarding moving between \(\beta \)-sets and partitions, and other things associated to \(\beta \)-sets.<br />


</p>

<p>
<kbd>IsBetaSet(X::SetEnum[RngIntElt]) -> BoolElt,SeqEnum</kbd>
</p>

<p>
Returns true and the corresponding partition if <kbd>X</kbd> is a beta set, and false otherwise.<br />


</p>

<p>
<kbd>PartitionToBetaSet(pa::SeqEnum[RngIntElt]) -> SetEnum</kbd>
</p>

<p>
Returns the corresponding ’standard’ beta-set to the partition <kbd>pa</kbd>. This is the beta-set with no 0.<br />


</p>

<p>
<kbd>BetaSetToPartition(X::SetEnum[RngIntElt]) -> SeqEnum</kbd>
</p>

<p>
Returns the partition corresponding to the beta-set <kbd>X</kbd>.<br />


</p>

<p>
<kbd>StandardBetaSet(X::SetEnum[RngIntElt]) -> SetEnum</kbd>
</p>

<p>
Returns the standard beta-set equivalent to <kbd>X</kbd>.<br />


</p>

<p>
<kbd>AreEquivalent(X::SetEnum[RngIntElt],Y::SetEnum[RngIntElt]) -> BoolElt,SetEnum</kbd>
</p>

<p>
Returns true is the beta-sets <kbd>X</kbd> and <kbd>Y</kbd> are equivalent, and if so the standard beta-set equivalent to both of them.<br />


</p>

<p>
<kbd>ConjugateBetaSet(X::SetEnum[RngIntElt]) -> SetEnum</kbd>
</p>

<p>
The standard beta-set corresponding to the conjugate partition of the partition corresponding to the beta-set <kbd>X</kbd>.<br />


</p>

<p>
<kbd>HookLengths(pa::SeqEnum[RngIntElt]) -> SetMulti</kbd>
</p>

<p>
Returns the multiset of hook lengths of the partition <kbd>pa</kbd>.<br />


</p>

<p>
<kbd>PrintAbacus(pa::SeqEnum[RngIntElt],t::RngIntElt) -> MonStgElt</kbd>
</p>

<p>
Prints the <kbd>t</kbd>-abacus corresponding to the partition <kbd>pa</kbd>.<br />


</p>

<p>
<kbd>PrintAbacus(X::SetEnum[RngIntElt],t::RngIntElt) -> MonStgElt</kbd>
</p>

<p>
Prints the <kbd>t</kbd>-abacus corresponding to the beta-set <kbd>X</kbd> of first-column hook lengths.
</p>
<!--
......   section Conjugacy classes ......
-->
<h4 id="autosec-11"><span class="sectionnumber">1.7&#x2003;</span>Conjugacy classes</h4>
<a id="symmetric-autopage-11"></a>


<p>
<kbd>NumberOfSymmetricConjugacyClassSizes(n::RngIntElt) -> RngIntElt</kbd>
</p>

<p>
Returns the cardinality of the set of conjugacy class sizes of the symmetric group of degree <kbd>n</kbd>. For <kbd>n</kbd> up to 100 this is returned from a lookup table. Otherwise the result is calculated, which can take some time.
</p>
<!--
......   chapter Character degrees and their multiplicities ......
-->
<h3 id="autosec-12">Chapter&nbsp;<span class="sectionnumber">2&#x2003;</span>Character degrees and their multiplicities</h3>
<a id="symmetric-autopage-12"></a>


<p>
One of the more interesting aspects of symmetric group representation theory is how certain questions, which are very easy for groups of Lie type, are incredibly difficult for symmetric groups, and vice versa. While it is fairly easy to understand minimal degrees of
symmetric group representations, second and third minimal, and even higher, for groups of Lie type this is a difficult problem that has mostly been solved now.
</p>

<p>
On the other hand, it’s generally not so bad to describe what characters of large degree look like. Asymptotically they are the Steinberg, and Deligne–Lusztig theory gives us a relatively satisfactory answer.
</p>

<p>
For symmetric groups things are much harder in some sense.
</p>
<!--
......   section Maximal character degrees ......
-->
<h4 id="autosec-13"><span class="sectionnumber">2.1&#x2003;</span>Maximal character degrees</h4>
<a id="symmetric-autopage-13"></a>


<p>
These functions use a lookup table up to <kbd>n</kbd> = 150. Above that they construct the answer, which is quite slow and uses a large amount of memory. This will fail if you computer has less than 5TB of RAM.<br />


</p>

<p>
<kbd>MaximalSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt,SetEnum</kbd>
</p>

<p>
Returns the largest degree of an irreducible character of the symmetric group of degree <kbd>n</kbd>. The first output is the degree, the second is the set of partitions corresponding to the irreducible characters of that degree. For <kbd>n</kbd> at most 150 this is
returned from a lookup table. Otherwise the result is calculated, which will take a long time and definitely fail if you computer has less than 5TB of RAM.<br />


</p>

<p>
<kbd>SecondMaximalSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt,SetEnum</kbd>
</p>

<p>
Returns the second largest degree of an irreducible character of the symmetric group of degree <kbd>n</kbd>. The first output is the degree, the second is the set of partitions corresponding to the irreducible characters of that degree. For <kbd>n</kbd> at most 150 this is
returned from a lookup table. Otherwise the result is calculated, which will take a long time and definitely fail if you computer has less than 5TB of RAM.<br />


</p>

<p>
<kbd>ThirdMaximalSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt,SetEnum</kbd>
</p>

<p>
Returns the third largest degree of an irreducible character of the symmetric group of degree <kbd>n</kbd>. The first output is the degree, the second is the set of partitions corresponding to the irreducible characters of that degree. For <kbd>n</kbd> at most 150 this is
returned from a lookup table. Otherwise the result is calculated, which will take a long time and definitely fail if you computer has less than 5TB of RAM.
</p>
<!--
......   section Multiplicities of character degrees ......
-->
<h4 id="autosec-14"><span class="sectionnumber">2.2&#x2003;</span>Multiplicities of character degrees</h4>
<a id="symmetric-autopage-14"></a>


<p>
These functions also use a lookup table up to <kbd>n</kbd> = 129. Above that there are hard limits in Magma about the size of constructible sets that make things challenging, and the values of the functions below have not been calculated.<br />


</p>

<p>
<kbd>MaximumMultiplicityOfSymmetricCharacterDegree(n::RngIntElt) -> RngIntElt</kbd>
</p>

<p>
Returns the largest multiplicity of an irreducible character degree for the symmetric group of degree <kbd>n</kbd>. For low values of <kbd>n</kbd> this is returned from a lookup table. Above that we start hitting the limits of how big a set Magma is capable of
constructing, so values above that have not been found.<br />


</p>

<p>
<kbd>NumberOfIrreducibleSymmetricCharacterDegrees(n::RngIntElt) -> RngIntElt</kbd>
</p>

<p>
Returns the cardinality of the set of irreducible character degrees of the symmetric group of degree <kbd>n</kbd>. For <kbd>n</kbd> up to 129 this is returned from a lookup table. Above that we start hitting the limits of how big a set Magma is capable of constructing, so
values above 129 have not yet been found.<br />


</p>

<p>
<kbd>AverageMultiplicityOfSymmetricCharacterDegree(n::RngIntElt:AsRational) -> .</kbd>
</p>

<p>
Returns the average multiplicity of an irreducible character degree of the symmetric group of degree <kbd>n</kbd>. If the parameter AsRational is set to be true, a rational number is returned. Otherwise a real number is returned. For <kbd>n</kbd> up to 129 this is
returned from a lookup table. Above 129 we start hitting the limits of how big a set Magma is capable of constructing, so values above 129 have not yet been found.<br />


</p>

<p>
<kbd>MaximumMultiplicityOfSymmetricCharacterDegreeExceeds(n::RngIntElt,d::RngIntElt:<br />
IgnoreSelfConjugatePartitions) -> BoolElt</kbd>
</p>

<p>
Returns true if the maximum multiplicity of an irreducible character degree of the symmetric group of degree <kbd>n</kbd> exceeds <kbd>d</kbd>. This is checked with a lookup table for <kbd>n</kbd> at most 129 and by constructing enough character degrees to decide
on the truth of the question if <kbd>n</kbd> is larger.
</p>

<p>
If the parameter <kbd>IgnoreSelfConjugatePartitions</kbd>, default false, is set to true, only partitions that are not self-conjugate are considered, for applications to alternating groups.
</p>
<!--
......   section -partitions and partition clusters ......
-->
<h4 id="autosec-15"><span class="sectionnumber">2.3&#x2003;</span>\(\infty \)-partitions and partition clusters</h4>
<a id="symmetric-autopage-15"></a>


<p>
This section deals with \(\infty \)-partitions and clusters of partitions. These are taken from the paper <em>Symmetric group character degrees and hook numbers</em> from 2008, and are used to find collections of irreducible characters of \(S_n\) that all have the same
hook lengths (clusters of partitions). We will not define the terms in this section, as you will probably not need this unless you are familiar with that paper.
</p>

<p>
We give a new type, <kbd>InfPart</kbd>, which has a partition and a period as its inputs.
</p>
<!--
......   subsection General commands ......
-->
<h5 id="autosec-16"><span class="sectionnumber">2.3.1&#x2003;</span>General commands</h5>
<a id="symmetric-autopage-16"></a>


<p>
<kbd>InfinityPartition(pa::SeqEnum[RngIntElt],p::RngIntElt) -> InfPart</kbd>
</p>

<p>
Given a partition <kbd>pa</kbd> of at most <kbd>p</kbd> parts, and an integer <kbd>p</kbd>, construct the corresponding infinity-partition.<br />


</p>

<p>
<kbd>MissingHookLengths(X::InfPart) -> SetMulti</kbd>
</p>

<p>
The missing hook lengths of the infinity-partition <kbd>X</kbd>.<br />


</p>

<p>
<kbd>SplinteredInfinityPartition(X::InfPart) -> InfPart</kbd>
</p>

<p>
The splintered infinity-partition corresponding to <kbd>X</kbd>.<br />


</p>

<p>
<kbd>IsCluster(X::SetEnum[InfPart]) -> BoolElt</kbd><br />
<kbd>IsCluster(X::SeqEnum[InfPart]) -> BoolElt</kbd>
</p>

<p>
Returns true if the set <kbd>X</kbd> of infinity-partitions all have the same missing hook lengths.<br />


</p>

<p>
<kbd>IsCluster(X::SeqEnum[SeqEnum]) -> BoolElt</kbd><br />
<kbd>IsCluster(X::SeqEnum[SeqEnum]) -> BoolElt</kbd>
</p>

<p>
Checks whether all partitions in <kbd>X</kbd> have the same hook lengths.<br />


</p>

<p>
<kbd>IsPeriodicCluster(X::SeqEnum[SeqEnum[RngIntElt]]) -> BoolElt,SetEnum</kbd><br />
<kbd>IsPeriodicCluster(X::SetEnum[SeqEnum[RngIntElt]]) -> BoolElt,SetEnum</kbd>
</p>

<p>
Returns whether <kbd>X</kbd> is a cluster of partitions, and the set of integers <kbd>p</kbd> for which <kbd>X</kbd> forms a periodic cluster of period <kbd>p</kbd>. If the cluster is not periodic, it will return false.<br />


</p>

<p>
<kbd>PeriodicClusterGenerator(X::SetEnum[SeqEnum[RngIntElt]],p:RngIntElt) -> SetEnum</kbd>
</p>

<p>
Given a periodic cluster <kbd>X</kbd> with period <kbd>p</kbd>, returns the smallest periodic cluster in the same sequence as <kbd>X</kbd>, with the condition that the conjugate partitions of the elements in the cluster are distinct from the cluster. (The period must be
specified as clusters may have more than one period.)<br />


</p>

<p>
<kbd>PeriodicClusterExtension(X::SetEnum[SeqEnum[RngIntElt]],p::RngIntElt,n::RngIntElt) -> SetEnum</kbd>
</p>

<p>
Given a periodic cluster <kbd>X</kbd> with period <kbd>p</kbd>, returns the periodic cluster obtained by extending this cluster by <kbd>n</kbd>. Note that while <kbd>n</kbd> may be negative, it cannot reduce the size of the cluster below that of the generator of the
periodic cluster.<br />


</p>

<p>
<kbd>DetermineClustersOfPartitions(n::RngIntElt) -> SeqEnum,SeqEnum</kbd>
</p>

<p>
Determines all clusters among the partitions of of size <kbd>n</kbd>. The function returns the clusters of partitions, and also the hook lengths of each cluster. The function <kbd>DetermineLargeClustersOfPartitions</kbd> should be used if one wants just the clusters of
order at least 3, as it is faster.<br />


</p>

<p>
<kbd>DetermineLargeClustersOfPartitions(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Determines all clusters of size at least 3 among the partitions of of size <kbd>n</kbd>. The function returns the clusters of partitions, and also the hook lengths of each cluster. This method is faster than <kbd>DetermineClustersOfPartitions</kbd>.<br />


</p>

<p>
<kbd>MatchInfinityPartitionsToClusters(X::SeqEnum[SetEnum[InfPart]],R::SeqEnum[SetEnum[SeqEnum]]) -> SeqEnum[SetEnum[SeqEnum]]</kbd>
</p>

<p>
Given a collection <kbd>X</kbd> of clusters of infinity-partitions and a set <kbd>R</kbd> of clusters of partitions, finds all periodic clusters with infinity-partition from <kbd>X</kbd> and remainder from <kbd>R</kbd>. At the moment, all clusters in <kbd>X</kbd> and
<kbd>R</kbd> should have cardinality 4 for this to work, as it is optimized to find periodic clusters of cardinality 8 (when taken with their conjugates).<br />


</p>

<p>
<kbd>EnvelopingPartition(pa::SeqEnum[RngIntElt]) -> SeqEnum</kbd>
</p>

<p>
Returns the enveloping partition corresponding to the partition <kbd>pa</kbd>. If <kbd>pa</kbd> and <kbd>pa2</kbd> have the same hook lengths then so do their enveloping partitions. Furthermore, they form a periodic cluster. This is the central construction in the
2008 paper of Craven.
</p>
<!--
......   subsection Commands to access databases ......
-->
<h5 id="autosec-17"><span class="sectionnumber">2.3.2&#x2003;</span>Commands to access databases</h5>
<a id="symmetric-autopage-17"></a>


<p>
<kbd>InfinityPartitionClusters(p::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The known set of infinity-partition clusters of cardinality 4, small partition size and period at most 10. If <kbd>p</kbd> > 10 then no clusters are stored. If <kbd>p</kbd> < 7 then there are no clusters.<br />


</p>

<p>
<kbd>PeriodicPartitionClusters(p::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
The known set of periodic partition clusters of cardinality 4 (8 with conjugates), small partition size and period at most 10. If <kbd>p</kbd> > 10 then no clusters are stored. If <kbd>p</kbd> < 7 then there are no clusters.<br />


</p>

<p>
<kbd>PartitionClusters() -> SeqEnum</kbd>
</p>

<p>
Returns all clusters of size greater than 2 for partitions of size at most 60.<br />


</p>

<p>
<kbd>LargePartitionClusters(n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Returns all clusters of size greater than 2 for partitions of size <kbd>n</kbd> for <kbd>n</kbd> between 61 and 90.
</p>
<!--
......   section Characters for     and   ......
-->
<h4 id="autosec-18"><span class="sectionnumber">2.4&#x2003;</span>Characters for \(\mathrm {GL}_n(q)\) and \(\mathrm {GU}_n(q)\)</h4>
<a id="symmetric-autopage-18"></a>


<p>
This section gives some functions for computing the generic degrees of unipotent characters for \(\GL _n(q)\) and \(\GU _n(q)\), using the standard formula. They are included here as the degrees are closely related to those of the symmetric group, and use the hook
formula.<br />


</p>

<p>
<kbd>LusztigaFunction(pa::[RngIntElt]) -> RngIntElt</kbd>
</p>

<p>
Returns the Lusztig \(a\)-function associated to the partition <kbd>pa</kbd>, i.e., the sum over i of (i-1) times the size of the ith part of <kbd>pa</kbd>.<br />


</p>

<p>
<kbd>LusztigAFunction(pa::[RngIntElt]) -> RngIntElt</kbd>
</p>

<p>
Returns the Lusztig \(A\)-function associated to the partition <kbd>pa</kbd>, i.e., the degree of the generic degree of the unipotent character, so the sum of the Lusztig \(a\)-function and \(n+1\) choose \(2\) minus the sum of the hook lengths of <kbd>pa</kbd>.<br />


</p>

<p>
<kbd>GLGenericDegree(pa::[RngIntElt]) -> RngUPolElt</kbd>
</p>

<p>
Computes the generic degree of the unipotent character of \(\GL _n(q)\) associated to the partition <kbd>pa</kbd>.<br />


</p>

<p>
<kbd>GUGenericDegree(pa::[RngIntElt]) -> RngUPolElt</kbd>
</p>

<p>
Computes the generic degree of the unipotent character of \(\GU _n(q)\) associated to the partition <kbd>pa</kbd>.
</p>
<!--
......   chapter Restrictions of characters of Sylow subgroups ......
-->
<h3 id="autosec-19">Chapter&nbsp;<span class="sectionnumber">3&#x2003;</span>Restrictions of characters of Sylow subgroups</h3>
<a id="symmetric-autopage-19"></a>


<p>
These commands concern restricting characters to Sylow \(p\)-subgroups \(P\) of symmetric groups, and calculating their inner products with linear characters of the symmetric groups. Since characters of \(S_n\) are constant on cycle types, when restricting to a Sylow
\(p\)-subgroup we only need understand the values of the character on cycle types all of whose parts are powers of \(p\). We then need to understand the distribution of those cycle types among the conjugacy classes of \(P\). If, however, we consider linear characters
only, it suffices to understand the cycle type structure among the cosets of the derived subgroup \(P&apos;\) of \(P\), which is a soluble problem. The matrix of this distribution has been computed for \(n = 4, 8, 16, 32, 64, 128\), so calculations can be made for
these \(n\) when \(p = 2\). For \(p\) odd this can in theory be done, but choices about the linear characters, their labelling and so on need to be made, and I have not done so at this time. (For \(p\) odd, the restrictions of characters of \(S_n\) cannot be used to
distinguish between linear characters of \(P\). One can see this since characters of \(P\) have \(p\)th roots of unity and characters of \(S_n\) are integer-valued. Thus it seems reasonable to bundle together all Galois orbits of linear characters for \(P\).)
</p>

<p>
Some of the commands below take the prime \(p\) as a parameter as well, because they have been written in a characteristic-free manner.<br />


</p>

<p>
<kbd>PartitionToGroupElement(pa::SeqEnum[RngIntElt]) -> GrpPermElt</kbd>
</p>

<p>
A permutation of a symmetric group with cycle type <kbd>pa</kbd>. Although the name suggests that <kbd>pa</kbd> must be a partition, any composition will work.<br />


</p>

<p>
<kbd>SymmetricCharacterValue(pa::SeqEnum[RngIntElt],pe::SeqEnum[RngIntElt]) -> RngIntElt</kbd>
</p>

<p>
Returns the irreducible character value for the character labelled by the partition <kbd>pa</kbd> on a permutation of a symmetric group with cycle type the composition <kbd>pe</kbd>.<br />


</p>

<p>
<kbd>SymmetricCharacterValues(pa::SeqEnum[RngIntElt],cy::SeqEnum[SeqEnum[RngIntElt]]) -> SeqEnum</kbd>
</p>

<p>
The values of the irreducible character labelled by the partition <kbd>pa</kbd> evaluated at the cycle types given by <kbd>cy</kbd>. Note that <kbd>cy</kbd> is a list of partitions/compositions, and not a list of group elements.<br />


</p>

<p>
<kbd>SymmetricSylowCycleTypes(n::RngIntElt,p::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
A list of all possible cycle types of elements in a Sylow <kbd>p</kbd>-subgroup of a symmetric group of degree <kbd>n</kbd>.<br />


</p>

<p>
<kbd>SymmetricSylow2LinearCharacters(n::RngIntElt) -> Mtrx</kbd>
</p>

<p>
The linear characters of a Sylow 2-subgroup of the symmetric group of degree <kbd>n</kbd>, given as a (square) matrix. Note that <kbd>n</kbd> must be a power of 2. This function has a certain labelling of the rows and columns. The labelling of the columns is based on
the structure of the Sylow subgroup of the symmetric group, and the labelling of the rows is arbitrary.<br />


</p>

<p>
<kbd>SymmetricCharacterSylowRestriction(pa::SeqEnum[RngIntElt],p::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Returns the restriction of the irreducible character labelled by the partition <kbd>pa</kbd> to a Sylow <kbd>p</kbd>-subgroup of the symmetric group. The ordering on the elements of a Sylow <kbd>p</kbd>-subgroup of the symmetric group is given by the function
<kbd>SymmetricSylowCycleTypes</kbd>. For hook partitions restricted to the Sylow <kbd>p</kbd>-subgroup, use the function <kbd>SymmetricCharacterHookRestrictions</kbd>.<br />


</p>

<p>
<kbd>SymmetricCharacterHookRestrictions(n::RngIntElt,p::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Computes (quickly) the restrictions of characters associated to all hook partitions to a Sylow <kbd>p</kbd>-subgroup of the symmetric group of degree <kbd>n</kbd>.<br />


</p>

<p>
<kbd>SymmetricSylowConjugateCharacter(ch::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Given a character of a symmetric group of degree <kbd>n</kbd> restricted to a Sylow 2-subgroup, returns the conjugate character, i.e., the tensor product of ch with the sign character. (This function is not needed if <kbd>p</kbd> is odd, as there are no conjugate
characters of a Sylow <kbd>p</kbd>-subgroup.)<br />


</p>

<p>
<kbd>SymmetricSylowRestrictionInnerProducts(ch::SeqEnum[RngIntElt],n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Returns the list of inner products of the restricted character <kbd>ch</kbd> of the symmetric group of degree <kbd>n</kbd> with the linear characters according to the labelling by hook partitions. This method currently only works for <kbd>n</kbd> in \(\{4, 8, 16, 32,
64, 128\}\).<br />


</p>

<p>
<kbd>SymmetricSylowRestrictionInnerProducts(X::SeqEnum[SeqEnum[RngIntElt]],n::RngIntElt) -> SeqEnum</kbd>
</p>

<p>
Returns the list of inner products of the collection <kbd>X</kbd> of restricted characters of the symmetric group of degree <kbd>n</kbd> with the linear characters according to the labelling by hook partitions. This method currently only works for <kbd>n</kbd> in \(\{4,
8, 16, 32, 64, 128\}\).
</p>
<!--
......   chapter Changes since original ......
-->
<h3 id="autosec-20">Chapter&nbsp;<span class="sectionnumber">4&#x2003;</span>Changes since original</h3>
<a id="symmetric-autopage-20"></a>
<!--
......   section Changes in V1.4 ......
-->
<h4 id="autosec-21">Changes in V1.4</h4>
<a id="symmetric-autopage-21"></a>


<ul style="list-style-type:none">


<li>
<p>
• Maximum multiplicities and character degree set lookup tables increased to 129.
</p>


</li>
<li>


<p>
• Increased <kbd>LargePartitionClusters</kbd> up to <kbd>n</kbd> at most 90.
</p>
</li>
</ul>
<!--
......   section Changes in V1.3 ......
-->
<h4 id="autosec-22">Changes in V1.3</h4>
<a id="symmetric-autopage-22"></a>


<ul style="list-style-type:none">


<li>
<p>
• New function <kbd>PartitionToIndex</kbd>, which is much faster than the Magma inbuilt function <kbd>IndexOfPartition</kbd> for larger partitions, over around size 80.
</p>


</li>
<li>


<p>
• Increased <kbd>LargePartitionClusters</kbd> up to <kbd>n</kbd> at most 87.
</p>


</li>
<li>


<p>
• Maximal character degree values increased to 150.
</p>
</li>
</ul>
<!--
......   section Changes in V1.2 ......
-->
<h4 id="autosec-23">Changes in V1.2</h4>
<a id="symmetric-autopage-23"></a>


<ul style="list-style-type:none">


<li>
<p>
• Fixed a bug in <kbd>InfinityPartition</kbd> constructor.
</p>


</li>
<li>


<p>
• Added commands <kbd>PrintReducedFormPartition</kbd>, <kbd>NumberOfPartitionsWithAtMostParts</kbd>,<br />
<kbd>NumberOfPartitionsWithExactlyParts</kbd>, <kbd>SelfConjugateEndoskeleton</kbd>, <kbd>SelfConjugateExoskeleton</kbd>, <kbd>IndexToPartition</kbd>, <kbd>NumberOfSymmetricConjugacyClassSizes</kbd> <kbd>EnvelopingPartition</kbd>,<br />
<kbd>LargePartitionClusters</kbd>, <kbd>DetermineLargeClustersOfPartitions</kbd>, <kbd>LusztigaFunction</kbd>, <kbd>LusztigAFunction</kbd>, <kbd>GLGenericDegree</kbd> and <kbd>GUGenericDegree</kbd>.
</p>


</li>
<li>


<p>
• Functions in Sylow restrictions section upgraded to deal with <kbd>n</kbd> = 128.
</p>


</li>
<li>


<p>
• Maximum multiplicities and character degree set lookup tables increased to 115.
</p>


</li>
<li>


<p>
• Maximal character degree values increased to 135.
</p>
</li>
</ul>
<!--
......    section Changes in V1.1 ......
-->
<h4 id="autosec-24">Changes in V1.1</h4>
<a id="symmetric-autopage-24"></a>


<ul style="list-style-type:none">


<li>
<p>
• Improved some help wording.
</p>
</li>
</ul>

<a id="symmetric-autofile-last"></a>
</section>

</main>

</div>

</body>
</html>


==> anc/symmetric.s <==
{
  Partitions
  {
    selfconjugatepartitions.m
    nextpartition.m
    hooklengths.m
    specialpartitions.m
    displaypartitions.m
  }
  Degrees
  {
    largestdegrees.m
    maximummultiplicities.m
    gldegrees.m
  }
  InfinityPartitions
  {
    infinitypartitionsdatabase.m
    periodicclusterdatabase.m
    infinitypartitions.m
    clusters.m
    partitionclusterdatabase.m
    largepartitionclusterdatabase.m
  }
  SylowRestriction
  {
    sylowrestriction.m
    matrixdatabase.m
    sym128matrix.m
  }
}
